Direction of Parsec-Scales Jets for 9220 Active Galactic Nuclei

The direction of parsec-scale jets in active galactic nuclei (AGNs) is essential information for many astrophysical and astrometric studies, including linear polarization and magnetic field structure, frequency-dependent synchrotron opacity, proper motion, and reference frame alignment. We developed a rigorous, simple, and completely automated method to measure the directions from calibrated interferometric visibility data at frequencies ranging from 1.4 GHz to 86 GHz. We publish the results for 9220 AGNs with the typical accuracy below 10 degrees. An internal check of the method comparing the directions between different observing frequencies as well as with previous publications verifies the robustness of the measured values.

==> anc/table1.csv <==
J2000,frequency,n_epochs,pa,pa_err,pa_err_kind,flag180,separation,separation_mad
J0000+0248,8,1,-105,5,ASTD,,1.8,
J0000+0307,5,1,93,5,ASTD,,2.0,
J0000+0307,8,2,91,5,ASTD,,2.2, 0.3
J0000+3918,5,1,-25,5,ASTD,,3.2,
J0000+4054,2,4,-22,4,ASTD,,23.9, 0.3
J0000+4054,8,3,-35,5,ASTD,,2.6, 0.1
J0000-3221,2,4,-83,4,ASTD,,5.2, 0.5
J0000-3221,8,2,-87,5,ASTD,,3.4, 1.5
J0001+0701,5,1,-147,5,ASTD,,4.4,
J0001+1456,5,1,-74,5,ASTD,,1.4,
J0001+1914,2,4,51,4,ASTD,,1.9, 0.5
J0001+1914,5,1,48,5,ASTD,,1.6,
J0001+1914,8,11,33,11,STD,,0.8, 0.1
J0001+2113,5,1,-45,5,ASTD,,3.2,
J0001+2113,8,1,-40,5,ASTD,,2.4,
J0001+2358,5,2,34,5,ASTD,F8,2.2, 0.3
J0001+2358,8,1,35,5,ASTD,,2.4,
J0001+4440,5,1,-91,5,ASTD,,1.8,
J0001+4440,8,1,-94,5,ASTD,,2.1,
J0001+4742,8,1,-169,5,ASTD,,1.5,
J0001+6051,2,4,67,4,ASTD,,7.1, 1.9
J0001+6051,8,3,68,5,ASTD,,7.2, 0.2
J0001-0020,5,1,-180,5,ASTD,,3.4,
J0001-0656,8,1,-36,5,ASTD,,1.4,
J0001-0746,2,3,-93,4,ASTD,,5.1, 0.1
J0001-0746,8,3,-105,5,ASTD,,1.3, 0.4
J0001-1326,5,1,-7,5,ASTD,,18.1,
J0001-1551,2,4,-51,4,ASTD,,3.5, 0.2
J0001-1551,8,4,-43,5,ASTD,,3.7, 0.1
J0002+1605,8,1,169,5,ASTD,,2.2,
J0002+3032,8,1,-56,5,ASTD,,34.0,
J0002+5510,8,1,-80,5,ASTD,,3.1,
J0002+7459,5,1,-129,5,ASTD,,1.8,
J0002+7459,8,1,-131,5,ASTD,,1.9,
J0002-0024,5,1,101,5,ASTD,,3.4,
J0002-2114,5,1,-58,5,ASTD,,5.2,
J0002-2114,8,1,-84,5,ASTD,,1.1,
J0002-2153,2,1,72,4,ASTD,,47.6,
J0002-2153,8,3,-52,5,ASTD,,0.9, 0.3
J0003+0214,5,1,-23,5,ASTD,,1.9,
J0003+0214,8,1,-16,5,ASTD,,4.2,
J0003+0717,8,1,-78,5,ASTD,,3.2,
J0003+0841,8,1,1,5,ASTD,,1.6,
J0003+1605,5,1,160,5,ASTD,,3.4,
J0003+1837,5,1,1,5,ASTD,,3.5,
J0003+1837,8,1,0,5,ASTD,,3.3,
J0003+2129,2,1,-66,4,ASTD,,2.5,
J0003+2129,5,1,-75,5,ASTD,,1.3,
J0003+2129,8,5,-77,5,STD,,4.2, 0.1
J0003+2129,15,4,-74,4,ASTD,,4.4, 2.2
J0003+2459,5,1,57,5,ASTD,,1.7,
J0003+2459,8,1,57,5,ASTD,,1.5,
J0003+3241,5,1,-5,5,ASTD,,8.3,
J0003+3241,8,1,-5,5,ASTD,,5.3,
J0003+4807,2,4,112,4,ASTD,,10.8, 0.1
J0003+6307,5,1,-45,5,ASTD,,1.2,
J0003+6307,8,1,-90,5,ASTD,,0.7,
J0003-0626,5,1,86,5,ASTD,F8,3.7,
J0003-0626,8,1,82,5,ASTD,,3.9,
J0003-1547,8,1,143,5,ASTD,,0.7,
J0003-1727,8,3,73,5,ASTD,,42.9, 0.2
J0003-1927,2,3,-100,4,ASTD,,3.5, 0.2
J0003-1927,8,5,-100,6,STD,,1.7, 0.1
J0003-1941,2,4,148,4,ASTD,,4.3, 0.5
J0004+2019,8,2,73,5,ASTD,,1.0, 0.1
J0004+2019,15,3,77,4,ASTD,,0.8, 0.1
J0004+2637,5,1,124,5,ASTD,,3.7,
J0004+2946,5,1,-100,5,ASTD,,5.2,
J0004+3617,5,1,-10,5,ASTD,,6.1,
J0004+3617,8,1,-13,5,ASTD,,6.0,
J0004+4615,8,2,-135,5,ASTD,,1.2, 0.5
J0004-1148,2,3,93,4,ASTD,,3.6, 0.5
J0004-1148,8,4,89,5,ASTD,,1.6, 0.5
J0005+0524,2,3,112,4,ASTD,F8,2.7, 0.2
J0005+0524,8,4,96,5,ASTD,,2.3, 0.1
J0005+1609,2,3,116,4,ASTD,,2.3, 0.6
J0005+1609,8,4,115,5,ASTD,,0.9, 0.2
J0005+3820,2,6,122,1,STD,,3.3, 0.6
J0005+3820,8,7,117,6,STD,,1.1, 0.3
J0005+3820,15,10,117,3,STD,,0.6, 0.1
J0005+5428,2,2,-158,4,ASTD,,2.0, 0.2
J0005+5428,8,4,-162,5,ASTD,,1.2, 0.3
J0005+6923,5,1,-127,5,ASTD,,0.8,
J0005-0530,5,1,-27,5,ASTD,,6.3,
J0005-1648,2,4,163,4,ASTD,,9.5, 0.8
J0005-1648,8,3,162,5,ASTD,,2.7, 0.1
J0005-3445,2,1,43,4,ASTD,,4.5,
J0005-3445,8,3,29,5,ASTD,,1.6, 0.9
J0006+0548,8,1,-121,5,ASTD,,1.8,
J0006+1235,2,4,72,4,ASTD,,5.5, 0.2
J0006+1235,8,5,82,22,STD,,1.0, 0.4
J0006+1415,5,2,150,5,ASTD,,4.0, 0.3
J0006+1415,8,2,150,5,ASTD,,3.2, 0.2
J0006+1728,5,1,-75,5,ASTD,,5.2,
J0006+1728,8,1,-75,5,ASTD,,5.3,
J0006+2422,8,6,31,1,STD,,2.2, 0.3
J0006+4135,5,1,-111,5,ASTD,,15.2,
J0006+4822,5,1,54,5,ASTD,,10.0,
J0006-0623,8,4,-36,5,ASTD,,1.4, 0.5
J0006-0623,15,7,16,3,STD,,0.7, 0.1
J0006-0623,86,1,9,,,,0.9,
J0006-2955,8,2,-134,5,ASTD,,0.9, 0.2
J0007+0226,5,1,9,5,ASTD,,10.4,
J0007+1027,5,1,15,5,ASTD,,6.9,
J0007+1745,8,1,-25,5,ASTD,,1.2,
J0007+4008,8,1,-97,5,ASTD,,23.6,
J0007+4712,8,1,131,5,ASTD,,43.6,
J0007+5706,8,2,-161,5,ASTD,,0.7, 0.1
J0008+1144,2,4,112,4,ASTD,,3.6, 0.3
J0008+1456,8,1,20,5,ASTD,,2.1,
J0008+3837,8,2,52,5,ASTD,,1.6, 0.1
J0008-1329,5,1,25,5,ASTD,,1.6,
J0008-1329,8,1,27,5,ASTD,,3.7,
J0008-2339,8,6,151,2,STD,,3.5, 0.1
J0008-233A,8,1,-127,5,ASTD,,38.7,
J0008-2559,2,2,-105,4,ASTD,,2.5, 0.2
J0008-2559,8,3,-121,5,ASTD,,1.8, 0.8
J0008-3601,2,3,164,4,ASTD,F8,11.1, 3.0
J0008-3601,8,3,-161,5,ASTD,,2.3, 0.4
J0009+0157,2,2,66,4,ASTD,,8.4, 5.9
J0009+0157,8,2,90,5,ASTD,,1.9, 0.6
J0009+0507,8,1,162,5,ASTD,,1.4,
J0009+0625,8,2,-87,5,ASTD,,1.1, 0.2
J0009+0628,8,3,59,5,ASTD,,0.8, 0.1
J0009+0628,15,5,62,1,STD,,0.6, 0.1
J0009+1513,5,1,-83,5,ASTD,,1.5,
J0009+1513,8,2,-102,5,ASTD,,0.8, 0.1
J0009+1742,5,1,163,5,ASTD,,15.4,
J0009+1803,8,2,112,5,ASTD,,4.1, 3.2
J0009+4001,2,4,43,4,ASTD,,6.8, 0.2
J0009+4001,8,5,42,1,STD,,4.3, 1.9
J0009+5030,5,1,-93,5,ASTD,,47.1,
J0009+7724,2,1,-78,4,ASTD,,14.9,
J0009+7724,8,1,-123,5,ASTD,,21.3,
J0009-2056,8,1,-160,5,ASTD,,49.6,
J0009-3216,2,5,147,3,STD,,6.2, 2.4
J0009-3216,8,6,137,7,STD,,1.1, 0.3
J0010+1058,5,3,163,5,ASTD,,19.7,14.3
J0010+1058,8,10,-83,37,STD,,6.7, 6.2
J0010+1058,15,16,-67,11,STD,,0.5, 0.1
J0010+1058,24,2,-73,7,ASTD,,0.3, 0.1
J0010+1058,86,1,175,,,,2.0,
J0010+1724,2,5,88,6,STD,F8,3.0, 0.3
J0010+1724,8,7,93,175,STD,,1.3, 0.2
J0010+2047,2,2,108,4,ASTD,,7.5, 2.8
J0010+2047,8,3,114,5,ASTD,,0.9, 0.1
J0010+2619,5,1,-111,5,ASTD,,5.5,
J0010+2619,8,1,-114,5,ASTD,,6.1,
J0010+2838,8,1,-39,5,ASTD,,1.0,
J0010+4412,2,4,9,4,ASTD,,4.3, 1.2
J0010+4412,8,4,10,5,ASTD,,2.0, 0.2
J0010-0020,5,1,2,5,ASTD,,6.5,
J0010-0433,8,7,-26,16,STD,,2.4, 1.2
J0010-0740,5,1,-95,5,ASTD,,12.9,
J0010-2157,2,4,-53,4,ASTD,,4.3, 2.0
J0010-2157,8,5,-47,5,STD,,1.4, 0.4
J0010-2945,8,1,176,5,ASTD,,1.8,
J0010-3027,2,3,-121,4,ASTD,,7.5, 2.2
J0010-3027,8,3,-131,5,ASTD,,1.4, 0.2
J0010-3054,8,2,-115,5,ASTD,,1.0, 0.4
J0010-4153,2,2,18,4,ASTD,,74.6,55.3
J0011+0057,2,1,-117,4,ASTD,,3.9,
J0011+0057,8,3,-117,5,ASTD,,0.6, 0.1
J0011+0823,2,3,74,4,ASTD,,11.5, 0.8
J0011+0823,8,6,76,7,STD,,1.6, 0.6
J0011+0823,15,3,69,4,ASTD,,1.3, 0.3
J0011+0834,5,1,-179,5,ASTD,,3.7,
J0011+2159,5,1,-30,5,ASTD,,13.8,
J0011+2928,5,1,42,5,ASTD,,4.2,
J0011+2928,8,1,43,5,ASTD,,2.6,
J0011+7045,2,4,-140,4,ASTD,,2.9, 0.3
J0011+7045,8,6,-136,4,STD,,2.4, 0.1
J0011-1434,8,4,-86,5,ASTD,,1.7, 0.3
J0011-2612,2,20,-138,47,STD,,13.2, 7.3
J0011-2612,8,1,-132,5,ASTD,,2.0,
J0012+0719,5,1,-13,5,ASTD,,25.8,
J0012+0719,8,1,-13,5,ASTD,,14.2,
J0012+3353,2,1,79,4,ASTD,,3.1,
J0012+4704,2,2,146,4,ASTD,,2.7, 0.2
J0012+4704,8,4,157,5,ASTD,,1.2, 0.3
J0012+6551,8,1,10,5,ASTD,,0.4,
J0012-3846,5,1,6,5,ASTD,,1.5,
J0012-3954,2,1,150,4,ASTD,,9.2,
J0012-3954,8,3,59,5,ASTD,,0.9, 0.3
J0013+1910,2,2,-154,4,ASTD,,3.9, 1.3
J0013+1910,8,5,-149,7,STD,,1.6, 0.3
J0013+1910,15,8,-148,1,STD,,1.3, 0.2
J0013+4051,2,13,-32,7,STD,,5.2, 1.6
J0013+4051,5,5,-33,6,STD,,1.9, 0.3
J0013+4051,8,28,-31,4,STD,,0.9, 0.2
J0013+4051,15,12,-32,1,STD,,0.7, 0.1
J0013+4051,86,1,-30,,,,0.1,
J0013+4255,8,1,157,5,ASTD,,7.1,
J0013+4636,2,4,114,4,ASTD,,2.8, 0.2
J0013+4636,8,4,117,5,ASTD,,1.4, 0.1
J0013+7748,8,1,-137,5,ASTD,,66.6,
J0013+774A,5,1,107,5,ASTD,,36.9,
J0013-0423,2,2,150,4,ASTD,,8.4, 2.3
J0013-0423,8,2,148,5,ASTD,,2.1, 0.2
J0013-1513,2,3,102,4,ASTD,,2.1, 0.4
J0013-1513,5,1,72,5,ASTD,,2.1,
J0013-1513,8,3,102,5,ASTD,,0.8, 0.1
J0014+0854,5,1,-105,5,ASTD,F8,1.4,
J0014+0854,8,1,-106,5,ASTD,,2.5,
J0014+6117,8,2,34,5,ASTD,,0.6, 0.1
J0014+6117,15,8,35,1,STD,,0.5, 0.1
J0015+0802,5,1,-19,5,ASTD,,2.8,
J0015+0828,5,1,13,5,ASTD,,6.1,
J0015+0828,8,1,14,5,ASTD,,5.5,
J0015+1700,5,1,-0,5,ASTD,,3.8,
J0015+1700,8,1,-0,5,ASTD,,1.9,
J0015+3216,2,3,122,4,ASTD,,3.0, 0.8
J0015+3216,8,4,118,5,ASTD,,0.7, 0.1
J0015+7047,8,1,1,5,ASTD,,2.3,
J0015-0034,8,1,-173,5,ASTD,,3.4,
J0015-1807,2,4,-50,4,ASTD,F8,4.5, 0.9
J0015-1807,8,6,-26,159,STD,,2.0, 0.3
J0015-1812,2,5,-121,4,STD,,5.4, 1.5
J0015-1812,8,5,-127,13,STD,,0.9, 0.2
J0016+2440,5,1,-135,5,ASTD,,7.3,
J0016+2510,8,1,66,5,ASTD,,7.6,
J0016-0015,2,6,-155,13,STD,F8,3.6, 0.4
J0016-0015,8,5,-170,10,STD,,0.9, 0.2
J0016-1430,5,1,-33,5,ASTD,,3.7,
J0016-1430,8,1,-35,5,ASTD,,3.4,
J0016-2343,2,1,155,4,ASTD,,13.9,
J0016-2343,8,2,148,5,ASTD,,2.6, 0.5
J0017+0827,5,1,-94,5,ASTD,,6.3,
J0017+1451,2,4,-143,4,ASTD,,3.8, 0.3
J0017+1451,8,4,-139,5,ASTD,,2.2, 0.7
J0017+5312,2,4,113,4,ASTD,F8,3.8, 0.2
J0017+5312,8,5,115,1,STD,F15,1.8, 0.1
J0017+5312,15,1,115,4,ASTD,,1.8,
J0017+8135,2,80,-169,1,STD,,7.1, 0.2
J0017+8135,5,23,-169,2,STD,,7.1, 0.5
J0017+8135,8,82,178,5,STD,,0.7, 0.1
J0017+8135,15,5,179,2,STD,,1.0, 0.1
J0017-0512,2,1,-137,4,ASTD,,4.1,
J0017-0512,8,3,-112,5,ASTD,,1.1, 0.1
J0017-0512,15,8,-121,7,STD,,0.5, 0.1
J0017-0650,5,1,17,5,ASTD,,4.5,
J0017-2748,2,3,90,4,ASTD,,7.9, 0.2
J0017-2748,8,1,-42,5,ASTD,,0.7,
J0018+0415,5,1,-163,5,ASTD,,4.3,
J0018+0415,8,1,-160,5,ASTD,,3.6,
J0018+2921,5,1,29,5,ASTD,,3.1,
J0018+2921,8,1,30,5,ASTD,,3.0,
J0018+2947,8,1,51,5,ASTD,,15.8,
J0018+6434,5,1,50,5,ASTD,,14.2,
J0019+1457,8,1,-133,5,ASTD,,2.6,
J0019+2021,2,4,-65,4,ASTD,,8.0, 5.5
J0019+2021,5,6,-63,4,STD,,4.8, 0.5
J0019+2021,8,8,-69,7,STD,,1.2, 0.5
J0019+2021,24,5,-81,12,STD,,0.3, 0.1
J0019+2021,43,1,-69,10,ASTD,,0.4,
J0019+2233,8,1,-173,5,ASTD,,1.4,
J0019+2602,2,4,-178,4,ASTD,,7.9, 4.8
J0019+2602,8,4,170,5,ASTD,,2.2, 0.2
J0019+2956,2,3,-83,4,ASTD,F8,10.1, 1.3
J0019+2956,8,3,-90,5,ASTD,,7.2, 0.5
J0019+6923,5,1,-149,5,ASTD,,14.1,
J0019+7327,2,21,133,11,STD,,1.6, 0.4
J0019+7327,5,20,160,26,STD,,1.9, 1.3
J0019+7327,8,56,141,20,STD,,0.8, 0.4
J0019+7327,15,13,132,6,STD,,0.9, 0.4
J0019+7327,24,1,113,7,ASTD,,0.3,
J0019+7327,43,2,101,10,ASTD,,0.2, 0.1
J0019-1926,8,1,-142,5,ASTD,,2.1,
J0019-2205,2,1,50,4,ASTD,,6.4,
J0019-2205,5,2,24,5,ASTD,F8,11.1, 7.1
J0019-2205,8,1,51,5,ASTD,,3.4,
J0019-2952,5,1,26,5,ASTD,,10.1,
J0019-3031,2,2,-28,4,ASTD,,8.0, 0.2
J0019-3031,8,2,-21,5,ASTD,,1.1, 0.4
J0020+0323,8,1,155,5,ASTD,,46.1,
J0020+1026,5,1,169,5,ASTD,,3.8,
J0020+1026,8,1,167,5,ASTD,,3.0,
J0020+4304,8,1,-0,5,ASTD,,7.6,
J0020+4508,5,1,62,5,ASTD,,2.2,
J0020-2201,8,1,72,5,ASTD,,1.5,
J0020-3330,5,1,-61,5,ASTD,,6.1,
J0021+2325,5,1,64,5,ASTD,,4.9,
J0021+7150,2,2,-173,4,ASTD,,2.2, 0.3
J0021+7150,8,1,153,5,ASTD,,0.7,
J0021+7312,2,4,-87,4,ASTD,,4.7, 0.2
J0021+7312,8,4,-70,5,ASTD,,1.6, 0.3
J0021+7427,5,1,-104,5,ASTD,,3.7,
J0021+7427,8,1,-104,5,ASTD,,3.0,
J0022+0014,2,4,171,4,ASTD,,6.3, 0.2
J0022+0147,5,1,-145,5,ASTD,,1.7,
J0022+0147,8,1,-152,5,ASTD,,1.3,
J0022+0608,2,3,-45,4,ASTD,,2.5, 1.0
J0022+0608,8,11,-58,14,STD,,0.6, 0.3
J0022+0608,15,7,-63,2,STD,,0.5, 0.1
J0022+0608,24,1,-40,7,ASTD,,0.3,
J0022+4525,8,2,160,5,ASTD,,0.7, 0.1
J0022-1853,8,1,177,5,ASTD,,0.8,
J0023+0552,5,1,-116,5,ASTD,,2.4,
J0023+2539,8,1,174,5,ASTD,,2.8,
J0023+2734,8,1,77,5,ASTD,,3.4,
J0023+3754,5,1,23,5,ASTD,,3.5,
J0023+3754,8,1,35,5,ASTD,,2.4,
J0023+4456,2,4,18,4,ASTD,,6.7, 0.1
J0023+4456,8,4,16,5,ASTD,,2.3, 0.1
J0023-1447,5,1,-89,5,ASTD,,1.4,
J0024+2439,2,3,128,4,ASTD,,2.6, 0.2
J0024+2439,8,3,120,5,ASTD,,1.2, 0.2
J0024+2510,8,1,-35,5,ASTD,,2.4,
J0024+4644,2,4,171,4,ASTD,,6.7, 0.7
J0024+4644,8,4,-178,5,ASTD,,1.5, 0.6
J0024+6801,5,1,-49,5,ASTD,,10.1,
J0024-0412,2,4,83,4,ASTD,,4.4, 0.1
J0024-0412,8,2,88,5,ASTD,,1.3, 0.1
J0024-0811,2,4,-178,4,ASTD,,5.5, 0.8
J0024-0811,8,3,179,5,ASTD,,3.9, 0.3
J0025+0837,5,1,-62,5,ASTD,,1.5,
J0025+0837,8,1,-66,5,ASTD,,1.6,
J0025+1817,5,1,4,5,ASTD,,2.4,
J0025+1817,8,1,2,5,ASTD,,1.8,
J0025+3919,2,4,165,4,ASTD,,7.8, 0.4
J0025+3919,5,1,-174,5,ASTD,,5.3,
J0025+3919,8,4,146,5,ASTD,,1.8, 0.1
J0025+4534,5,1,-77,5,ASTD,,3.6,
J0025+4534,8,1,-80,5,ASTD,,1.3,
J0025-2227,2,4,33,4,ASTD,,6.5, 2.0
J0025-2227,8,5,38,3,STD,,2.1, 0.4
J0025-2602,2,4,112,4,ASTD,,11.3, 0.9
J0025-2602,5,1,131,5,ASTD,,4.6,
J0025-2602,8,1,161,5,ASTD,,6.0,
J0025-3718,5,1,17,5,ASTD,,16.2,
J0026+3508,2,1,133,4,ASTD,F8,49.9,
J0026+3508,8,2,120,5,ASTD,,7.9, 1.3
J0026+5432,8,1,141,5,ASTD,,4.8,
J0026-1112,8,4,94,5,ASTD,,2.7, 0.1
J0026-3512,8,1,-26,5,ASTD,,19.0,
J0027+0929,2,4,60,4,ASTD,,9.4, 1.1
J0027+2241,2,4,86,4,ASTD,,5.4, 0.4
J0027+2241,8,2,82,5,ASTD,,1.8, 0.1
J0027+2830,5,1,144,5,ASTD,,45.3,
J0027+4514,8,1,-42,5,ASTD,,0.6,
J0027+5958,8,2,-179,5,ASTD,,13.0,12.6
J0027-0503,8,1,155,5,ASTD,,6.2,
J0028+0757,5,1,-106,5,ASTD,,1.9,
J0028+0757,8,1,-108,5,ASTD,,1.9,
J0028+0828,5,1,66,5,ASTD,,1.4,
J0028+2000,2,2,-159,4,ASTD,,25.7, 2.1
J0028+2000,8,3,-100,5,ASTD,,0.7, 0.1
J0028+2408,8,1,126,5,ASTD,,2.4,
J0028+3103,5,1,155,5,ASTD,,5.1,
J0028+4829,5,1,13,5,ASTD,,4.0,
J0028+4829,8,1,23,5,ASTD,,1.6,
J0028+7506,5,1,-75,5,ASTD,,0.9,
J0028-1250,5,1,-176,5,ASTD,,2.5,
J0028-1250,8,1,178,5,ASTD,,3.5,
J0029+0509,2,2,-70,4,ASTD,,16.7, 2.8
J0029+0509,8,4,-87,5,ASTD,,1.6, 0.2
J0029+0554,2,3,-168,4,ASTD,,13.3, 0.8
J0029+0554,8,4,-174,5,ASTD,,2.1, 0.9
J0029+0554,15,7,-174,1,STD,,0.7, 0.1
J0029+3244,5,1,-5,5,ASTD,,8.3,
J0029+3244,8,1,-3,5,ASTD,,9.2,
J0029+3456,5,1,41,5,ASTD,,2.2,
J0029+3456,8,2,46,5,ASTD,,1.2, 0.4
J0029+3456,15,4,43,4,ASTD,,1.2, 0.3
J0029-0113,2,4,60,4,ASTD,,4.0, 0.8
J0029-0113,8,4,53,5,ASTD,,1.9, 0.8
J0030+0555,5,1,125,5,ASTD,,1.3,
J0030+5904,2,2,-2,4,ASTD,,8.9, 0.5
J0030+5904,8,2,-7,5,ASTD,,1.8, 0.1
J0030+7037,2,4,-120,4,ASTD,,5.0, 0.7
J0030+7037,5,5,-120,2,STD,,2.8, 1.3
J0030+7037,8,9,-121,2,STD,,1.7, 0.1
J0030-0000,5,1,-173,5,ASTD,,2.7,
J0030-0128,8,1,-100,5,ASTD,,2.2,
J0030-0211,2,5,-37,14,STD,,10.4, 0.6
J0030-0211,8,3,-21,5,ASTD,,0.8, 0.1
J0030-4224,2,2,-165,4,ASTD,,11.5, 3.0
J0031+5401,8,1,-47,5,ASTD,,4.7,
J0031-1326,8,1,77,5,ASTD,,9.6,
J0031-1426,2,2,111,4,ASTD,F8,3.2, 0.4
J0031-1426,8,5,140,5,STD,,2.3, 0.2
J0031-3114,8,1,-34,5,ASTD,,5.8,
J0031-3922,8,2,54,5,ASTD,,3.5, 0.1
J0032+0510,5,1,112,5,ASTD,,3.1,
J0032+0510,8,1,107,5,ASTD,,1.2,
J0032+1953,8,1,-43,5,ASTD,,6.1,
J0032+3731,5,1,-176,5,ASTD,,15.1,
J0032+4152,5,1,144,5,ASTD,,34.9,
J0032+4726,5,1,-98,5,ASTD,,2.2,
J0032-0232,5,1,-41,5,ASTD,,4.4,
J0032-0232,8,1,-39,5,ASTD,,6.1,
J0032-1541,8,1,-11,5,ASTD,,29.9,
J0032-2849,5,1,153,5,ASTD,,9.4,
J0033+2255,8,1,-146,5,ASTD,,87.6,
J0033+3600,5,1,-2,5,ASTD,,3.6,
J0033+4014,5,1,37,5,ASTD,,1.8,
J0033-0345,5,1,-144,5,ASTD,,2.1,
J0033-0345,8,1,-148,5,ASTD,,3.4,
J0033-1921,8,1,22,5,ASTD,,1.8,
J0034+2126,5,1,144,5,ASTD,,2.3,
J0034+2754,2,2,-92,4,ASTD,F8,4.2, 0.3
J0034+2754,8,5,-88,2,STD,,3.9, 0.1
J0034+3900,5,1,-126,5,ASTD,F8,4.0,
J0034+3900,8,1,-123,5,ASTD,,1.6,
J0034-0054,2,2,82,4,ASTD,,2.9, 0.2
J0034-0054,8,3,82,5,ASTD,,0.8, 0.1
J0034-2945,5,1,-85,5,ASTD,,19.5,
J0035+0104,5,1,-146,5,ASTD,,4.8,
J0035+0104,8,1,-149,5,ASTD,,5.3,
J0035+1438,2,4,28,4,ASTD,,2.7, 0.1
J0035+1438,8,4,24,5,ASTD,,2.7, 0.1
J0035+4402,5,1,171,5,ASTD,,11.2,
J0035+5950,8,1,-23,5,ASTD,,1.0,
J0035+6130,2,3,-103,4,ASTD,,7.7, 1.1
J0035+6130,8,5,-109,2,STD,,1.5, 0.3
J0035-0835,2,1,-14,4,ASTD,,15.0,
J0035-0835,8,3,-6,5,ASTD,,1.3, 0.2
J0035-1611,8,1,-144,5,ASTD,,1.4,
J0035-2340,8,1,-135,5,ASTD,,4.7,
J0036+0815,8,1,151,5,ASTD,,1.9,
J0036+1007,5,1,134,5,ASTD,,1.8,
J0036+1434,2,4,-75,4,ASTD,,7.5, 0.6
J0036+1434,8,4,-69,5,ASTD,,1.4, 0.2
J0036+3151,5,1,5,5,ASTD,,3.0,
J0036+3151,8,1,-2,5,ASTD,,2.0,
J0036-0259,5,1,11,5,ASTD,,8.5,
J0036-0259,8,1,10,5,ASTD,,8.6,
J0036-0318,8,1,-97,5,ASTD,,3.0,
J0036-0932,8,1,172,5,ASTD,,3.5,
J0037+0808,8,4,-91,5,ASTD,,2.0, 0.1
J0037+0808,15,2,-96,4,ASTD,,1.2, 0.3
J0037+1109,2,2,-107,4,ASTD,,3.6, 0.6
J0037+1109,8,3,-108,5,ASTD,,0.9, 0.5
J0037+1238,5,1,-150,5,ASTD,,55.9,
J0037+1625,8,1,-22,5,ASTD,,2.0,
J0037+1922,5,1,3,5,ASTD,,3.6,
J0037+1958,8,1,-25,5,ASTD,,1.0,
J0037+2407,2,2,-45,4,ASTD,,10.5, 0.1
J0037+2407,8,2,-56,5,ASTD,,5.9, 0.1
J0037+2613,5,1,16,5,ASTD,,1.8,
J0037+2613,8,1,19,5,ASTD,,1.0,
J0037+3659,8,3,46,5,ASTD,,1.4, 0.3
J0037+3938,2,4,-164,4,ASTD,,4.1, 0.3
J0037+3938,8,4,-148,5,ASTD,,3.5, 0.2
J0037+5509,5,1,-105,5,ASTD,,4.0,
J0037+6236,2,2,-35,4,ASTD,,7.5, 0.9
J0037+6236,8,3,-55,5,ASTD,,3.4, 0.1
J0037-0109,8,1,-34,5,ASTD,,0.6,
J0037-2145,2,4,149,4,ASTD,F8,3.5, 0.2
J0037-2145,8,4,142,5,ASTD,,2.8, 0.1
J0037-3344,5,1,165,5,ASTD,,11.1,
J0037-3344,8,1,146,5,ASTD,,2.4,
J0038+0013,8,1,102,5,ASTD,,3.9,
J0038+1227,2,5,-29,5,STD,,13.7, 2.8
J0038+1227,8,4,-32,5,ASTD,,2.6, 0.2
J0038+1856,5,1,-165,5,ASTD,,1.2,
J0038+1856,8,1,-159,5,ASTD,,0.9,
J0038+2303,5,1,134,5,ASTD,,7.3,
J0038+2303,8,1,129,5,ASTD,,5.2,
J0038+4137,2,12,112,3,STD,,9.8, 1.1
J0038+4137,8,12,99,4,STD,,1.1, 0.2
J0038+4137,15,8,101,3,STD,,1.3, 0.2
J0038+5035,2,4,-67,4,ASTD,,7.4, 0.9
J0038+5035,8,6,-69,2,STD,,1.4, 0.2
J0038-0117,8,1,-174,5,ASTD,,2.1,
J0038-0121,5,2,168,5,ASTD,,3.0, 0.3
J0038-0121,8,1,-161,5,ASTD,,1.1,
J0038-0207,2,4,103,4,ASTD,,8.3, 0.6
J0038-0207,8,3,99,5,ASTD,,1.4, 0.1
J0038-0329,2,2,100,4,ASTD,,1.9, 0.3
J0038-0329,8,3,126,5,ASTD,,0.7, 0.1
J0038-2120,2,3,98,4,ASTD,F8,11.1, 0.2
J0038-2120,8,3,59,5,ASTD,,3.1, 0.1
J0038-2459,2,6,-34,13,STD,,5.0, 1.5
J0038-2459,8,10,-26,50,STD,,2.1, 0.5
J0038-2459,15,7,-39,9,STD,,0.6, 0.1
J0039+0319,8,2,89,5,ASTD,,1.4, 0.3
J0039+1411,2,1,-43,4,ASTD,,2.1,
J0039+1411,8,2,-49,5,ASTD,,0.9, 0.1
J0039+1605,5,1,180,5,ASTD,,4.3,
J0039+1605,8,1,-179,5,ASTD,,3.7,
J0039+4900,2,4,-128,4,ASTD,,10.3, 0.3
J0039+4900,8,4,-144,5,ASTD,,1.2, 0.2
J0039+6556,8,1,-54,5,ASTD,,3.4,
J0039+7443,5,2,15,5,ASTD,,8.7, 2.2
J0039-0257,8,1,146,5,ASTD,,1.2,
J0039-0942,2,3,26,4,ASTD,,3.2, 0.3
J0039-0942,8,6,8,8,STD,,1.3, 0.2
J0039-1111,5,1,170,5,ASTD,,5.9,
J0039-1300,8,1,-178,5,ASTD,,0.8,
J0039-1854,2,3,-156,4,ASTD,,4.0, 0.6
J0039-1854,8,3,-166,5,ASTD,,2.4, 0.2
J0039-2220,8,1,-154,5,ASTD,,3.3,
J0040+0125,2,3,-145,4,ASTD,,7.5, 0.1
J0040+0125,8,4,-154,5,ASTD,,1.1, 0.1
J0040+0942,2,2,58,4,ASTD,,8.8, 0.1
J0040+4050,8,1,18,5,ASTD,,38.4,
J0040-0146,2,5,-39,2,STD,,9.7, 1.1
J0040-0146,8,5,-42,1,STD,,3.2, 0.2
J0040-0146,15,2,-45,4,ASTD,,1.8, 0.1
J0040-0231,5,1,-99,5,ASTD,,2.3,
J0040-0231,8,1,-108,5,ASTD,,2.4,
J0040-1227,5,1,-92,5,ASTD,,0.9,
J0040-1227,8,1,-172,5,ASTD,,1.8,
J0040-3225,2,3,101,4,ASTD,,4.7, 0.3
J0040-3225,8,1,95,5,ASTD,,2.7,
J0040-3243,2,2,95,4,ASTD,,2.7, 0.3
J0040-3243,8,4,127,5,ASTD,,2.6, 0.3
J0041+1339,2,3,123,4,ASTD,,3.6, 1.0
J0041+2458,5,1,-61,5,ASTD,,1.4,
J0041+2458,8,1,-59,5,ASTD,,0.6,
J0041+3211,2,2,-138,4,ASTD,,6.7, 0.1
J0041+3211,8,2,-119,5,ASTD,,1.2, 0.1
J0041+3758,5,1,-21,5,ASTD,,5.3,
J0041+5034,8,1,-93,5,ASTD,,1.0,
J0041-0143,2,5,174,2,STD,,13.8, 0.7
J0042+1009,2,4,-120,4,ASTD,,2.5, 0.7
J0042+1009,5,2,-108,5,ASTD,,1.5, 0.1
J0042+1009,8,7,-115,3,STD,,1.5, 0.1
J0042+1509,5,1,17,5,ASTD,,2.7,
J0042+1509,8,1,18,5,ASTD,,1.9,
J0042+2320,2,2,-168,4,ASTD,F5,1.8, 0.2
J0042+2320,5,1,-168,5,ASTD,F15,2.6,
J0042+2320,15,3,-164,4,ASTD,,2.5, 0.1
J0042+2739,8,1,168,5,ASTD,,1.5,
J0042+2931,5,1,25,5,ASTD,,4.3,
J0042+3739,5,1,-84,5,ASTD,,4.0,
J0042+5708,2,2,-152,4,ASTD,,5.4, 0.7
J0042+5708,5,1,-149,5,ASTD,,6.2,
J0042+5708,8,7,-146,1,STD,,6.0, 0.1
J0042+5708,24,2,-150,7,ASTD,,0.5, 0.1
J0042-2034,8,1,-159,5,ASTD,,44.9,
J0042-2505,5,1,158,5,ASTD,,33.3,
J0043+1105,8,1,7,5,ASTD,,1.2,
J0043+1731,5,1,-105,5,ASTD,,3.9,
J0043+1731,8,1,-107,5,ASTD,,4.3,
J0043+1753,5,1,-152,5,ASTD,,4.9,
J0043+3426,5,1,-39,5,ASTD,,1.8,
J0043+3426,8,2,12,5,ASTD,,0.5, 0.1
J0043+3426,15,7,6,11,STD,,0.7, 0.2
J0043+6122,5,2,11,5,ASTD,,3.2, 0.2
J0043+6122,8,2,11,5,ASTD,,2.6, 0.2
J0043+7344,8,1,-168,5,ASTD,,32.6,
J0043-0251,5,1,135,5,ASTD,,3.8,
J0043-0251,8,1,132,5,ASTD,,3.1,
J0043-0443,8,1,46,5,ASTD,,62.6,
J0043-1116,8,1,40,5,ASTD,,2.1,
J0044+1855,2,4,21,4,ASTD,,3.7, 0.8
J0044+1855,5,3,18,5,ASTD,,2.6, 0.4
J0044+1855,8,7,17,2,STD,,2.0, 0.2
J0044+2858,5,1,119,5,ASTD,,4.9,
J0044+6803,2,4,86,4,ASTD,,2.7, 0.1
J0044+6803,8,4,115,5,ASTD,,1.4, 0.5
J0045+1217,8,1,37,5,ASTD,,1.6,
J0045+2127,8,2,-83,5,ASTD,,0.9, 0.3
J0045+4555,2,2,145,4,ASTD,,4.3, 0.1
J0045+4555,8,3,145,5,ASTD,,4.2, 0.2
J0045+5348,5,1,-129,5,ASTD,,7.5,
J0045-2243,5,2,-54,5,ASTD,,1.5, 0.1
J0045-2243,8,1,-53,5,ASTD,,0.7,
J0045-3705,2,4,-157,4,ASTD,F8,21.2,10.8
J0045-3705,8,2,-162,5,ASTD,,2.3, 0.1
J0046+0443,5,1,-16,5,ASTD,,4.9,
J0046+0443,8,2,-38,5,ASTD,,2.8, 0.5
J0046+2028,8,1,176,5,ASTD,,6.6,
J0046+2456,2,2,-109,4,ASTD,,2.2, 0.5
J0046+2456,8,5,-107,2,STD,,1.1, 0.3
J0046+3900,2,1,-47,4,ASTD,,2.3,
J0046+3900,8,1,-76,5,ASTD,,0.8,
J0046-2631,2,1,48,4,ASTD,,1.9,
J0046-2631,8,3,54,5,ASTD,,1.7, 0.3
J0047+0319,8,3,-5,5,ASTD,,0.9, 0.5
J0047+0847,8,2,-74,5,ASTD,,5.0, 0.1
J0047+1601,8,1,13,5,ASTD,,1.7,
J0047+1705,8,1,-173,5,ASTD,,2.1,
J0047+2017,8,1,73,5,ASTD,,1.3,
J0047+2435,2,5,-27,4,STD,,7.7, 1.6
J0047+2435,8,4,-26,5,ASTD,,1.8, 0.6
J0047+5657,8,4,72,5,ASTD,,1.0, 0.2
J0047+5657,15,13,37,14,STD,,0.4, 0.1
J0048+0014,8,1,-69,5,ASTD,,1.8,
J0048+0640,2,3,35,4,ASTD,,3.5, 0.1
J0048+0640,8,5,35,129,STD,,4.4, 0.1
J0048+0810,5,1,24,5,ASTD,,5.1,
J0048+1838,8,1,163,5,ASTD,,4.8,
J0048+2235,2,1,-46,4,ASTD,,3.2,
J0048+2235,8,3,-48,5,ASTD,,1.7, 0.2
J0048+3157,2,4,163,4,ASTD,,3.7, 0.9
J0048+3157,8,7,168,175,STD,F15,2.0, 0.3
J0048+3157,15,4,165,4,ASTD,,1.2, 0.2
J0048+3157,24,3,174,7,ASTD,,0.8, 0.4
J0049+0237,2,5,67,9,STD,,5.2, 0.3
J0049+0237,8,9,70,4,STD,,1.3, 0.4
J0049+2253,5,1,-4,5,ASTD,,2.3,
J0049+5128,2,3,-9,4,ASTD,,2.6, 0.4
J0049+5128,8,9,-27,2,STD,,1.2, 0.2
J0049-3116,2,2,162,4,ASTD,F8,5.6, 2.3
J0049-3116,8,3,164,5,ASTD,,3.6, 0.2
J0050-0452,2,2,-46,4,ASTD,,2.6, 0.2
J0050-0452,8,4,-47,5,ASTD,,2.0, 0.2
J0050-0929,1.4,1,5,8,ASTD,,20.4,
J0050-0929,2,27,-10,11,STD,,4.1, 1.4
J0050-0929,5,10,-2,6,STD,,4.5, 1.3
J0050-0929,8,54,-5,15,STD,,0.9, 0.4
J0050-0929,15,18,-6,10,STD,,0.8, 0.2
J0050-0929,24,4,-12,7,ASTD,,0.5, 0.2
J0050-0929,43,2,-17,10,ASTD,,0.6, 0.2
J0051+4459,2,1,-138,4,ASTD,,2.1,
J0051+4459,8,2,-131,5,ASTD,,2.0, 0.1
J0051+5120,5,1,117,5,ASTD,,16.5,
J0051-0650,2,4,-49,4,ASTD,,7.9, 1.3
J0051-0650,5,4,-54,5,ASTD,,2.8, 0.2
J0051-0650,8,8,-52,5,STD,,1.5, 0.7
J0051-0650,15,5,-30,2,STD,,0.8, 0.1
J0051-0650,43,1,-51,10,ASTD,,0.6,
J0051-4226,2,1,175,4,ASTD,,3.1,
J0051-4226,8,4,164,5,ASTD,,4.5, 3.0
J0052+0035,2,1,131,4,ASTD,,32.1,
J0052+0035,8,1,52,5,ASTD,,2.1,
J0052+1349,5,1,87,5,ASTD,F8,3.6,
J0052+1349,8,1,90,5,ASTD,,3.8,
J0052+1633,5,2,-121,5,ASTD,,8.5, 0.1
J0052+1633,8,2,-121,5,ASTD,,8.5, 0.1
J0052+2921,5,1,-155,5,ASTD,,2.6,
J0052+2921,8,1,180,5,ASTD,,1.0,
J0052+3815,5,1,-41,5,ASTD,,2.2,
J0052+4402,2,5,67,2,STD,F8,4.8, 0.1
J0052+4402,8,4,62,5,ASTD,,0.9, 0.1
J0052+4635,5,1,6,5,ASTD,,4.8,
J0052+4635,8,1,-32,5,ASTD,,2.4,
J0052+4721,5,1,180,5,ASTD,,20.5,
J0052+4721,8,1,-180,5,ASTD,,21.1,
J0052-1617,5,1,117,5,ASTD,,2.5,
J0052-1617,8,1,112,5,ASTD,,2.6,
J0052-2825,2,2,-57,4,ASTD,,3.3, 0.9
J0052-2825,8,4,-46,5,ASTD,,3.5, 0.2
J0053+2925,2,3,51,4,ASTD,,3.0, 0.5
J0053+2925,8,3,69,5,ASTD,,1.3, 0.1
J0053-0727,2,2,167,4,ASTD,,5.9, 0.5
J0053-0727,8,5,126,1,STD,,1.2, 0.1
J0054+3006,5,1,43,5,ASTD,,2.5,
J0054+3842,8,1,-44,5,ASTD,,1.6,
J0054+6811,2,3,122,4,ASTD,,2.9, 0.6
J0054+7053,2,2,-172,4,ASTD,,3.5, 1.6
J0054+7053,8,4,-164,5,ASTD,,0.8, 0.2
J0054-0437,8,1,-72,5,ASTD,,0.8,
J0054-1953,2,4,78,4,ASTD,,5.9, 1.9
J0054-1953,8,6,82,2,STD,,1.4, 0.2
J0055+0755,5,1,157,5,ASTD,,3.3,
J0055+2855,5,1,82,5,ASTD,,1.4,
J0055+2855,8,1,81,5,ASTD,,1.5,
J0055-1217,2,4,129,4,ASTD,,3.9, 0.5
J0055-1217,5,1,144,5,ASTD,,1.5,
J0055-1217,8,5,143,2,STD,,1.1, 0.1
J0055-1543,5,1,14,5,ASTD,,7.6,
J0055-2148,8,1,144,5,ASTD,,3.4,
J0056+1341,8,1,1,5,ASTD,,1.1,
J0056+1625,2,1,-105,4,ASTD,,3.6,
J0056+2631,8,1,6,5,ASTD,,17.5,
J0056+3142,5,1,128,5,ASTD,,9.8,
J0056-0115,8,2,-152,5,ASTD,,6.0, 2.9
J0056-0936,8,1,157,5,ASTD,,3.2,
J0056-2117,8,2,-1,5,ASTD,,3.1, 0.6
J0056-3941,5,1,-137,5,ASTD,,15.4,
J0057+0150,5,1,-78,5,ASTD,,5.3,
J0057+0805,8,2,22,5,ASTD,,6.8, 5.5
J0057+3021,2,4,-49,4,ASTD,,4.9, 0.5
J0057+3021,5,3,-50,5,ASTD,,3.1, 0.1
J0057+3021,8,7,-51,2,STD,,1.6, 0.3
J0057+3021,15,15,-50,2,STD,,1.0, 0.1
J0057+4059,8,1,-9,5,ASTD,,1.2,
J0057-0024,2,3,121,4,ASTD,,2.5, 0.3
J0057-0024,8,4,130,5,ASTD,,1.4, 0.5
J0057-0052,8,1,115,5,ASTD,,2.4,
J0057-0123,8,4,167,5,ASTD,,1.9, 0.2
J0058+0620,2,2,-15,4,ASTD,,4.5, 2.2
J0058+0620,8,1,26,5,ASTD,,0.4,
J0058+1937,8,1,20,5,ASTD,,1.7,
J0058+3211,8,1,-87,5,ASTD,,15.1,
J0058+3311,8,2,156,5,ASTD,,0.8, 0.3
J0058+3902,5,1,1,5,ASTD,,2.8,
J0058-0539,2,6,157,2,STD,,13.0, 4.7
J0058-0539,5,10,157,14,STD,,7.2, 2.1
J0058-0539,8,11,158,6,STD,,1.2, 0.1
J0058-1140,5,1,44,5,ASTD,,41.8,
J0058-1829,8,1,80,5,ASTD,,22.2,
J0058-3234,2,4,140,4,ASTD,,5.4, 1.2
J0058-3234,8,3,136,5,ASTD,,2.3, 0.1
J0058-3347,8,1,44,5,ASTD,,1.7,
J0059+0006,2,1,163,4,ASTD,F5,15.2,
J0059+0006,5,1,152,5,ASTD,F8,8.7,
J0059+0006,8,4,145,5,ASTD,,2.5, 0.1
J0059+0403,5,1,148,5,ASTD,,4.4,
J0059+1121,5,1,-171,5,ASTD,F8,4.9,
J0059+1121,8,1,-141,5,ASTD,,59.0,
J0059+2703,5,2,35,5,ASTD,,5.9, 1.2
J0059+5812,2,3,-130,4,ASTD,,2.6, 0.3
J0059+5812,8,5,-129,3,STD,,1.0, 0.4
J0100+0305,5,1,-119,5,ASTD,,2.1,
J0100+0305,8,2,-128,5,ASTD,,2.4, 0.2
J0100+0745,8,1,113,5,ASTD,,1.1,
J0100+1958,5,1,149,5,ASTD,,4.0,
J0100+1958,8,1,130,5,ASTD,,3.6,
J0100+3107,5,1,-72,5,ASTD,,2.2,
J0100+3345,2,1,-28,4,ASTD,F8,20.9,
J0100+3345,8,1,-1,5,ASTD,,1.0,
J0100+6808,2,4,-46,4,ASTD,,12.2, 0.2
J0100+6808,5,1,-44,5,ASTD,,12.4,
J0100-0055,5,1,-4,5,ASTD,,24.2,
J0100-2708,5,1,144,5,ASTD,,3.9,
J0100-2708,8,1,143,5,ASTD,,3.4,
J0100-3337,8,2,-147,5,ASTD,,4.7, 2.8
J0101+0605,2,5,63,1,STD,,18.3, 0.1
J0101+0605,8,3,41,5,ASTD,,8.0, 7.0
J0101+1538,8,1,95,5,ASTD,,0.9,
J0101+1639,2,6,178,10,STD,,6.6, 1.8
J0101+1639,8,3,177,5,ASTD,,4.2, 0.3
J0101+5004,2,2,120,4,ASTD,,5.1, 3.4
J0101+5004,8,3,118,5,ASTD,,1.4, 0.1
J0101-0252,8,1,75,5,ASTD,,0.7,
J0101-2831,2,3,60,4,ASTD,,13.0, 0.5
J0102+0011,5,1,159,5,ASTD,F8,28.6,
J0102+0011,8,1,136,5,ASTD,,28.3,
J0102+0944,8,1,8,5,ASTD,,8.2,
J0102+5824,2,12,-124,6,STD,,1.9, 0.4
J0102+5824,8,106,-139,13,STD,,0.8, 0.3
J0102+5824,15,26,-162,14,STD,,0.7, 0.3
J0102+5824,24,6,173,32,STD,,0.3, 0.2
J0102+5824,43,2,157,10,ASTD,,0.2, 0.1
J0102-2646,2,2,131,4,ASTD,F8,6.7, 0.7
J0102-2646,8,4,125,5,ASTD,,5.2, 0.3
J0103+1319,5,1,14,5,ASTD,,4.4,
J0103+1319,8,1,11,5,ASTD,,2.3,
J0103+1526,5,1,-137,5,ASTD,,3.2,
J0103+1526,8,1,-138,5,ASTD,,2.3,
J0103+4239,5,1,17,5,ASTD,,2.2,
J0103+4239,8,1,6,5,ASTD,,8074.0,
J0103+4658,5,1,43,5,ASTD,,6.2,
J0103+4959,5,1,-154,5,ASTD,,6.7,
J0103+4959,8,1,-161,5,ASTD,,2.3,
J0103+5337,5,1,165,5,ASTD,,15.6,
J0103-1222,2,4,110,4,ASTD,,3.7, 1.8
J0103-1222,8,4,-3,5,ASTD,,3.1, 1.1
J0104+2949,5,1,47,5,ASTD,,3.3,
J0104+2949,8,1,40,5,ASTD,,1.2,
J0104-0754,5,1,-33,5,ASTD,,6.0,
J0104-0754,8,1,-34,5,ASTD,,6.4,
J0104-2416,8,3,125,5,ASTD,,0.6, 0.1
J0105+0600,5,1,-46,5,ASTD,,3.5,
J0105+0600,8,4,-53,5,ASTD,,1.2, 0.5
J0105+1553,5,1,145,5,ASTD,,5.1,
J0105+1912,5,1,-117,5,ASTD,,4.1,
J0105+3928,8,1,-30,5,ASTD,,1.4,
J0105+4819,2,2,-158,4,ASTD,F5,3.0, 0.4
J0105+4819,5,1,-164,5,ASTD,,1.0,
J0105+4819,8,2,-172,5,ASTD,,0.9, 0.2
J0105+5125,2,4,-48,4,ASTD,F8,4.9, 0.2
J0105+5125,8,5,-41,1,STD,,5.5, 0.1
J0105-1828,8,1,13,5,ASTD,,52.1,
J0106+1300,2,3,-27,4,ASTD,,3.7, 0.2
J0106+1300,8,6,-17,3,STD,,1.7, 0.1
J0106+1951,8,1,158,5,ASTD,,0.4,
J0106+2325,5,2,-105,5,ASTD,,4.4, 0.3
J0106+2325,8,2,-109,5,ASTD,,3.9, 1.0
J0106+2539,2,4,154,4,ASTD,F5,7.4, 0.1
J0106+2539,5,3,151,5,ASTD,F8,7.3, 0.2
J0106+2539,8,6,144,9,STD,,1.4, 0.3
J0106+3402,2,3,-158,4,ASTD,,15.1, 0.1
J0106+3402,8,2,-135,5,ASTD,,1.4, 0.1
J0106+5118,5,1,-61,5,ASTD,,1.5,
J0106+5118,8,1,-62,5,ASTD,,1.5,
J0106-0155,2,4,89,4,ASTD,,6.0, 3.2
J0106-0155,8,3,98,5,ASTD,,3.1, 0.1
J0106-0315,2,4,-164,4,ASTD,,3.2, 0.2
J0106-1034,8,1,-152,5,ASTD,,3.7,
J0106-2358,5,1,-155,5,ASTD,,7.5,
J0106-2622,5,1,-64,5,ASTD,,2.6,
J0106-2622,8,1,-76,5,ASTD,,1.8,
J0106-2718,2,4,-161,4,ASTD,,3.9, 0.8
J0106-2718,5,1,152,5,ASTD,,5.2,
J0106-4034,2,11,37,144,STD,,5.5, 2.6
J0106-4034,8,31,32,26,STD,,1.7, 0.8
J0107+0333,8,1,147,5,ASTD,,4.1,
J0107+1312,2,4,-80,4,ASTD,,11.3, 0.3
J0107+1312,8,4,-55,5,ASTD,,0.9, 0.1
J0107+2558,5,1,40,5,ASTD,,2.2,
J0107+2558,8,1,45,5,ASTD,,1.9,
J0107+2611,2,2,-18,4,ASTD,,4.0, 0.1
J0107+2611,5,1,-20,5,ASTD,,2.6,
J0107+2611,8,2,-32,5,ASTD,,1.3, 0.2
J0107+3224,5,1,12,5,ASTD,,14.8,
J0107+3224,8,1,-11,5,ASTD,,1.8,
J0107+3548,8,1,-41,5,ASTD,,1.6,
J0107-0012,8,1,114,5,ASTD,,2.2,
J0107-1211,8,1,-121,5,ASTD,,2.1,
J0107-2408,8,1,176,5,ASTD,,5.3,
J0108+0135,1.4,1,-149,8,ASTD,,17.8,
J0108+0135,2,14,-136,11,STD,,2.7, 0.8
J0108+0135,5,18,-139,4,STD,,1.5, 0.2
J0108+0135,8,37,-132,10,STD,,1.5, 0.4
J0108+0135,15,20,-124,7,STD,,0.7, 0.3
J0108+0135,43,1,-119,10,ASTD,,0.4,
J0108+1320,8,3,21,5,ASTD,,11.4, 5.2
J0108+1404,5,1,-116,5,ASTD,,4.5,
J0108-0037,2,5,76,2,STD,,5.1, 0.1
J0108-0037,8,5,74,1,STD,,5.0, 0.1
J0108-1200,5,1,-126,5,ASTD,F8,13.5,
J0108-1200,8,1,-143,5,ASTD,,6.9,
J0108-1550,5,1,147,5,ASTD,,16.7,
J0108-1623,5,1,157,5,ASTD,,2.1,
J0108-1623,8,1,167,5,ASTD,,1.8,
J0108-2157,5,1,-99,5,ASTD,,1.4,
J0108-2157,8,1,-161,5,ASTD,,0.6,
J0109+0758,5,1,155,5,ASTD,,2.5,
J0109+0758,8,1,147,5,ASTD,,0.9,
J0109+1816,2,1,-160,4,ASTD,,8.7,
J0109+1816,8,3,-154,5,ASTD,,2.3, 1.1
J0109+3149,2,4,-132,4,ASTD,,2.2, 0.2
J0109+3149,8,4,-133,5,ASTD,,2.2, 0.2
J0109+5624,5,1,166,5,ASTD,,5.3,
J0109+6133,2,4,60,4,ASTD,,3.4, 1.2
J0109+6133,8,6,69,9,STD,,1.7, 0.7
J0109+6133,15,7,66,2,STD,,0.6, 0.2
J0109+6133,24,1,80,7,ASTD,,0.2,
J0109+7403,5,1,21,5,ASTD,,1.8,
J0109+7403,8,1,14,5,ASTD,,1.3,
J0109-3854,8,1,-164,5,ASTD,,10.4,
J0110+0714,5,1,167,5,ASTD,F8,5.4,
J0110+0714,8,1,165,5,ASTD,,1.2,
J0110+1346,5,1,17,5,ASTD,,3.2,
J0110+1346,8,1,19,5,ASTD,,3.4,
J0110+2906,5,1,-12,5,ASTD,,4.2,
J0110+4149,8,1,-139,5,ASTD,,0.7,
J0110+5632,2,3,91,4,ASTD,,12.9,10.2
J0110+5632,8,3,73,5,ASTD,,2.7, 0.9
J0110+6805,2,3,-63,4,ASTD,,5.5, 0.4
J0110+6805,5,2,-56,5,ASTD,,3.2, 0.1
J0110+6805,8,6,-56,3,STD,,2.8, 0.3
J0110+6805,15,22,-55,1,STD,,2.4, 0.1
J0110-0219,2,2,-177,4,ASTD,,8.2, 0.3
J0110-0219,8,3,180,5,ASTD,,1.7, 0.1
J0110-0415,2,1,-142,4,ASTD,,4.1,
J0110-0415,8,3,-149,5,ASTD,,1.3, 0.2
J0110-0741,2,4,48,4,ASTD,,2.8, 0.2
J0110-0741,8,2,71,5,ASTD,,1.3, 0.3
J0110-1648,2,2,-129,4,ASTD,,2.5, 0.3
J0110-1648,8,3,-123,5,ASTD,,1.2, 0.3
J0111+1713,8,1,-129,5,ASTD,,2.3,
J0111+2351,8,1,-26,5,ASTD,,20.2,
J0111+3906,5,1,-120,5,ASTD,,5.3,
J0111+3906,15,3,-121,4,ASTD,,5.6, 0.3
J0111+4335,5,2,-3,5,ASTD,,2.7, 0.4
J0111+4335,8,2,-4,5,ASTD,,2.4, 0.1
J0111-1317,2,3,169,4,ASTD,,3.1, 0.2
J0111-1317,5,3,168,5,ASTD,,2.4, 0.2
J0111-1317,8,8,169,7,STD,,1.3, 0.4
J0111-1422,2,2,-158,4,ASTD,,58.8,54.4
J0111-2010,5,1,167,5,ASTD,,11.3,
J0112+0257,8,2,5,5,ASTD,,2.1, 0.8
J0112+2020,2,6,-135,7,STD,,2.7, 0.3
J0112+2020,8,4,-128,5,ASTD,,1.7, 0.6
J0112+2244,1.4,1,104,8,ASTD,,10.7,
J0112+2244,2,29,87,6,STD,,2.4, 0.4
J0112+2244,8,33,86,5,STD,,1.2, 0.5
J0112+2244,15,24,88,6,STD,,0.5, 0.1
J0112+2244,24,2,77,7,ASTD,,0.4, 0.1
J0112+3208,2,3,-71,4,ASTD,,2.5, 0.3
J0112+3208,8,4,-65,5,ASTD,,1.6, 0.5
J0112+3208,15,9,-63,2,STD,,0.5, 0.1
J0112+3522,2,4,-152,4,ASTD,,6.8, 0.4
J0112+3522,5,2,-139,5,ASTD,,19.6,15.1
J0112+3522,8,3,-154,5,ASTD,,2.1, 0.2
J0112+3522,15,6,-155,1,STD,,0.8, 0.1
J0112+4437,5,1,157,5,ASTD,,3.7,
J0112+4549,5,1,92,5,ASTD,F8,7.1,
J0112+4549,8,1,84,5,ASTD,,7.3,
J0112-0328,5,1,51,5,ASTD,,1.7,
J0112-0328,8,1,46,5,ASTD,,0.9,
J0112-2959,5,1,-159,5,ASTD,,10.4,
J0113+0222,2,19,132,3,STD,,4.1, 0.7
J0113+0222,8,17,130,4,STD,,1.2, 0.4
J0113+0222,15,9,126,2,STD,,0.9, 0.1
J0113+0222,24,2,126,7,ASTD,,0.8, 0.1
J0113+1324,2,2,54,4,ASTD,,6.3, 0.6
J0113+1324,8,3,58,5,ASTD,,1.1, 0.2
J0113+2742,5,1,175,5,ASTD,,4.4,
J0113+2745,5,1,1,5,ASTD,,4.1,
J0113+4026,5,1,-4,5,ASTD,,17.1,
J0113+4948,2,7,-30,2,STD,,9.1, 0.3
J0113+4948,5,2,-30,5,ASTD,,9.4, 0.1
J0113+4948,8,13,-33,3,STD,,2.0, 1.4
J0113+4948,24,2,-35,7,ASTD,,0.7, 0.1
J0113-0630,8,1,-145,5,ASTD,,5.2,
J0113-1014,5,1,-14,5,ASTD,,13.3,
J0113-2523,8,1,100,5,ASTD,,3.0,
J0113-3551,2,1,55,4,ASTD,,5.4,
J0113-3551,8,3,89,5,ASTD,,1.6, 1.0
J0114+0000,8,1,38,5,ASTD,,2.6,
J0114+0208,5,1,-73,5,ASTD,,1.8,
J0114+0208,8,1,-88,5,ASTD,,0.8,
J0114+1325,2,1,-165,4,ASTD,,4.8,
J0114+1325,8,3,-172,5,ASTD,,3.1, 0.5
J0114+2207,5,1,144,5,ASTD,,3.5,
J0114+2207,8,1,134,5,ASTD,,2.7,
J0114-0442,5,1,158,5,ASTD,,6.2,
J0114-0442,8,1,160,5,ASTD,,1.4,
J0114-2419,2,4,-94,4,ASTD,,5.1, 1.1
J0114-2419,8,1,15,5,ASTD,,3.7,
J0115+0356,8,2,-120,5,ASTD,,1.7, 0.2
J0115-0127,2,4,152,4,ASTD,,6.6, 0.5
J0115-0127,8,3,124,5,ASTD,,1.4, 0.2
J0115-0127,15,6,119,2,STD,,1.4, 0.1
J0115-2804,2,1,-93,4,ASTD,,2.3,
J0115-2804,8,2,-107,5,ASTD,,1.9, 0.1
J0115-3049,2,1,-16,4,ASTD,,8.7,
J0115-3049,5,2,-37,5,ASTD,,1.8, 0.1
J0116+2422,2,1,-52,4,ASTD,,28.8,
J0116+2907,5,1,39,5,ASTD,,26.4,
J0116-1136,2,5,-34,2,STD,,7.4, 0.5
J0116-1136,5,11,-31,2,STD,,8.2, 0.2
J0116-1136,8,17,-31,2,STD,,4.6, 2.3
J0116-1136,15,8,-34,2,STD,,1.1, 0.3
J0116-1136,43,1,-41,10,ASTD,,0.4,
J0116-2052,2,4,-85,4,ASTD,F8,14.4, 2.8
J0116-2052,8,1,-71,5,ASTD,,4.3,
J0117+0742,5,1,-6,5,ASTD,,5.6,
J0117+0742,8,1,16,5,ASTD,,2.4,
J0117+1418,2,3,-134,4,ASTD,,5.3, 0.2
J0117+1418,8,3,-69,5,ASTD,,0.9, 0.1
J0117+2334,8,1,155,5,ASTD,,2.4,
J0117+2955,5,1,-121,5,ASTD,,2.2,
J0117+2955,8,1,-109,5,ASTD,,2.0,
J0117+8928,2,1,-93,4,ASTD,,16.2,
J0117-0425,5,1,28,5,ASTD,,5.8,
J0117-0425,8,1,29,5,ASTD,,3.6,
J0117-1725,5,1,99,5,ASTD,,5.7,
J0117-2111,2,2,-32,4,ASTD,,4.9, 0.3
J0117-2111,8,11,-37,4,STD,,1.2, 0.3
J0118+0258,8,3,90,5,ASTD,,2.1, 0.2
J0118+0916,5,1,-165,5,ASTD,,6.0,
J0118-0850,5,2,36,5,ASTD,,2.3, 1.1
J0118-0850,8,1,50,5,ASTD,,0.9,
J0118-1849,5,1,167,5,ASTD,,2.9,
J0118-1849,8,1,164,5,ASTD,,1.3,
J0118-2141,2,22,-35,14,STD,F15,6.1, 1.5
J0118-2141,8,1,-71,5,ASTD,,0.3,
J0118-2141,15,7,-63,6,STD,,0.4, 0.1
J0118-2351,8,1,-45,5,ASTD,,1.8,
J0118-4059,5,1,-113,5,ASTD,,38.1,
J0118-4059,8,2,-52,5,ASTD,,16.8, 8.3
J0118-4102,8,1,-92,5,ASTD,,2.9,
J0119+0829,2,1,-163,4,ASTD,,14.5,
J0119+0829,5,1,-170,5,ASTD,,26.3,
J0119+0829,8,2,-177,5,ASTD,,46.1,14.4
J0119+3210,8,2,-159,5,ASTD,,4.0, 0.9
J0119+5148,5,1,97,5,ASTD,,3.1,
J0119+5148,8,1,95,5,ASTD,,3.0,
J0119-1654,2,3,-121,4,ASTD,,2.5, 0.5
J0119-1654,8,5,-158,15,STD,,1.4, 0.1
J0120+1203,5,1,-94,5,ASTD,,1.3,
J0120+1203,8,1,-94,5,ASTD,,1.6,
J0120+2256,8,1,-4,5,ASTD,,2.7,
J0120-0308,5,1,-131,5,ASTD,,4.3,
J0120-0308,8,1,-129,5,ASTD,,4.6,
J0120-0626,8,1,-97,5,ASTD,,1.3,
J0120-1701,5,1,-25,5,ASTD,,10.9,
J0120-2701,2,2,-25,4,ASTD,,9.7, 0.6
J0120-2701,5,1,-24,5,ASTD,,9.9,
J0120-2701,8,2,-24,5,ASTD,,10.1, 0.2
J0120-2701,15,5,-26,1,STD,,10.5, 0.1
J0121+0347,2,1,165,4,ASTD,,3.7,
J0121+0422,5,7,127,7,STD,,1.7, 0.1
J0121+0422,8,78,110,15,STD,,0.8, 0.2
J0121+0422,15,5,99,111,STD,,0.7, 0.1
J0121+0422,24,2,104,7,ASTD,,0.8, 0.3
J0121+0422,43,1,86,10,ASTD,,1.2,
J0121+0957,5,1,115,5,ASTD,,2.2,
J0121+0957,8,1,133,5,ASTD,,2.0,
J0121+1127,8,4,96,5,ASTD,,1.0, 0.2
J0121+1149,1.4,1,9,8,ASTD,,21.8,
J0121+1149,2,65,6,5,STD,,17.5, 3.3
J0121+1149,5,3,3,5,ASTD,,2.4, 0.5
J0121+1149,8,61,5,5,STD,,1.4, 0.3
J0121+1149,15,14,5,6,STD,,1.2, 0.4
J0121+1149,24,3,3,7,ASTD,,1.7, 0.3
J0121+1149,43,1,20,10,ASTD,,0.3,
J0121-2806,2,3,78,4,ASTD,,10.5, 0.1
J0121-2806,8,2,102,5,ASTD,,0.8, 0.1
J0122+1403,5,1,138,5,ASTD,,3.5,
J0122+1923,5,1,151,5,ASTD,,12.0,
J0122+2502,2,3,-146,4,ASTD,,10.1, 0.3
J0122+2502,8,3,-149,5,ASTD,,1.4, 0.1
J0122+2502,24,1,-136,7,ASTD,,0.5,
J0122+2536,5,1,-126,5,ASTD,,2.3,
J0122+2536,8,1,-133,5,ASTD,,1.8,
J0122+2954,8,2,-35,5,ASTD,,0.8, 0.2
J0122+3133,5,1,-156,5,ASTD,,5.1,
J0122+3133,8,1,-155,5,ASTD,,4.3,
J0122+4207,5,1,34,5,ASTD,,10.6,
J0122-0018,5,2,67,5,ASTD,F8,8.3, 0.3
J0122-0018,8,4,70,5,ASTD,,8.0, 0.2
J0122-0056,2,6,-17,2,STD,,8.2, 0.5
J0122-0056,8,7,-15,6,STD,,7.7, 0.7
J0122-0421,2,3,85,4,ASTD,,3.4, 0.1
J0122-0421,8,4,83,5,ASTD,,3.3, 0.3
J0122-0655,8,1,-171,5,ASTD,,4.6,
J0122-0733,8,1,-146,5,ASTD,,1.4,
J0123+1653,5,1,-40,5,ASTD,,9.6,
J0123+2615,2,3,-20,4,ASTD,,3.4, 0.2
J0123+2615,8,2,-28,5,ASTD,,1.1, 0.1
J0123+3044,2,3,32,4,ASTD,,2.8, 0.4
J0123+3044,8,3,21,5,ASTD,,1.0, 0.1
J0123+3606,5,1,-25,5,ASTD,,2.4,
J0123+3606,8,1,-32,5,ASTD,,1.7,
J0123-0348,2,1,91,4,ASTD,,3.6,
J0123-0348,8,3,84,5,ASTD,,0.8, 0.2
J0123-0923,2,1,15,4,ASTD,,2.3,
J0123-1049,5,1,116,5,ASTD,,2.4,
J0123-1049,8,1,114,5,ASTD,,2.4,
J0123-1926,8,1,126,5,ASTD,,2.8,
J0124+2116,8,1,90,5,ASTD,,38.6,
J0124+3207,5,1,159,5,ASTD,,2.3,
J0124+3207,8,1,159,5,ASTD,,1.7,
J0124+5618,2,2,-134,4,ASTD,,10.3, 0.4
J0124+5618,8,4,-140,5,ASTD,,1.9, 0.1
J0124-0625,8,1,164,5,ASTD,,3.0,
J0124-1532,5,1,59,5,ASTD,,2.5,
J0124-1532,8,1,56,5,ASTD,,2.7,
J0124-3416,2,2,149,4,ASTD,F8,10.0, 3.9
J0124-3416,8,1,154,5,ASTD,,1.8,
J0125+0146,5,1,165,5,ASTD,,5.2,
J0125+0146,8,1,169,5,ASTD,,3.7,
J0125+2739,5,1,-92,5,ASTD,,1.9,
J0125+3153,5,1,178,5,ASTD,,4.5,
J0125+3153,8,1,-179,5,ASTD,,3.0,
J0125+4718,2,3,44,4,ASTD,,5.6, 0.9
J0125+4718,8,4,41,5,ASTD,,1.0, 0.1
J0125-0005,2,1,-90,4,ASTD,,4.6,
J0125-0005,5,1,-93,5,ASTD,,4.6,
J0125-0005,8,5,-93,3,STD,,3.4, 1.6
J0125-0005,15,9,-95,2,STD,,1.7, 0.1
J0125-0005,24,1,-97,7,ASTD,,0.4,
J0125-0005,43,1,-95,10,ASTD,,0.2,
J0125-0018,5,1,138,5,ASTD,,11.6,
J0125-0018,8,1,139,5,ASTD,,5.1,
J0125-0438,5,1,105,5,ASTD,,2.3,
J0125-0438,8,1,119,5,ASTD,,2.1,
J0125-2549,2,1,111,4,ASTD,,1.9,
J0125-2549,8,3,112,5,ASTD,,0.7, 0.1
J0125-3718,5,1,137,5,ASTD,,5.2,
J0126+1245,5,1,-89,5,ASTD,,15.3,
J0126+1912,5,2,16,5,ASTD,,8.1, 5.2
J0126+2559,2,2,-175,4,ASTD,,5.2, 3.1
J0126+2559,5,2,174,5,ASTD,,2.3, 0.7
J0126+2559,8,7,179,5,STD,,1.8, 0.4
J0126+2559,15,1,172,4,ASTD,,1.5,
J0126+2559,24,1,174,7,ASTD,,0.4,
J0126+3446,5,1,40,5,ASTD,,3.4,
J0126+3446,8,1,41,5,ASTD,,3.6,
J0126+5430,8,1,-93,5,ASTD,,1.8,
J0126+6543,5,1,152,5,ASTD,,2.1,
J0126+7046,2,2,174,4,ASTD,,2.5, 0.4
J0126+7046,8,3,175,5,ASTD,,2.2, 0.8
J0126-0120,8,5,17,6,STD,,3.2, 0.9
J0126-1518,8,4,17,5,ASTD,,1.4, 0.1
J0126-2222,2,4,136,4,ASTD,,7.4, 1.1
J0126-2222,8,5,121,7,STD,,0.9, 0.3
J0127+0158,5,1,-75,5,ASTD,,8.9,
J0127+0158,8,1,-45,5,ASTD,,21.9,
J0127+3305,5,2,125,5,ASTD,,1.6, 0.1
J0127+3305,8,2,117,5,ASTD,,1.4, 0.1
J0127+7323,2,5,85,1,STD,,13.9, 0.1
J0127+7323,8,3,87,5,ASTD,,13.6, 0.5
J0127-0821,5,2,142,5,ASTD,,1.7, 0.1
J0127-0821,8,6,131,10,STD,,1.2, 0.2
J0128+0955,5,1,36,5,ASTD,,10.1,
J0128+2117,8,1,-89,5,ASTD,,0.9,
J0128+4404,5,1,18,5,ASTD,,1.7,
J0128+4901,2,4,26,4,ASTD,,4.1, 0.2
J0128+4901,8,3,39,5,ASTD,,1.0, 0.2
J0128+6306,2,5,-59,2,STD,F5,20.3, 0.3
J0128+6306,5,1,-60,5,ASTD,,2.9,
J0128+7928,5,1,-5,5,ASTD,,3.6,
J0128-0340,8,1,126,5,ASTD,,3.4,
J0128-1643,8,1,136,5,ASTD,,3.7,
J0128-1722,2,4,82,4,ASTD,,10.0, 0.1
J0128-1722,8,4,81,5,ASTD,,10.0, 0.1
J0129+0800,8,1,24,5,ASTD,,1.1,
J0129+1446,2,4,107,4,ASTD,,3.9, 1.1
J0129+1446,5,1,104,5,ASTD,,2.4,
J0129+1446,8,6,106,3,STD,,2.6, 0.1
J0129+2338,8,1,-22,5,ASTD,,9.3,
J0129+3102,8,1,-177,5,ASTD,,1.6,
J0129+3436,5,1,176,5,ASTD,,16.5,
J0129+4751,8,1,47,5,ASTD,,3.4,
J0129-1631,5,1,-160,5,ASTD,,1.7,
J0129-1631,8,1,-156,5,ASTD,,1.3,
J0129-3219,5,1,143,5,ASTD,,5.8,
J0129-3219,8,1,139,5,ASTD,,5.4,
J0130+0842,2,3,172,4,ASTD,,5.3, 0.8
J0130+0842,8,4,170,5,ASTD,,1.5, 0.2
J0130+1843,5,1,-47,5,ASTD,,1.7,
J0130+1843,8,1,-54,5,ASTD,,0.6,
J0130+2241,5,1,-73,5,ASTD,,5.6,
J0130+2241,8,1,-151,5,ASTD,,1.6,
J0130+2608,5,1,158,5,ASTD,,5.7,
J0130-0635,5,1,-145,5,ASTD,,3.8,
J0130-1019,5,1,32,5,ASTD,,6.1,
J0130-1019,8,1,35,5,ASTD,,10.8,
J0131+0033,8,1,75,5,ASTD,,15.3,
J0131+0418,5,1,-25,5,ASTD,,7.8,
J0131+1413,5,1,134,5,ASTD,,9.5,
J0131+3834,2,4,-136,4,ASTD,,17.0, 0.6
J0131+3834,8,3,-150,5,ASTD,,0.8, 0.3
J0131+5545,8,1,-98,5,ASTD,,7.3,
J0131+5545,15,9,-115,3,STD,,1.0, 0.1
J0132+2216,2,3,-69,4,ASTD,,4.4, 0.2
J0132+2216,8,3,-73,5,ASTD,,3.7, 0.6
J0132+3044,5,1,41,5,ASTD,,11.7,
J0132+4325,2,4,-36,4,ASTD,,4.1, 0.8
J0132+4325,5,1,-33,5,ASTD,,1.9,
J0132+4325,8,5,-33,15,STD,,1.3, 0.2
J0132+5620,2,4,104,4,ASTD,,11.3, 0.1
J0132+5620,5,1,103,5,ASTD,,12.0,
J0132+5620,15,1,141,4,ASTD,,1.0,
J0132+5928,5,1,-18,5,ASTD,,1.3,
J0132+5928,8,2,-32,5,ASTD,,0.9, 0.2
J0132+7404,8,1,22,5,ASTD,,2.5,
J0132-0652,8,2,-173,5,ASTD,,2.5, 1.8
J0132-065A,5,2,1,5,ASTD,,156.3,145.4
J0132-0804,2,4,111,4,ASTD,,6.9, 0.1
J0132-0804,8,3,108,5,ASTD,,6.9, 0.2
J0132-1654,2,5,-109,6,STD,,6.2, 0.5
J0132-1654,5,18,-108,4,STD,,6.1, 0.5
J0132-1654,8,21,-110,4,STD,,2.2, 1.2
J0132-1654,15,4,-118,4,ASTD,,0.4, 0.1
J0132-1654,43,1,-108,10,ASTD,,0.8,
J0133+2006,5,1,39,5,ASTD,,12.1,
J0133+2427,8,4,91,5,ASTD,,2.7, 0.5
J0133+3822,5,1,55,5,ASTD,,4.5,
J0133+3822,8,1,57,5,ASTD,,4.7,
J0133-4430,8,1,-168,5,ASTD,,0.6,
J0134+0003,2,3,76,4,ASTD,F8,16.6, 0.7
J0134+0003,8,4,107,5,ASTD,,6.2, 0.1
J0134+6925,2,3,64,4,ASTD,,3.1, 0.2
J0134+6925,8,4,71,5,ASTD,,1.5, 0.2
J0134-093A,8,2,-146,5,ASTD,,2.2, 0.2
J0134-093B,8,3,-144,5,ASTD,,1.6, 0.6
J0134-093D,8,1,-94,5,ASTD,,0.4,
J0134-093E,8,1,-143,5,ASTD,,2.5,
J0134-1202,8,1,162,5,ASTD,,3.5,
J0134-2702,5,1,-34,5,ASTD,,5.2,
J0134-3843,2,5,150,8,STD,,9.9, 0.6
J0134-3843,8,4,152,5,ASTD,,5.5, 1.1
J0135+2158,5,2,-114,5,ASTD,,3.6, 0.5
J0135+2158,8,2,-109,5,ASTD,,2.2, 0.3
J0135+3531,5,1,-80,5,ASTD,,1.6,
J0135-2008,2,5,22,1,STD,,5.5, 0.7
J0135-2008,8,6,17,1,STD,,3.7, 0.3
J0135-2008,15,1,17,4,ASTD,,4.2,
J0136+2057,5,1,-152,5,ASTD,,3.0,
J0136+2219,5,1,-141,5,ASTD,,2.1,
J0136+3124,5,1,-129,5,ASTD,F8,13.3,
J0136+3124,8,1,-130,5,ASTD,,7.2,
J0136+3905,8,2,-113,5,ASTD,,1.8, 1.0
J0136+4751,2,75,-31,8,STD,,2.6, 0.4
J0136+4751,5,3,-35,5,ASTD,,2.5, 0.1
J0136+4751,8,91,-30,6,STD,,1.2, 0.7
J0136+4751,15,39,-30,9,STD,,0.8, 0.3
J0136+4751,24,4,-62,7,ASTD,,0.3, 0.2
J0136+4751,43,1,-50,10,ASTD,,0.2,
J0136+4751,86,1,-11,,,,0.9,
J0137+0843,5,1,-60,5,ASTD,,2.5,
J0137+0843,8,1,-69,5,ASTD,,1.8,
J0137+0923,2,1,117,4,ASTD,,2.1,
J0137+0923,5,1,123,5,ASTD,,1.9,
J0137+0923,8,2,119,5,ASTD,,1.1, 0.3
J0137+2145,2,2,-98,4,ASTD,,4.7, 0.4
J0137+2145,8,2,-79,5,ASTD,,0.9, 0.5
J0137+3122,2,4,-109,4,ASTD,,3.8, 0.4
J0137+3122,8,18,142,3,STD,,1.5, 0.1
J0137+3309,8,2,-30,5,ASTD,,4.2, 3.0
J0137+5814,8,1,178,5,ASTD,,2.0,
J0137+5814,15,7,154,3,STD,,0.9, 0.2
J0137-2430,2,5,73,5,STD,,2.4, 0.2
J0137-2430,5,2,78,5,ASTD,,3.3, 2.1
J0137-2430,8,7,76,22,STD,,1.8, 0.9
J0138+2248,5,1,33,5,ASTD,,4.7,
J0138+2922,8,1,123,5,ASTD,,2.5,
J0138-0540,2,6,-132,2,STD,,4.5, 0.4
J0138-0540,8,5,-137,10,STD,,1.5, 0.2
J0138-2254,2,5,-172,5,STD,,4.9, 0.7
J0138-2254,8,4,-174,5,ASTD,,2.2, 0.5
J0138-2711,2,3,25,4,ASTD,,11.9, 3.0
J0138-2711,8,3,89,5,ASTD,,0.8, 0.5
J0139+0131,2,3,21,4,ASTD,,11.6, 0.2
J0139+0131,8,3,23,5,ASTD,,0.9, 0.1
J0139+0824,5,1,-30,5,ASTD,,15.6,
J0139+0824,8,1,-30,5,ASTD,,15.6,
J0139+1647,5,1,137,5,ASTD,,11.6,
J0139+1753,2,4,-82,4,ASTD,,3.5, 0.9
J0139+1753,8,2,-83,5,ASTD,,2.7, 0.1
J0139+1753,15,5,-69,1,STD,,1.0, 0.1
J0139+2431,8,1,79,5,ASTD,,1.9,
J0139+2718,5,1,-142,5,ASTD,,3.6,
J0139+2718,8,1,-142,5,ASTD,,0.9,
J0139+3927,5,1,40,5,ASTD,,3.3,
J0139+5835,5,1,146,5,ASTD,F8,6.2,
J0139+5835,8,1,147,5,ASTD,,6.3,
J0139-2345,5,1,68,5,ASTD,,2.9,
J0139-2705,2,1,61,4,ASTD,,131.4,
J0140+0254,5,1,-22,5,ASTD,,9.4,
J0140+4342,2,3,92,4,ASTD,,4.7, 1.4
J0140+4342,8,5,92,1,STD,,1.3, 0.1
J0140+4435,5,1,86,5,ASTD,,4.0,
J0140+4435,8,1,105,5,ASTD,,8.4,
J0140+6346,8,1,-51,5,ASTD,,1.1,
J0140-1532,2,5,-7,2,STD,,6.0, 0.4
J0140-1532,8,5,-2,1,STD,,1.2, 0.1
J0140-1556,5,1,-14,5,ASTD,,5.9,
J0140-1556,8,1,-8,5,ASTD,,1.2,
J0140-3756,8,2,24,5,ASTD,,1.4, 0.3
J0141+3029,8,1,160,5,ASTD,,1.6,
J0141+3833,5,1,-30,5,ASTD,,4.2,
J0141+3833,8,1,-23,5,ASTD,,2.8,
J0141+3923,8,1,174,5,ASTD,,2.3,
J0141+7307,5,1,61,5,ASTD,,7.5,
J0141+7506,8,1,177,5,ASTD,,1.2,
J0141-0202,5,2,-25,5,ASTD,,18.5,17.7
J0141-0202,8,4,-97,5,ASTD,,0.7, 0.1
J0141-0928,2,15,-129,10,STD,,2.6, 0.2
J0141-0928,5,5,-115,4,STD,,2.8, 0.2
J0141-0928,8,30,-115,8,STD,,1.7, 0.4
J0141-0928,15,22,-105,4,STD,,0.6, 0.2
J0141-0928,24,2,-105,7,ASTD,,0.7, 0.1
J0141-0930,2,1,-142,4,ASTD,,6.3,
J0142+2157,5,1,141,5,ASTD,F8,8.1,
J0142+2157,8,1,141,5,ASTD,,8.4,
J0142+2646,5,1,-49,5,ASTD,,2.6,
J0142+2646,8,1,-53,5,ASTD,,1.9,
J0142-0544,5,1,-7,5,ASTD,,2.1,
J0142-0544,8,1,-25,5,ASTD,,2.7,
J0142-1633,5,1,-15,5,ASTD,,19.0,
J0142-1714,5,1,-110,5,ASTD,,6.6,
J0142-1714,8,1,-111,5,ASTD,,6.5,
J0142-1849,8,1,-179,5,ASTD,,4.3,
J0142-2711,2,1,-62,4,ASTD,,112.6,
J0143+1215,2,2,72,4,ASTD,,2.4, 1.1
J0143+1215,8,3,90,5,ASTD,,2.5, 0.1
J0143+1338,8,1,3,5,ASTD,,2.6,
J0143+4129,2,5,-169,16,STD,,4.5, 1.4
J0143+4129,8,4,-162,5,ASTD,,1.3, 0.1
J0143+4915,2,4,136,4,ASTD,,12.4, 0.7
J0143-3200,2,2,-11,4,ASTD,,7.0, 0.4
J0143-3200,8,1,-17,5,ASTD,,0.9,
J0144+2705,2,3,-82,4,ASTD,,6.9, 0.8
J0144+2705,8,3,-75,5,ASTD,,1.1, 0.1
J0144+2705,15,6,-79,2,STD,,1.3, 0.1
J0144+3411,2,1,-34,4,ASTD,,5.0,
J0144+3411,8,1,-36,5,ASTD,,3.4,
J0144-0304,5,1,122,5,ASTD,,4.8,
J0144-1758,5,1,-42,5,ASTD,,14.3,
J0144-3938,2,1,-173,4,ASTD,F8,26.9,
J0144-3938,8,3,-171,5,ASTD,,2.3, 0.5
J0145+0909,5,1,-10,5,ASTD,,7.8,
J0145+2319,2,4,-50,4,ASTD,,1.8, 0.1
J0145+2319,8,3,-34,5,ASTD,,0.8, 0.1
J0145+3857,8,1,-52,5,ASTD,,15.5,
J0145+5810,2,4,-180,4,ASTD,,8.1, 0.3
J0145+5810,8,4,-160,5,ASTD,,5.8, 0.4
J0145-2138,5,1,-166,5,ASTD,,7.1,
J0145-2733,2,1,60,4,ASTD,,2.3,
J0145-2733,5,1,59,5,ASTD,,5.5,
J0145-2733,8,3,66,5,ASTD,,1.3, 0.1
J0145-2733,15,9,51,10,STD,,1.0, 0.1
J0146+1630,5,1,-173,5,ASTD,,2.3,
J0146+1630,8,1,-164,5,ASTD,,1.2,
J0146+2110,2,1,-34,4,ASTD,,6.2,
J0146+2110,8,6,-33,73,STD,,3.2, 1.1
J0146+4606,5,1,-152,5,ASTD,,9.6,
J0146+4745,5,1,-173,5,ASTD,F8,4.6,
J0146+4745,8,1,-168,5,ASTD,,4.3,
J0146-1540,5,1,-42,5,ASTD,,3.8,
J0146-2727,8,1,29,5,ASTD,,4.1,
J0147+2115,2,4,39,4,ASTD,,5.4, 0.2
J0147+2115,8,4,19,5,ASTD,,2.3, 0.1
J0147+4859,2,3,-113,4,ASTD,,11.0, 0.2
J0147+4859,8,4,-124,5,ASTD,,2.1, 0.1
J0147+5840,2,2,178,4,ASTD,F8,10.1, 0.2
J0147+5840,8,6,-150,77,STD,,1.7, 0.1
J0147-0827,5,1,130,5,ASTD,,4.9,
J0147-2358,5,1,-136,5,ASTD,,20.2,
J0148+0927,5,1,-133,5,ASTD,,5.7,
J0148+3453,5,1,104,5,ASTD,,2.8,
J0148+3854,2,1,115,4,ASTD,F8,4.7,
J0148+3854,8,2,135,5,ASTD,,1.2, 0.1
J0148+5202,5,1,-165,5,ASTD,,2.2,
J0148-2238,5,1,43,5,ASTD,,2.3,
J0148-2238,8,1,57,5,ASTD,,1.2,
J0149+0555,5,5,115,7,STD,,1.5, 0.4
J0149+0555,8,15,113,3,STD,,1.6, 0.2
J0149+0555,15,4,112,4,ASTD,,0.9, 0.1
J0149+1857,2,5,75,1,STD,,7.3, 0.1
J0149+1857,8,3,87,5,ASTD,,0.8, 0.2
J0149+3628,5,1,-14,5,ASTD,,4.7,
J0149+3628,8,1,-26,5,ASTD,,8.7,
J0149-0733,8,1,148,5,ASTD,,40.6,
J0149-1225,8,1,116,5,ASTD,,3.6,
J0150+2646,2,3,124,4,ASTD,,3.1, 0.1
J0150+2646,8,2,124,5,ASTD,,2.1, 0.5
J0150-0725,2,3,44,4,ASTD,F5,13.0, 0.4
J0150-0725,5,1,44,5,ASTD,,13.2,
J0150-0725,8,3,43,5,ASTD,,13.1, 0.2
J0150-1458,5,1,13,5,ASTD,,4.2,
J0150-1458,8,1,11,5,ASTD,,3.9,
J0151+0540,5,1,160,5,ASTD,,3.2,
J0151+0540,8,1,159,5,ASTD,,3.0,
J0151+2517,2,2,169,4,ASTD,,2.2, 0.1
J0151+2517,8,4,168,5,ASTD,,2.1, 0.1
J0151+2744,2,7,-41,16,STD,,8.5, 0.1
J0151+2744,5,1,-41,5,ASTD,,9.2,
J0151+2744,8,7,-43,4,STD,,8.7, 2.3
J0151+2744,15,1,-46,4,ASTD,,2.7,
J0151+5454,2,1,120,4,ASTD,,7.9,
J0151+5454,8,4,123,5,ASTD,,0.8, 0.2
J0151-0922,5,1,171,5,ASTD,,2.9,
J0151-1719,8,3,-158,5,ASTD,,2.2, 0.1
J0151-1732,2,5,-143,11,STD,,3.3, 0.8
J0151-1732,8,3,-141,5,ASTD,,0.5, 0.1
J0151-3435,2,1,179,4,ASTD,,5.1,
J0151-3435,5,1,-173,5,ASTD,F8,10.4,
J0151-3435,8,3,-175,5,ASTD,,1.0, 0.3
J0151-3606,5,1,-160,5,ASTD,,5.5,
J0152+0020,2,2,-51,4,ASTD,,7.3, 2.3
J0152+0020,8,3,-39,5,ASTD,,0.9, 0.1
J0152+0147,2,1,-131,4,ASTD,,3.1,
J0152+0147,8,3,-136,5,ASTD,,1.0, 0.6
J0152+0831,5,1,61,5,ASTD,,4.0,
J0152+0831,8,1,60,5,ASTD,,4.0,
J0152+1836,5,1,157,5,ASTD,,76.9,
J0152+2207,2,8,-12,3,STD,,7.3, 0.4
J0152+2207,5,3,-14,5,ASTD,,7.8, 0.6
J0152+2207,8,13,-13,3,STD,,8.2, 0.9
J0152+2207,15,14,-12,6,STD,,1.5, 1.1
J0152+2207,24,7,7,2,STD,,0.4, 0.1
J0152+2207,43,5,6,6,STD,,0.3, 0.1
J0152+3350,2,4,-68,4,ASTD,,6.0, 0.1
J0152+3350,8,3,-68,5,ASTD,,6.0, 0.1
J0152+3716,2,4,66,4,ASTD,,4.3, 0.2
J0152+3716,8,5,88,2,STD,,1.9, 0.3
J0152-0629,5,1,61,5,ASTD,,1.7,
J0152-0629,8,1,41,5,ASTD,,2.2,
J0152-1412,2,3,122,4,ASTD,,8.2, 0.2
J0152-1412,5,1,120,5,ASTD,,7.5,
J0152-1412,8,4,121,5,ASTD,,4.6, 3.5
J0152-2635,5,1,33,5,ASTD,,5.9,
J0152-2635,8,1,44,5,ASTD,,3.4,
J0152-2942,2,1,80,4,ASTD,,2.6,
J0152-2942,5,1,35,5,ASTD,,4.9,
J0152-2942,8,4,39,5,ASTD,,2.8, 0.4
J0153+3942,5,1,163,5,ASTD,F8,6.1,
J0153+3942,8,1,137,5,ASTD,,2.0,
J0153+7115,2,3,-65,4,ASTD,,3.9, 0.4
J0153+7115,8,3,-67,5,ASTD,,1.7, 0.2
J0153+7115,15,9,-76,1,STD,,0.9, 0.1
J0153+7517,8,1,1,5,ASTD,,40.8,
J0153-1906,2,1,-18,4,ASTD,,2.2,
J0153-1906,5,2,-19,5,ASTD,,2.3, 0.1
J0153-1906,8,6,-18,2,STD,,2.0, 0.5
J0153-3310,2,1,-17,4,ASTD,,16.0,
J0153-3310,5,1,-33,5,ASTD,,4.6,
J0153-3310,8,2,-52,5,ASTD,,3.3, 0.7
J0154+0823,2,1,91,4,ASTD,,2.7,
J0154+0823,8,1,140,5,ASTD,,0.4,
J0154+0823,15,10,122,5,STD,,0.3, 0.1
J0154+1113,2,1,132,4,ASTD,,129.0,
J0154+3627,5,1,-19,5,ASTD,,3.6,
J0154+3627,8,1,-22,5,ASTD,,2.2,
J0154+4433,8,1,-63,5,ASTD,,0.7,
J0154+4743,2,4,-177,4,ASTD,,1.8, 0.1
J0154+4743,5,2,-176,5,ASTD,,1.6, 0.3
J0154+4743,8,15,-178,5,STD,,1.5, 0.4
J0154-0007,5,1,140,5,ASTD,,7.9,
J0154-0007,8,1,140,5,ASTD,,8.5,
J0154-0234,8,1,-142,5,ASTD,,0.8,
J0155+0438,2,2,86,4,ASTD,,5.6, 0.4
J0155+0438,8,5,91,3,STD,,1.9, 0.1
J0155+2230,2,4,42,4,ASTD,,3.9, 1.2
J0155+2230,8,3,44,5,ASTD,,2.5, 0.1
J0155-1443,2,1,157,4,ASTD,,9.1,
J0155-2514,5,1,-162,5,ASTD,,5.0,
J0155-2514,8,1,-159,5,ASTD,,2.5,
J0155-4048,5,1,-31,5,ASTD,,4.9,
J0156+3914,2,3,-167,4,ASTD,,3.0, 1.4
J0156+3914,8,5,-169,6,STD,,1.1, 0.4
J0156+7538,5,1,105,5,ASTD,F8,6.2,
J0156+7538,8,1,105,5,ASTD,,5.2,
J0156-0419,5,1,-2,5,ASTD,,15.5,
J0156-0419,8,1,1,5,ASTD,,14.6,
J0156-2412,8,1,45,5,ASTD,,1.0,
J0156-3043,5,1,154,5,ASTD,,46.0,
J0156-3935,5,1,20,5,ASTD,,3.9,
J0157+0011,2,4,-31,4,ASTD,,3.7, 0.8
J0157+0011,8,4,-29,5,ASTD,,3.0, 0.1
J0157+2113,5,1,-32,5,ASTD,,3.8,
J0157+4120,8,1,107,5,ASTD,,37.2,
J0157+4732,5,1,-163,5,ASTD,,7.9,
J0157+7442,15,12,74,4,STD,,0.8, 0.1
J0157-1043,8,3,-130,5,ASTD,,1.8, 0.4
J0157-1825,5,1,58,5,ASTD,,20.6,
J0158+0101,8,1,12,5,ASTD,,1.3,
J0158+1307,2,5,51,9,STD,,4.3, 0.2
J0158+1307,8,5,11,11,STD,,1.5, 0.2
J0158+1655,2,1,-127,4,ASTD,F8,10.6,
J0158+1655,8,2,-124,5,ASTD,,10.3, 0.2
J0158+2124,8,4,-57,5,ASTD,,1.5, 0.1
J0158+4137,5,1,57,5,ASTD,,2.1,
J0158+4137,8,1,63,5,ASTD,,1.7,
J0158-1413,2,4,-121,4,ASTD,,13.8, 9.5
J0158-1413,8,4,-123,5,ASTD,,1.8, 0.8
J0159+1047,8,2,-167,5,ASTD,,3.4, 2.4
J0159+1438,5,1,-92,5,ASTD,,5.3,
J0159+3106,5,1,-40,5,ASTD,,3.3,
J0159+3106,8,1,-42,5,ASTD,,2.2,
J0159+5751,5,1,149,5,ASTD,,3.1,
J0159+5751,8,1,147,5,ASTD,,1.9,
J0159-0304,8,1,-32,5,ASTD,,35.4,
J0159-2740,8,1,-97,5,ASTD,,0.8,
J0200+0322,2,4,154,4,ASTD,,5.2, 0.8
J0200+0322,8,3,168,5,ASTD,,2.0, 0.7
J0200+2157,8,1,-3,5,ASTD,,40.7,
J0200+3935,8,1,-162,5,ASTD,,1.4,
J0200-1356,8,2,70,5,ASTD,,1.3, 0.5
J0200-4010,8,1,36,5,ASTD,,2.7,
J0201+0343,2,2,8,4,ASTD,,10.4, 6.9
J0201+0343,8,4,13,5,ASTD,,3.6, 0.1
J0201+2344,8,1,-122,5,ASTD,,6.0,
J0201+6237,8,1,-20,5,ASTD,,0.5,
J0201-1132,2,4,-29,4,ASTD,,20.0, 0.8
J0201-1132,8,4,-31,5,ASTD,,3.6, 0.2
J0202+3943,8,1,173,5,ASTD,,6.3,
J0202+4205,2,3,-73,4,ASTD,,2.1, 0.2
J0202+4205,8,5,-71,7,STD,,0.9, 0.1
J0202+8115,2,1,-6,4,ASTD,,127.2,
J0202+8115,8,1,-111,5,ASTD,,2.7,
J0202-0017,5,1,-114,5,ASTD,,2.7,
J0202-0017,8,1,-108,5,ASTD,,3.1,
J0202-0223,8,1,68,5,ASTD,,2.2,
J0202-0559,2,4,-43,4,ASTD,,6.9, 0.8
J0202-0559,8,3,-37,5,ASTD,,0.9, 0.1
J0202-1948,2,4,48,4,ASTD,,6.5, 1.6
J0202-1948,8,1,8,5,ASTD,,0.7,
J0202-7620,8,1,167,5,ASTD,,3.1,
J0203+0235,5,1,15,5,ASTD,,6.1,
J0203+1134,2,1,-24,4,ASTD,,2.0,
J0203+1134,8,54,-31,4,STD,,1.3, 0.1
J0203+1134,15,7,-28,2,STD,,1.1, 0.3
J0203+2632,8,1,-179,5,ASTD,,1.7,
J0203+3041,15,14,-3,3,STD,,0.8, 0.2
J0203+3042,2,3,-2,4,ASTD,,6.3, 0.1
J0203+3042,8,4,-3,5,ASTD,,6.4, 0.1
J0203+4846,8,1,53,5,ASTD,,2.9,
J0203+5411,2,4,-36,4,ASTD,,3.5, 0.9
J0203+5411,5,1,-36,5,ASTD,,3.4,
J0203+5411,8,5,-32,2,STD,,2.1, 0.6
J0203+7232,2,7,87,5,STD,,4.9, 1.1
J0203+7232,8,11,84,7,STD,,0.6, 0.1
J0203+7232,15,6,85,4,STD,,0.8, 0.1
J0203+8106,2,5,-137,11,STD,,3.2, 0.5
J0203+8106,8,7,-137,2,STD,,3.5, 0.3
J0203-0615,5,1,27,5,ASTD,,7.1,
J0203-4349,8,1,178,5,ASTD,,10.2,
J0204+0903,2,2,-107,4,ASTD,,24.4, 0.1
J0204+0903,5,1,-68,5,ASTD,F8,1.4,
J0204+0903,8,3,-94,5,ASTD,,4.2, 0.1
J0204+1514,2,41,-52,3,STD,,4.1, 0.2
J0204+1514,5,1,-56,5,ASTD,,4.9,
J0204+1514,8,50,-55,4,STD,,4.2, 0.7
J0204+1514,15,38,-52,5,STD,,4.8, 0.4
J0204+1514,24,3,-29,7,ASTD,,0.9, 0.1
J0204+3649,2,4,-9,4,ASTD,,6.4, 0.2
J0204+3649,8,3,-2,5,ASTD,,1.9, 0.1
J0204+4141,5,1,-101,5,ASTD,,19.1,
J0204+4141,8,1,-62,5,ASTD,,12.6,
J0204+4403,2,4,-113,4,ASTD,,5.8, 0.2
J0204+4403,5,1,-112,5,ASTD,,2.9,
J0204+4403,8,6,-108,4,STD,,2.0, 1.2
J0204-1701,2,6,15,2,STD,,5.7, 0.4
J0204-1701,5,13,15,3,STD,,4.4, 0.7
J0204-1701,8,25,12,3,STD,,3.3, 0.3
J0204-1701,15,5,6,2,STD,,2.0, 0.2
J0204-1701,43,1,2,10,ASTD,,1.2,
J0204-3328,2,2,35,4,ASTD,,4.9, 0.1
J0204-3328,8,5,40,7,STD,,2.8, 0.5
J0205+1444,2,1,-15,4,ASTD,,3.3,
J0205+1444,5,2,-35,5,ASTD,,1.5, 0.1
J0205+1444,8,7,-23,6,STD,,1.0, 0.1
J0205+1444,15,5,-28,19,STD,,0.5, 0.1
J0205+2105,5,1,-152,5,ASTD,,3.5,
J0205+2105,8,1,-152,5,ASTD,,3.2,
J0205+2416,2,5,84,1,STD,,9.6, 0.1
J0205+2416,5,1,85,5,ASTD,,9.8,
J0205+2416,8,2,98,5,ASTD,,1.3, 0.1
J0205+2952,5,1,110,5,ASTD,,2.6,
J0205+2952,8,1,105,5,ASTD,,2.2,
J0205+3212,1.4,1,-13,8,ASTD,,8.5,
J0205+3212,2,19,-11,3,STD,,8.3, 0.4
J0205+3212,5,5,-11,3,STD,,8.1, 0.4
J0205+3212,8,21,7,8,STD,,1.0, 0.2
J0205+3212,15,14,-4,17,STD,,0.9, 0.5
J0205+3212,24,2,-35,7,ASTD,,0.2, 0.1
J0205+3212,43,1,-46,10,ASTD,,0.3,
J0205+3212,86,1,-30,,,,0.2,
J0205+3932,5,1,157,5,ASTD,,4.4,
J0205+3932,8,1,157,5,ASTD,,4.1,
J0205+7522,8,1,114,5,ASTD,,3.5,
J0205-3444,2,4,-103,4,ASTD,,8.3, 1.0
J0205-3444,8,2,-130,5,ASTD,,1.7, 0.4
J0205-3946,5,1,-162,5,ASTD,,2.4,
J0206+0047,5,1,63,5,ASTD,,3.2,
J0206+3222,8,1,175,5,ASTD,,38.9,
J0206-1150,2,2,1,4,ASTD,,4.2, 0.6
J0206-1150,8,4,-4,5,ASTD,,1.1, 0.2
J0206-1150,15,7,-1,2,STD,,1.3, 0.2
J0206-2212,2,4,161,4,ASTD,,4.7, 0.5
J0206-2212,8,4,170,5,ASTD,,6.6, 0.7
J0206-3024,8,1,97,5,ASTD,,2.1,
J0207+0129,5,1,-71,5,ASTD,,4.1,
J0207+3152,2,4,144,4,ASTD,,7.7, 0.5
J0207+3152,8,4,146,5,ASTD,,2.7, 1.3
J0207+6246,2,6,61,1,STD,,20.6, 0.2
J0207+6246,8,7,69,9,STD,,1.0, 0.2
J0207-2402,8,2,46,5,ASTD,,1.4, 0.2
J0207-3857,2,4,-151,4,ASTD,,29.9, 1.0
J0208+0814,5,1,-84,5,ASTD,,2.1,
J0208+0814,8,1,-73,5,ASTD,,1.3,
J0208-0047,2,3,124,4,ASTD,,3.8, 0.4
J0208-0047,8,4,124,5,ASTD,,2.6, 0.1
J0208-0647,5,1,-130,5,ASTD,,3.0,
J0208-1739,8,3,132,5,ASTD,,1.7, 0.1
J0208-2650,8,1,-156,5,ASTD,,0.7,
J0209+1352,2,7,-160,3,STD,,3.4, 0.2
J0209+1352,8,10,-159,3,STD,,1.2, 0.3
J0209+2932,2,4,47,4,ASTD,F8,7.6, 0.2
J0209+2932,8,2,47,5,ASTD,,7.9, 0.1
J0209+3547,5,1,-42,5,ASTD,,1.6,
J0209+3547,8,2,-43,5,ASTD,,1.1, 0.1
J0209+4449,5,1,-23,5,ASTD,,3.7,
J0209+6437,2,4,-177,4,ASTD,,4.5, 0.2
J0209+6437,8,3,177,5,ASTD,,2.2, 0.6
J0209+7229,2,3,-116,4,ASTD,,2.8, 0.2
J0209+7229,8,3,-108,5,ASTD,,0.9, 0.4
J0209-0438,2,3,166,4,ASTD,,6.5, 2.5
J0209-0438,5,1,165,5,ASTD,,3.1,
J0209-0438,8,4,161,5,ASTD,,1.7, 0.1
J0210+0812,5,1,-72,5,ASTD,,9.4,
J0210+0812,8,1,-45,5,ASTD,,1.8,
J0210+1921,8,1,174,5,ASTD,,1.7,
J0210+2249,5,1,-137,5,ASTD,,3.6,
J0210+4305,5,1,-121,5,ASTD,,4.2,
J0210+4305,8,1,-118,5,ASTD,,4.0,
J0210-0505,5,1,-19,5,ASTD,,3.5,
J0210-0505,8,1,-15,5,ASTD,,3.3,
J0210-0633,8,1,126,5,ASTD,,0.6,
J0210-0737,2,2,79,4,ASTD,,7.3, 0.1
J0210-0737,8,3,87,5,ASTD,,7.4, 2.1
J0210-1003,5,3,151,5,ASTD,,2.6, 0.9
J0210-1003,8,2,155,5,ASTD,,5.7, 2.1
J0210-1444,2,2,43,4,ASTD,,3.9, 0.7
J0211+1051,5,1,53,5,ASTD,,1.9,
J0211+1051,8,5,63,6,STD,,1.4, 0.4
J0211+1051,15,23,79,32,STD,,0.6, 0.3
J0211+1051,43,1,127,10,ASTD,,0.4,
J0211+1707,2,5,140,1,STD,,12.1, 0.6
J0211+1707,8,3,135,5,ASTD,,1.3, 0.1
J0211+5058,2,5,73,4,STD,,3.8, 0.2
J0211+5058,8,2,82,5,ASTD,,3.2, 0.3
J0211-1558,2,2,167,4,ASTD,,7.9, 0.1
J0211-1558,8,3,170,5,ASTD,,1.3, 0.1
J0212+1402,8,1,161,5,ASTD,,4.5,
J0212+2244,2,3,-146,4,ASTD,,4.0, 0.1
J0212+2244,5,3,-143,5,ASTD,,3.5, 0.1
J0212+2244,8,4,-141,5,ASTD,,1.4, 0.1
J0212+2726,5,1,167,5,ASTD,,8.8,
J0212+3942,5,1,-13,5,ASTD,,4.0,
J0212+3942,8,1,-11,5,ASTD,,3.6,
J0212-1746,8,2,-133,5,ASTD,,0.5, 0.1
J0212-2014,5,1,-51,5,ASTD,,1.9,
J0212-3503,8,1,-155,5,ASTD,,47.5,
J0212-4436,5,1,-72,5,ASTD,,48.0,
J0213+0925,5,1,-161,5,ASTD,,3.7,
J0213+0925,8,1,-161,5,ASTD,,3.7,
J0213+1213,2,2,146,4,ASTD,,11.8, 0.5
J0213+1213,8,3,152,5,ASTD,,0.8, 0.1
J0213+1820,2,3,-106,4,ASTD,,5.5, 0.6
J0213+1820,8,3,-116,5,ASTD,,1.2, 0.1
J0213+2012,5,2,124,5,ASTD,,4.4, 0.5
J0213+2012,8,2,121,5,ASTD,,3.2, 0.3
J0213+8717,8,4,153,5,ASTD,,5.3, 0.1
J0213-0018,5,1,-124,5,ASTD,,2.1,
J0213-0501,8,1,-38,5,ASTD,,3.3,
J0213-0719,2,3,154,4,ASTD,,7.0, 2.5
J0213-0719,8,1,155,5,ASTD,,1.2,
J0214+0157,5,1,-7,5,ASTD,,12.8,
J0214+0157,8,1,-8,5,ASTD,,13.1,
J0214+1722,2,6,169,4,STD,,6.9, 1.3
J0214+1722,8,2,176,5,ASTD,,2.3, 0.8
J0214+2635,8,1,9,5,ASTD,,1.5,
J0214+3918,5,1,-173,5,ASTD,,56.5,
J0214+5144,2,7,63,2,STD,,8.4, 2.2
J0214+5144,5,1,68,5,ASTD,,2.8,
J0214+5144,8,6,69,3,STD,,1.5, 0.2
J0214+5144,15,11,71,2,STD,,1.2, 0.2
J0214-0120,8,1,-25,5,ASTD,,1.8,
J0214-2113,2,2,-173,4,ASTD,,16.2, 7.5
J0214-2438,5,1,139,5,ASTD,F8,5.7,
J0214-2438,8,1,153,5,ASTD,,9.1,
J0215+0524,2,3,-157,4,ASTD,,3.2, 0.3
J0215+0524,8,5,-172,2,STD,,1.3, 0.2
J0215+2000,5,1,-15,5,ASTD,,2.9,
J0215+2000,8,1,-16,5,ASTD,,2.7,
J0215+5109,5,1,134,5,ASTD,,8.0,
J0215+5109,8,1,138,5,ASTD,,8.8,
J0215+7554,5,1,159,5,ASTD,,3.4,
J0215+7554,8,1,159,5,ASTD,,1.8,
J0215-0222,2,3,-153,4,ASTD,,6.6, 0.3
J0215-0222,8,3,-159,5,ASTD,,2.1, 0.3
J0215-0343,2,3,-124,4,ASTD,,4.5, 0.4
J0215-0343,8,1,-137,5,ASTD,,0.6,
J0215-0702,5,1,25,5,ASTD,,4.3,
J0215-0702,8,1,23,5,ASTD,,4.2,
J0216+0300,8,1,95,5,ASTD,,1.5,
J0216+1724,5,1,-90,5,ASTD,,5.8,
J0216+1806,5,1,67,5,ASTD,,2.9,
J0216+4331,5,1,-71,5,ASTD,,2.3,
J0216+4331,8,1,-72,5,ASTD,,1.6,
J0216+4437,2,3,179,4,ASTD,,3.7, 0.1
J0216+4437,8,3,175,5,ASTD,,2.6, 0.1
J0216+5512,8,1,31,5,ASTD,,1.7,
J0216-0105,2,2,-11,4,ASTD,,4.5, 0.4
J0216-0105,8,2,-10,5,ASTD,,5.0, 0.1
J0216-0118,2,3,86,4,ASTD,,3.3, 1.5
J0216-0118,8,1,88,5,ASTD,,1.2,
J0216-0444,2,1,-47,4,ASTD,,149.0,
J0216-1017,2,3,0,4,ASTD,,4.4, 0.1
J0216-1017,8,3,1,5,ASTD,,1.1, 0.1
J0216-3247,8,3,158,5,ASTD,,1.2, 0.6
J0217+0144,1.4,1,114,8,ASTD,,4.1,
J0217+0144,2,15,103,7,STD,,3.4, 0.4
J0217+0144,5,7,120,8,STD,,1.6, 0.2
J0217+0144,8,24,113,10,STD,,1.3, 0.7
J0217+0144,15,21,112,7,STD,,0.5, 0.1
J0217+0837,2,3,-65,4,ASTD,,3.1, 0.1
J0217+0837,8,4,-89,5,ASTD,,1.2, 0.4
J0217+0837,15,16,-87,8,STD,,1.0, 0.2
J0217+1104,5,2,-95,5,ASTD,,4.4, 0.1
J0217+1104,8,1,-96,5,ASTD,,4.7,
J0217+3123,5,1,59,5,ASTD,,2.1,
J0217+3123,8,1,51,5,ASTD,,1.4,
J0217+4202,8,1,-162,5,ASTD,,1.1,
J0217+6554,5,1,-27,5,ASTD,,7.3,
J0217+6554,8,1,-25,5,ASTD,,9.4,
J0217+7349,1.4,1,92,8,ASTD,,13.1,
J0217+7349,2,12,91,1,STD,,13.0, 0.4
J0217+7349,5,15,99,8,STD,,3.4, 1.4
J0217+7349,8,29,100,7,STD,,1.2, 0.2
J0217+7349,15,11,102,2,STD,,1.1, 0.2
J0217+7349,24,1,112,7,ASTD,,1.1,
J0217+7349,43,2,114,10,ASTD,,0.8, 0.1
J0217-0121,8,1,162,5,ASTD,,2.5,
J0217-0820,2,3,156,4,ASTD,,8.8, 4.7
J0217-0820,8,3,163,5,ASTD,,3.1, 0.2
J0217-1631,2,3,0,4,ASTD,,4.7, 0.4
J0217-1631,8,4,-3,5,ASTD,,3.7, 1.5
J0217-2715,5,2,34,5,ASTD,,6.0, 1.1
J0217-2715,8,3,39,5,ASTD,,4.2, 0.3
J0217-3507,8,1,6,5,ASTD,,3.7,
J0218+0040,5,1,-53,5,ASTD,,1.5,
J0218+0040,8,1,-61,5,ASTD,,1.0,
J0218+1646,8,1,88,5,ASTD,,4.2,
J0218+2433,8,1,-136,5,ASTD,,1.3,
J0218+3149,8,1,164,5,ASTD,,2.1,
J0218+3549,5,1,-126,5,ASTD,,2.6,
J0218+3549,8,1,-124,5,ASTD,,2.8,
J0218+3640,8,2,-17,5,ASTD,,1.4, 0.3
J0218-0923,8,1,111,5,ASTD,,1.8,
J0219+0120,2,3,-35,4,ASTD,,9.2, 0.3
J0219+0120,5,1,-34,5,ASTD,,2.7,
J0219+0120,8,4,-35,5,ASTD,,1.9, 0.1
J0219+2233,5,1,-108,5,ASTD,,7.8,
J0219+2445,5,1,-5,5,ASTD,,2.8,
J0219+3328,5,1,-103,5,ASTD,,1.5,
J0219+3328,8,1,-105,5,ASTD,,1.5,
J0219+4806,2,2,-92,4,ASTD,,10.1, 0.1
J0219-1842,2,2,164,4,ASTD,,3.3, 0.5
J0219-1842,8,6,175,14,STD,,1.1, 0.2
J0220+0945,8,2,-62,5,ASTD,,8.3, 2.7
J0220+1652,8,5,-62,4,STD,,2.9, 0.2
J0220+3241,2,4,9,4,ASTD,,15.4, 0.8
J0220+3241,8,4,38,5,ASTD,,3.2, 0.4
J0220+3659,8,1,-98,5,ASTD,,1.1,
J0220-1305,8,2,71,5,ASTD,,1.4, 0.2
J0220-2151,2,2,-36,4,ASTD,,13.8, 9.6
J0220-2151,8,4,-27,5,ASTD,,3.5, 1.8
J0221+2514,8,1,-25,5,ASTD,,1.6,
J0221+2809,5,1,-5,5,ASTD,,5.9,
J0221+2809,8,2,-5,5,ASTD,,5.7, 0.3
J0221+355B,5,3,-5,5,ASTD,,2.7, 0.3
J0221+355B,8,1,-32,5,ASTD,,2.4,
J0221-1302,8,2,-18,5,ASTD,,2.6, 0.3
J0222+0742,5,1,-178,5,ASTD,,6.1,
J0222+0742,8,1,166,5,ASTD,,2.5,
J0222+0952,5,1,121,5,ASTD,,12.6,
J0222+0952,8,1,123,5,ASTD,,12.8,
J0222+3051,5,1,-27,5,ASTD,,7.7,
J0222+3051,8,1,-28,5,ASTD,,7.9,
J0222+3731,5,1,16,5,ASTD,,2.0,
J0222+3731,8,1,18,5,ASTD,,1.4,
J0222+4302,2,4,164,4,ASTD,,10.2, 1.8
J0222+4302,5,3,178,5,ASTD,,2.2, 0.3
J0222+4302,8,7,-175,2,STD,,2.0, 0.2
J0222+4302,15,22,-175,3,STD,,0.8, 0.3
J0222+4302,43,68,-169,10,STD,,0.4, 0.1
J0222+5848,5,1,-117,5,ASTD,,2.2,
J0222+5848,8,1,-117,5,ASTD,,2.3,
J0222+7338,8,1,144,5,ASTD,,4.5,
J0222-1615,2,4,-96,4,ASTD,,5.9, 1.6
J0222-1615,5,3,-92,5,ASTD,,5.3, 0.2
J0222-1615,8,5,-93,25,STD,,4.2, 1.6
J0222-3441,2,6,57,19,STD,,2.3, 0.2
J0222-3441,8,6,44,20,STD,,2.2, 0.8
J0223+3912,8,1,4,5,ASTD,,1.2,
J0223+4259,2,2,55,4,ASTD,,7.2, 0.9
J0223+4259,5,1,54,5,ASTD,,4.3,
J0223+4259,8,4,56,5,ASTD,,1.7, 0.4
J0223+4259,15,3,52,4,ASTD,,0.8, 0.2
J0223+4621,5,1,61,5,ASTD,,2.4,
J0223+4621,8,1,57,5,ASTD,,2.3,
J0223+5413,5,1,-22,5,ASTD,,2.9,
J0223+6307,5,1,116,5,ASTD,F8,1.9,
J0223+6307,8,2,94,5,ASTD,,0.7, 0.1
J0223-0205,2,2,51,4,ASTD,,4.5, 2.0
J0223-0205,8,3,-12,5,ASTD,,0.9, 0.2
J0223-1656,2,5,133,7,STD,,3.7, 0.4
J0223-1656,5,1,135,5,ASTD,,5.1,
J0223-1656,8,4,115,5,ASTD,,1.8, 0.3
J0223-2824,8,1,-41,5,ASTD,,2.8,
J0224+0659,2,9,-57,20,STD,,6.8, 1.6
J0224+0659,5,1,-74,5,ASTD,,4.2,
J0224+0659,8,10,-73,10,STD,,1.3, 0.4
J0224+0659,15,3,-67,4,ASTD,,0.9, 0.1
J0224+0659,24,4,-80,7,ASTD,,0.4, 0.1
J0224+0659,43,1,-76,10,ASTD,,0.2,
J0224+1357,5,1,-9,5,ASTD,,9.8,
J0224+1357,8,1,-12,5,ASTD,,9.1,
J0224+7004,5,1,-54,5,ASTD,,1.4,
J0224+7004,8,1,-44,5,ASTD,,1.2,
J0224+7655,8,1,-152,5,ASTD,,34.8,
J0225+1134,2,2,-18,4,ASTD,,14.7, 2.9
J0225+1846,2,1,-117,4,ASTD,,2.8,
J0225+2955,8,3,-35,5,ASTD,,0.9, 0.1
J0225+3118,5,1,7,5,ASTD,,5.3,
J0225+3118,8,1,4,5,ASTD,,5.1,
J0225+3710,8,2,-24,5,ASTD,,0.7, 0.1
J0225+6614,8,1,176,5,ASTD,,2.2,
J0225-2312,2,5,-100,8,STD,,5.6, 0.2
J0225-2312,5,1,-94,5,ASTD,,3.6,
J0225-2312,8,7,-99,13,STD,,1.9, 0.2
J0225-2603,8,1,-169,5,ASTD,,0.7,
J0226+0129,8,1,-175,5,ASTD,,2.8,
J0226+0937,5,1,-10,5,ASTD,,5.2,
J0226+0937,8,2,-3,5,ASTD,,3.2, 0.6
J0226+0938,8,1,159,5,ASTD,,0.6,
J0226+2311,8,1,-14,5,ASTD,,1.5,
J0226+3421,2,4,-70,4,ASTD,,4.7, 0.3
J0226+3421,15,1,-49,4,ASTD,,9.5,
J0226-0552,5,2,7,5,ASTD,,5.0, 0.7
J0226-0552,8,2,8,5,ASTD,,4.4, 0.9
J0226-1843,5,2,145,5,ASTD,,1.9, 0.1
J0226-1843,8,3,147,5,ASTD,,1.0, 0.1
J0226-3041,5,1,5,5,ASTD,,1.4,
J0226-3041,8,1,14,5,ASTD,,41.7,
J0227+2248,8,1,61,5,ASTD,,10.9,
J0227+3931,8,2,-53,5,ASTD,,7.2, 6.3
J0227+8206,8,1,97,5,ASTD,,0.8,
J0227-1737,8,1,76,5,ASTD,,34.1,
J0227-2825,5,1,140,5,ASTD,,3.0,
J0227-3026,2,3,164,4,ASTD,,4.4, 0.1
J0227-3026,8,3,168,5,ASTD,,2.1, 1.2
J0228+4212,2,3,-114,4,ASTD,,7.3, 0.2
J0228+4212,8,3,-98,5,ASTD,,1.5, 0.1
J0228+5005,2,4,119,4,ASTD,,5.3, 0.3
J0228+5005,8,3,122,5,ASTD,,2.3, 0.2
J0228+5419,8,2,63,5,ASTD,,2.7, 0.1
J0228+6721,1.4,1,-7,8,ASTD,,7.0,
J0228+6721,2,12,-7,2,STD,,7.7, 0.6
J0228+6721,5,6,-7,1,STD,,6.1, 1.1
J0228+6721,8,23,-3,6,STD,,2.7, 1.6
J0228+6721,15,18,8,5,STD,,0.7, 0.1
J0228+6721,24,7,8,2,STD,,0.7, 0.1
J0228+6721,43,4,7,10,ASTD,,0.7, 0.1
J0228+6721,86,1,28,,,,3.6,
J0228-0115,5,1,-62,5,ASTD,,6.0,
J0228-0115,8,1,-58,5,ASTD,,4.8,
J0228-0337,2,2,-142,4,ASTD,,7.2, 0.5
J0228-0337,8,5,-132,1,STD,,2.2, 0.2
J0228-1247,8,1,162,5,ASTD,,3.2,
J0228-3719,8,2,-18,5,ASTD,,8.1, 2.3
J0229+0851,5,1,111,5,ASTD,,7.4,
J0229+7112,5,1,166,5,ASTD,,3.5,
J0229-3643,2,1,23,4,ASTD,,16.5,
J0229-3643,8,5,27,94,STD,,2.0, 0.8
J0230+2159,5,1,108,5,ASTD,,2.3,
J0230+2159,8,1,100,5,ASTD,,2.2,
J0230+2736,5,1,-110,5,ASTD,,5.3,
J0230+2835,5,1,-20,5,ASTD,,8.3,
J0230+4032,2,2,131,4,ASTD,,2.7, 0.8
J0230+4032,8,2,160,5,ASTD,,1.3, 0.6
J0230+4502,5,1,152,5,ASTD,,13.7,
J0230+8141,2,2,136,4,ASTD,,29.5, 2.7
J0231+1322,2,75,38,5,STD,,2.4, 0.4
J0231+1322,5,2,36,5,ASTD,,2.8, 0.2
J0231+1322,8,52,43,14,STD,,0.9, 0.5
J0231+1322,15,2,69,4,ASTD,,0.5, 0.1
J0231+1322,24,1,92,7,ASTD,,0.3,
J0231+1322,43,1,64,10,ASTD,,0.9,
J0231+2606,5,1,46,5,ASTD,,3.0,
J0231+2606,8,1,53,5,ASTD,,7.0,
J0231+4342,5,1,-0,5,ASTD,,6.9,
J0231+5046,5,1,79,5,ASTD,,2.0,
J0231+5046,8,1,77,5,ASTD,,1.0,
J0231+5722,5,1,32,5,ASTD,,76.1,
J0231-1606,8,4,-113,5,ASTD,,1.9, 0.7
J0231-2040,8,2,78,5,ASTD,,0.6, 0.2
J0231-3935,2,1,-27,4,ASTD,,6.7,
J0231-3935,8,3,-13,5,ASTD,,4.1, 0.9
J0232+0726,5,2,-29,5,ASTD,,15.9, 0.2
J0232+2017,2,3,179,4,ASTD,,19.3,10.1
J0232+2313,5,1,-99,5,ASTD,,1.9,
J0232+2313,8,1,-93,5,ASTD,,0.6,
J0232+2317,2,4,-106,4,ASTD,,2.9, 0.4
J0232+2317,8,5,-107,3,STD,,2.1, 0.4
J0232+2628,2,4,-14,4,ASTD,,9.0, 0.8
J0232+2628,8,3,-13,5,ASTD,,1.9, 0.3
J0232-0601,8,1,-129,5,ASTD,,1.1,
J0232-2839,8,2,-74,5,ASTD,,0.8, 0.3
J0233+0229,8,1,109,5,ASTD,,0.8,
J0233+3442,5,1,-111,5,ASTD,,2.4,
J0233+3442,8,5,129,2,STD,,1.6, 0.1
J0233+4930,5,1,-180,5,ASTD,,8.4,
J0233-1009,8,1,100,5,ASTD,,2.9,
J0234+0446,2,1,108,4,ASTD,F8,2.3,
J0234+0446,8,2,100,5,ASTD,,2.3, 0.2
J0234+1832,8,1,-68,5,ASTD,,3.8,
J0234+2324,8,2,-152,5,ASTD,,2.5, 1.4
J0234+2842,5,1,-84,5,ASTD,,14.8,
J0234+3844,5,2,25,5,ASTD,,5.9, 0.1
J0234+3844,8,2,25,5,ASTD,,4.2, 1.9
J0234+5446,5,1,-136,5,ASTD,,18.1,
J0235+0849,5,1,169,5,ASTD,,7.0,
J0235+1304,5,1,-113,5,ASTD,,18.9,
J0235+1304,8,1,-103,5,ASTD,,2.5,
J0235+3020,5,1,-45,5,ASTD,,2.3,
J0235+3020,8,1,-48,5,ASTD,,1.4,
J0235+7505,5,1,-77,5,ASTD,,3.9,
J0235+7505,8,1,-79,5,ASTD,,3.6,
J0235-0402,2,4,-124,4,ASTD,,5.1, 0.5
J0235-0402,8,4,-118,5,ASTD,,2.8, 0.2
J0235-3817,8,1,-20,5,ASTD,,63.6,
J0236+3338,8,1,62,5,ASTD,,0.7,
J0236+3612,8,1,118,5,ASTD,,15.0,
J0236-1307,8,1,178,5,ASTD,,3.6,
J0236-1506,5,1,4,5,ASTD,,10.8,
J0236-2953,2,4,-172,4,ASTD,,4.5, 1.9
J0236-2953,8,9,-179,22,STD,,2.1, 0.8
J0237+0526,2,4,120,4,ASTD,,3.2, 0.9
J0237+0526,8,6,117,3,STD,,1.6, 0.3
J0237+0919,8,1,-43,5,ASTD,,3.2,
J0237+1116,5,1,59,5,ASTD,,5.0,
J0237+1116,8,1,63,5,ASTD,,4.7,
J0237+2046,2,3,-165,4,ASTD,,6.0, 1.1
J0237+2046,8,2,-150,5,ASTD,,1.1, 0.5
J0237+2848,1.4,1,-3,8,ASTD,,9.4,
J0237+2848,2,54,-8,7,STD,,5.4, 1.6
J0237+2848,5,2,-17,5,ASTD,,3.0, 0.8
J0237+2848,8,65,-19,9,STD,,1.9, 1.2
J0237+2848,15,46,-22,9,STD,,2.2, 0.9
J0237+2848,24,7,-8,7,STD,,0.5, 0.1
J0237+2848,43,2,-35,10,ASTD,,0.3, 0.1
J0237+3022,8,1,-67,5,ASTD,,15.5,
J0237+4342,8,1,38,5,ASTD,,6.4,
J0237+5658,5,1,30,5,ASTD,,3.7,
J0237-2623,2,3,-153,4,ASTD,,4.7, 2.0
J0238+0705,5,1,-106,5,ASTD,,2.4,
J0238+0705,8,1,-106,5,ASTD,,2.4,
J0238+1312,5,1,-0,5,ASTD,,3.4,
J0238+1312,8,1,1,5,ASTD,,1.0,
J0238+1533,5,2,-93,5,ASTD,,1.9, 0.1
J0238+1533,8,2,-93,5,ASTD,,2.0, 0.1
J0238+1636,5,1,-34,5,ASTD,,0.5,
J0238+1636,8,28,-30,12,STD,,0.4, 0.2
J0238+1636,15,36,-30,13,STD,,0.4, 0.1
J0238+1636,24,5,-32,20,STD,,0.4, 0.2
J0238+1636,43,96,-14,143,STD,,0.2, 0.1
J0238+2554,8,1,-95,5,ASTD,,2.4,
J0238+4635,5,1,117,5,ASTD,,3.3,
J0238+4712,2,3,-138,4,ASTD,,2.0, 0.1
J0238+4712,8,4,-132,5,ASTD,,1.5, 0.3
J0238-3116,8,1,-98,5,ASTD,,61.8,
J0239+0251,5,1,43,5,ASTD,,3.0,
J0239+0416,2,3,-57,4,ASTD,,6.6, 0.5
J0239+0416,5,2,-44,5,ASTD,,1.9, 0.5
J0239+0416,8,5,-40,2,STD,,1.2, 0.1
J0239+0416,24,1,-17,7,ASTD,,0.6,
J0239+0700,8,1,113,5,ASTD,,1.0,
J0239+1327,8,1,-22,5,ASTD,,1.4,
J0239+3206,5,1,62,5,ASTD,,2.5,
J0239+3206,8,1,57,5,ASTD,,1.3,
J0239-0234,2,34,-175,9,STD,,6.1, 1.6
J0239-0234,5,1,-164,5,ASTD,,7.7,
J0239-0234,8,41,180,9,STD,,2.1, 1.2
J0239-0234,24,1,-180,7,ASTD,,0.6,
J0239-1006,5,1,57,5,ASTD,,1.7,
J0239-1006,8,1,59,5,ASTD,,1.6,
J0239-1348,5,1,105,5,ASTD,,0.9,
J0239-1348,8,1,115,5,ASTD,,2.7,
J0240+1848,2,4,-91,4,ASTD,F5,3.4, 0.5
J0240+1848,5,1,-96,5,ASTD,F8,4.1,
J0240+1848,8,6,-100,174,STD,,1.3, 0.1
J0240+2222,5,1,-157,5,ASTD,,2.9,
J0240+2222,8,2,-153,5,ASTD,,2.2, 0.4
J0240+4216,8,3,-63,5,ASTD,,1.3, 0.3
J0240+6113,8,1,13,5,ASTD,,0.5,
J0240-0504,2,4,-111,4,ASTD,,4.8, 0.5
J0240-0504,8,4,-111,5,ASTD,,1.0, 0.3
J0240-1156,8,1,-94,5,ASTD,,0.9,
J0240-1450,5,2,118,5,ASTD,,2.4, 0.8
J0240-1450,8,2,104,5,ASTD,,2.0, 1.1
J0240-2309,2,6,43,6,STD,F5,9.8, 0.8
J0240-2309,5,1,48,5,ASTD,F8,10.2,
J0240-2309,8,5,48,129,STD,,9.9, 0.3
J0240-2309,15,1,50,4,ASTD,,10.7,
J0240-3701,8,1,-60,5,ASTD,,4.7,
J0241+0625,5,1,-47,5,ASTD,,1.7,
J0241+0625,8,1,-29,5,ASTD,,0.5,
J0241+0844,8,1,143,5,ASTD,,0.8,
J0241-0815,2,38,-123,4,STD,F15,6.9, 0.5
J0241-0815,5,2,-115,5,ASTD,F15,3.2, 0.3
J0241-0815,8,33,-108,6,STD,F15,2.8, 1.5
J0241-0815,15,36,-115,3,STD,,2.9, 0.8
J0242+0628,8,1,-32,5,ASTD,,1.4,
J0242+1101,2,5,137,4,STD,,3.0, 0.6
J0242+1101,5,13,138,1,STD,,4.2, 0.2
J0242+1101,8,25,137,2,STD,,3.7, 0.4
J0242+1101,15,2,134,4,ASTD,,2.3, 0.1
J0242+1101,24,4,132,7,ASTD,,2.2, 0.1
J0242+1742,2,4,-31,4,ASTD,,4.5, 0.2
J0242+1742,5,2,-28,5,ASTD,,4.1, 0.2
J0242+1742,8,8,-26,5,STD,,2.9, 0.7
J0242+1742,15,3,-23,4,ASTD,,3.3, 0.6
J0242+2653,5,1,-81,5,ASTD,,1.5,
J0242+2653,8,1,-52,5,ASTD,,0.7,
J0242+3226,5,1,118,5,ASTD,,2.3,
J0242+3226,8,1,126,5,ASTD,,0.9,
J0242+5209,5,1,-125,5,ASTD,,1.5,
J0242-1616,5,1,-80,5,ASTD,,3.9,
J0242-1616,8,1,-79,5,ASTD,,4.3,
J0242-2132,2,5,-134,2,STD,,12.3, 0.6
J0242-2132,8,5,-135,6,STD,,2.6, 0.2
J0243+1115,5,2,-69,5,ASTD,,1.4, 0.1
J0243+1115,8,2,-61,5,ASTD,,1.2, 0.2
J0243+5009,5,1,-84,5,ASTD,,7.1,
J0243+5009,8,1,-86,5,ASTD,,5.5,
J0243+7120,2,2,5,4,ASTD,,3.4, 0.9
J0243+7120,8,3,27,5,ASTD,,1.0, 0.2
J0243+7120,15,19,31,3,STD,,0.9, 0.2
J0243-0512,8,1,163,5,ASTD,,1.6,
J0243-0550,5,1,-151,5,ASTD,,2.5,
J0243-0550,8,5,-154,2,STD,,2.5, 0.1
J0244+0809,5,1,80,5,ASTD,,5.8,
J0244+1320,2,3,-80,4,ASTD,,1.7, 0.2
J0244+1320,8,5,-92,5,STD,,0.8, 0.2
J0244+6228,8,5,120,3,STD,,1.9, 0.7
J0244+6228,15,13,123,4,STD,,1.2, 0.6
J0244+6228,24,4,128,7,ASTD,,0.5, 0.1
J0244+6228,43,4,127,10,ASTD,,0.5, 0.1
J0244+6527,5,1,-42,5,ASTD,,5.7,
J0244-1101,8,1,-25,5,ASTD,,112.7,
J0245+1047,8,1,118,5,ASTD,,0.8,
J0245+1620,8,1,132,5,ASTD,,3.1,
J0245+2405,2,4,28,4,ASTD,,12.3, 6.0
J0245+2405,8,4,50,5,ASTD,,2.2, 0.2
J0245+3205,5,1,-41,5,ASTD,,2.8,
J0245-1107,2,4,127,4,ASTD,,4.1, 0.2
J0245-4459,8,1,-105,5,ASTD,,8.9,
J0246+1823,5,1,177,5,ASTD,,2.5,
J0246+1823,8,1,175,5,ASTD,,1.6,
J0246+2622,5,1,-79,5,ASTD,,2.1,
J0246+3411,8,2,30,5,ASTD,,1.7, 0.1
J0246+3536,2,2,119,4,ASTD,,3.4, 0.1
J0246+3536,8,5,130,7,STD,,2.6, 0.4
J0246+3701,8,1,-8,5,ASTD,,2.7,
J0246+5115,5,2,-31,5,ASTD,,4.8, 4.0
J0246-0451,8,1,-37,5,ASTD,,2.7,
J0246-1236,2,4,153,4,ASTD,,13.8, 2.2
J0246-1236,8,4,140,5,ASTD,,1.4, 0.3
J0246-2935,2,2,117,4,ASTD,,3.0, 0.3
J0246-2935,8,4,96,5,ASTD,,2.5, 0.1
J0247+3254,2,5,16,6,STD,,6.8, 1.2
J0247+3254,8,2,-111,5,ASTD,,0.9, 0.1
J0248+0434,2,1,173,4,ASTD,,3.4,
J0248+2602,5,1,134,5,ASTD,,4.9,
J0248+2919,5,1,165,5,ASTD,,4.4,
J0248-1447,8,1,140,5,ASTD,,4.0,
J0248-1631,2,5,10,3,STD,,11.0, 1.0
J0248-1631,8,8,11,3,STD,,1.7, 0.9
J0248-2229,8,1,-25,5,ASTD,,1.0,
J0248-2257,8,1,58,5,ASTD,,4.9,
J0249+0749,5,1,75,5,ASTD,,4.9,
J0249+5108,5,1,76,5,ASTD,,0.9,
J0249+5108,8,1,80,5,ASTD,,0.6,
J0249+8435,8,1,144,5,ASTD,,1.2,
J0249+8435,15,7,142,1,STD,,1.3, 0.1
J0249-2030,5,2,11,5,ASTD,,14.1, 3.5
J0250+2121,5,1,-170,5,ASTD,,6.6,
J0250+5629,8,1,-146,5,ASTD,,3.0,
J0250-2627,2,4,-52,4,ASTD,,6.6, 0.1
J0250-2627,8,1,-37,5,ASTD,,1.1,
J0251+2807,5,1,-29,5,ASTD,,2.3,
J0251+4315,2,5,143,1,STD,,11.6, 0.1
J0251+4315,5,1,143,5,ASTD,,11.7,
J0251+4315,8,2,142,5,ASTD,,1.2, 0.1
J0251+4315,15,6,149,1,STD,,1.3, 0.2
J0251+4657,8,2,-46,5,ASTD,,1.5, 0.2
J0251+5616,8,6,-173,12,STD,,0.9, 0.1
J0251+5616,24,1,-158,7,ASTD,,1.3,
J0251+7226,8,1,-155,5,ASTD,,3.6,
J0251-0239,5,1,116,5,ASTD,,58.7,
J0251-2937,5,1,-38,5,ASTD,,8.3,
J0252+0826,5,1,44,5,ASTD,,6.4,
J0252+0826,8,1,67,5,ASTD,,5.7,
J0252+1718,2,3,-52,4,ASTD,,5.5, 0.5
J0252+1718,8,2,-53,5,ASTD,,1.2, 0.1
J0252+1718,24,1,-57,7,ASTD,,0.9,
J0252-2219,2,4,98,4,ASTD,,2.6, 0.3
J0252-2219,8,2,106,5,ASTD,,1.0, 0.1
J0252-2219,15,13,-137,17,STD,,0.5, 0.2
J0252-2933,5,1,97,5,ASTD,,1.6,
J0253+0005,8,2,-124,5,ASTD,,1.2, 0.7
J0253+1805,2,2,25,4,ASTD,,9.4, 4.0
J0253+1805,8,2,26,5,ASTD,,5.1, 0.9
J0253+2832,5,1,-132,5,ASTD,,2.5,
J0253+2832,8,1,-131,5,ASTD,,2.1,
J0253+3217,8,3,14,5,ASTD,,1.6, 0.1
J0253+3217,15,10,18,2,STD,,0.7, 0.2
J0253+3601,5,1,-86,5,ASTD,,8.1,
J0253+3601,8,1,-84,5,ASTD,,7.9,
J0253+3835,2,4,-21,4,ASTD,,5.8, 0.4
J0253+3835,8,5,-5,10,STD,,1.7, 0.4
J0253+3835,24,1,-15,7,ASTD,,0.7,
J0253+4509,5,1,31,5,ASTD,,4.4,
J0253+5102,2,4,54,4,ASTD,,3.0, 0.4
J0253+5102,8,5,51,5,STD,,2.1, 0.2
J0253-0124,5,1,142,5,ASTD,,5.6,
J0253-0230,8,1,-2,5,ASTD,,4.6,
J0253-0931,5,1,123,5,ASTD,,6.4,
J0253-0931,8,1,126,5,ASTD,,6.8,
J0253-1200,2,1,155,4,ASTD,,10.3,
J0253-1200,8,4,152,5,ASTD,,5.4, 0.6
J0253-2142,5,1,180,5,ASTD,,3.8,
J0253-2343,8,1,169,5,ASTD,,4.2,
J0253-2719,8,1,-140,5,ASTD,,53.4,
J0254+0056,8,2,-40,5,ASTD,,14.2, 0.5
J0254+1642,8,1,156,5,ASTD,,16.0,
J0254+3334,5,1,-122,5,ASTD,,3.4,
J0254+3625,8,1,159,5,ASTD,,1.7,
J0254+3931,2,2,82,4,ASTD,,2.1, 0.1
J0254+3931,8,4,85,5,ASTD,,1.1, 0.2
J0254+4115,5,1,142,5,ASTD,,2.6,
J0254-0225,8,1,27,5,ASTD,,12.6,
J0255+0533,5,1,-66,5,ASTD,,2.0,
J0255+0533,8,1,-74,5,ASTD,,1.8,
J0255-1412,8,1,150,5,ASTD,,3.0,
J0256+1334,2,4,176,4,ASTD,,10.7, 0.8
J0256+1334,8,5,167,3,STD,,2.5, 0.4
J0256+4436,5,1,41,5,ASTD,,2.8,
J0256+4436,8,1,34,5,ASTD,,1.4,
J0256-0453,8,1,-83,5,ASTD,,1.7,
J0256-0458,8,1,9,5,ASTD,,2.8,
J0256-1632,5,1,90,5,ASTD,,64.3,
J0256-2137,2,4,176,4,ASTD,,5.8, 0.3
J0256-2137,8,3,179,5,ASTD,,1.8, 0.4
J0256-3315,2,1,-129,4,ASTD,,7.2,
J0256-3315,8,1,-109,5,ASTD,,1.3,
J0257+0601,5,3,131,5,ASTD,F15,6.3, 3.8
J0257+0601,15,1,126,4,ASTD,,0.6,
J0257+060A,5,1,-34,5,ASTD,,88.8,
J0257+0923,5,1,-7,5,ASTD,,17.5,
J0257+1847,8,1,-108,5,ASTD,,2.1,
J0257+3032,5,1,83,5,ASTD,,2.0,
J0257+3357,8,1,-115,5,ASTD,,0.7,
J0257+4338,2,2,-28,4,ASTD,,3.7, 2.3
J0257+4338,8,4,86,5,ASTD,,0.9, 0.1
J0257+6556,2,4,-20,4,ASTD,F8,7.6, 1.4
J0257+6556,8,2,-40,5,ASTD,,0.9, 0.1
J0257+7843,2,4,-43,4,ASTD,,4.8, 0.2
J0257+7843,8,5,-65,6,STD,,1.7, 0.2
J0257-0527,5,1,-29,5,ASTD,,20.6,
J0257-1212,2,5,159,4,STD,,5.9, 1.3
J0257-1212,8,6,-166,14,STD,,1.4, 0.3
J0258+0541,2,4,-38,4,ASTD,,8.2, 0.2
J0258+0541,8,3,-37,5,ASTD,,7.4, 0.4
J0258+1142,2,1,-115,4,ASTD,,4.6,
J0258+1142,8,1,-112,5,ASTD,,2.2,
J0258+2030,8,1,20,5,ASTD,,2.8,
J0258-2529,2,4,-89,4,ASTD,,7.1, 0.1
J0258-2529,8,4,-66,5,ASTD,,1.4, 0.1
J0258-3909,2,2,-40,4,ASTD,,8.1, 0.9
J0258-3909,8,2,-146,5,ASTD,,25.5,22.8
J0259+0251,5,1,161,5,ASTD,,2.5,
J0259+0747,2,4,178,4,ASTD,,3.6, 0.6
J0259+0747,5,1,176,5,ASTD,,2.2,
J0259+0747,8,6,-173,8,STD,,1.5, 0.2
J0259+0747,15,16,-155,9,STD,,1.1, 0.1
J0259+1925,2,4,-99,4,ASTD,,2.7, 0.2
J0259+1925,8,5,-107,8,STD,,1.1, 0.3
J0259+4235,2,3,-110,4,ASTD,,7.4, 3.2
J0259+4235,8,2,-112,5,ASTD,,9.2, 1.3
J0259+7228,8,1,106,5,ASTD,,3.5,
J0259-0019,2,1,1,4,ASTD,F5,118.7,
J0259-0019,5,3,-2,5,ASTD,,11.7,10.2
J0259-0019,8,4,-9,5,ASTD,,0.9, 0.4
J0259-0518,5,1,154,5,ASTD,,56.9,
J0259-1851,5,1,11,5,ASTD,,9.5,
J0300+0809,8,1,-29,5,ASTD,,1.9,
J0300+5209,5,1,-55,5,ASTD,,5.0,
J0300+5209,8,1,-51,5,ASTD,,4.1,
J0300+5234,5,1,-41,5,ASTD,,32.8,
J0300+5234,8,1,-45,5,ASTD,,33.6,
J0300+7359,5,1,158,5,ASTD,,6.1,
J0300+8202,2,4,26,4,ASTD,F8,8.8, 0.8
J0300+8202,8,1,40,5,ASTD,,1.6,
J0300-0531,2,3,108,4,ASTD,,3.8, 0.4
J0300-0531,8,1,111,5,ASTD,,3.4,
J0300-0846,8,1,2,5,ASTD,,1.3,
J0300-3414,5,1,-6,5,ASTD,,34.0,
J0301+0118,2,3,69,4,ASTD,,4.3, 1.4
J0301+0118,8,3,87,5,ASTD,,1.3, 0.4
J0301+0221,5,1,-62,5,ASTD,F8,2.2,
J0301+0221,8,1,-74,5,ASTD,,1.9,
J0301+0602,8,1,-109,5,ASTD,,1.0,
J0301+3142,8,1,169,5,ASTD,,2.2,
J0301-0334,8,1,168,5,ASTD,,9.7,
J0301-1608,2,4,-122,4,ASTD,,14.4, 0.2
J0301-1608,8,3,-106,5,ASTD,,1.3, 0.1
J0301-1652,2,4,38,4,ASTD,,5.8, 0.3
J0301-1652,5,1,42,5,ASTD,,5.0,
J0301-1652,8,7,42,8,STD,,2.0, 1.2
J0301-1812,2,2,75,4,ASTD,,4.2, 0.9
J0301-1812,8,2,82,5,ASTD,,0.8, 0.1
J0301-3126,2,4,-176,4,ASTD,,3.9, 0.5
J0301-3126,8,4,-173,5,ASTD,,3.6, 0.4
J0302+0955,5,2,-65,5,ASTD,,2.3, 0.1
J0302+0955,8,2,-62,5,ASTD,,2.6, 0.1
J0302+1218,2,4,-92,4,ASTD,,3.1, 1.0
J0302+1218,8,1,-106,5,ASTD,,0.5,
J0302+2155,5,1,160,5,ASTD,,3.5,
J0302+5331,2,3,57,4,ASTD,,2.3, 0.6
J0302+5331,8,4,45,5,ASTD,,0.9, 0.1
J0302-0752,5,1,162,5,ASTD,,3.8,
J0302-1757,5,1,92,5,ASTD,,9.2,
J0303+1308,8,1,73,5,ASTD,,0.8,
J0303+3150,5,1,22,5,ASTD,,3.6,
J0303+4716,1.4,1,147,8,ASTD,,5.0,
J0303+4716,2,4,132,4,ASTD,,2.6, 0.4
J0303+4716,5,6,142,13,STD,,1.7, 0.5
J0303+4716,8,19,146,10,STD,,1.0, 0.2
J0303+4716,15,42,138,13,STD,,0.7, 0.2
J0303+4716,24,8,141,7,STD,,0.5, 0.3
J0303+4716,43,3,125,10,ASTD,,0.2, 0.1
J0303-1630,5,1,-59,5,ASTD,,7.2,
J0303-2407,2,2,-115,4,ASTD,,4.5, 1.6
J0303-2407,8,4,-126,5,ASTD,,1.9, 0.2
J0303-2407,15,6,-125,2,STD,,2.5, 0.7
J0304+3348,2,4,125,4,ASTD,,3.3, 0.4
J0304+3348,8,5,127,6,STD,,1.6, 0.1
J0304+6821,2,4,111,4,ASTD,,3.8, 0.2
J0304+6821,8,4,116,5,ASTD,,1.6, 0.2
J0304+6821,24,1,111,7,ASTD,,0.4,
J0304-0054,5,1,12,5,ASTD,,3.1,
J0304-0054,8,1,42,5,ASTD,,45.4,
J0304-3556,5,1,145,5,ASTD,,16.3,
J0304-4333,8,1,14,5,ASTD,,4.3,
J0305+0523,8,2,39,5,ASTD,,0.9, 0.1
J0305+1734,2,4,172,4,ASTD,,5.7, 0.6
J0305+1734,8,6,176,5,STD,,1.6, 0.4
J0305+3050,5,1,-154,5,ASTD,,3.0,
J0305+6725,5,1,-169,5,ASTD,,54.4,
J0305-0607,8,1,60,5,ASTD,,2.3,
J0305-1608,8,1,142,5,ASTD,,36.3,
J0305-2421,8,1,172,5,ASTD,,33.8,
J0306+0834,5,1,-73,5,ASTD,,5.6,
J0306+0857,5,1,-123,5,ASTD,F8,4.1,
J0306+0857,8,1,-120,5,ASTD,,2.5,
J0306+2548,5,1,167,5,ASTD,,18.2,
J0306+4610,5,1,-173,5,ASTD,F8,2.4,
J0306+4610,8,1,-152,5,ASTD,,2.0,
J0306+6243,2,17,-2,15,STD,,1.8, 0.4
J0306+6243,5,1,-12,5,ASTD,,1.8,
J0306+6243,8,21,-24,5,STD,,1.4, 0.2
J0306+8200,2,1,-48,4,ASTD,F8,76.9,
J0306+8200,8,2,-9,5,ASTD,,0.9, 0.1
J0306-1734,5,1,140,5,ASTD,,2.3,
J0306-1734,8,1,142,5,ASTD,,2.3,
J0307+0855,5,1,68,5,ASTD,F8,1.7,
J0307+0855,8,1,99,5,ASTD,,3.0,
J0307+1035,5,1,-53,5,ASTD,,2.9,
J0307+1035,8,1,-54,5,ASTD,,3.1,
J0307+1241,8,1,-177,5,ASTD,,3.1,
J0307+4915,2,1,70,4,ASTD,,1.8,
J0307+4915,8,2,47,5,ASTD,,1.6, 0.2
J0307+4915,15,6,51,2,STD,,1.6, 0.1
J0307-0419,5,1,111,5,ASTD,,4.2,
J0308+0406,2,6,50,3,STD,,4.0, 0.5
J0308+0406,8,7,54,2,STD,,2.2, 0.4
J0308+0406,15,10,54,1,STD,,0.8, 0.1
J0308+0720,8,1,80,5,ASTD,,0.7,
J0308+1208,5,1,-11,5,ASTD,,4.8,
J0308+2355,8,1,-44,5,ASTD,,26.1,
J0308+4506,5,1,-171,5,ASTD,,8.1,
J0308+5741,5,1,82,5,ASTD,,2.5,
J0308+5741,8,1,86,5,ASTD,,1.7,
J0308+6954,5,1,-48,5,ASTD,,5.6,
J0308+6955,2,4,136,4,ASTD,,57.6,43.8
J0308+6955,8,1,65,5,ASTD,,4.9,
J0308-1603,8,1,-49,5,ASTD,,1.8,
J0308-1703,5,1,-132,5,ASTD,,6.5,
J0309+1029,2,8,48,5,STD,,6.1, 2.3
J0309+1029,8,9,49,13,STD,,0.7, 0.2
J0309+1029,15,19,61,5,STD,,0.6, 0.3
J0309+1029,24,3,61,7,ASTD,,0.3, 0.1
J0309+1029,43,2,65,10,ASTD,,0.4, 0.3
J0309+2738,2,3,-63,4,ASTD,,22.1,15.5
J0309+2738,8,5,-69,2,STD,,1.3, 0.2
J0309+3924,5,1,39,5,ASTD,,1.4,
J0309+3924,8,1,37,5,ASTD,,1.1,
J0309+4153,5,1,68,5,ASTD,,4.8,
J0309-2945,5,1,-106,5,ASTD,,4.9,
J0309-3604,8,3,-52,5,ASTD,,1.0, 0.3
J0310+3814,2,13,41,10,STD,,2.5, 1.1
J0310+3814,8,9,33,10,STD,,0.7, 0.2
J0310+3814,15,7,19,7,STD,,0.4, 0.1
J0310+4249,8,1,108,5,ASTD,,1.0,
J0310+4339,5,1,5,5,ASTD,,2.2,
J0310+4339,8,1,3,5,ASTD,,1.4,
J0310+4435,5,1,135,5,ASTD,,1.4,
J0310+4435,8,1,128,5,ASTD,,1.2,
J0310+4803,5,1,-180,5,ASTD,,16.4,
J0310-0823,2,4,39,4,ASTD,F8,4.0, 0.6
J0310-0823,8,5,40,1,STD,,4.0, 0.1
J0310-2527,5,1,-31,5,ASTD,,8.8,
J0310-2527,8,1,-34,5,ASTD,,4.2,
J0311+3612,8,1,-165,5,ASTD,,1.8,
J0311+4134,5,1,-139,5,ASTD,,2.5,
J0311+4134,8,1,-132,5,ASTD,,1.5,
J0311+4235,5,2,-50,5,ASTD,,2.1, 0.1
J0312+0133,2,3,134,4,ASTD,,2.4, 0.1
J0312+0133,5,1,143,5,ASTD,,1.4,
J0312+0133,8,4,133,5,ASTD,,1.5, 0.2
J0312+0133,15,1,145,4,ASTD,,1.0,
J0312+3615,2,2,-172,4,ASTD,,3.7, 0.8
J0312+3615,8,3,172,5,ASTD,,2.0, 0.1
J0312+3916,8,1,-123,5,ASTD,,3.0,
J0312+4249,5,2,-22,5,ASTD,,4.0, 0.5
J0312+4249,8,2,-22,5,ASTD,,4.1, 0.2
J0312+5053,5,1,-7,5,ASTD,,4.6,
J0312+5245,5,1,1,5,ASTD,,9.4,
J0312+5245,8,1,11,5,ASTD,,1.8,
J0312-1449,5,1,107,5,ASTD,,33.3,
J0312-1449,8,1,107,5,ASTD,,32.8,
J0312-3223,8,1,-127,5,ASTD,,9.2,
J0313+0228,2,2,106,4,ASTD,,2.7, 0.4
J0313+0228,8,5,119,7,STD,,1.8, 1.1
J0313+2410,5,1,-46,5,ASTD,,80.4,
J0313+2718,5,1,-45,5,ASTD,,4.8,
J0313+4115,2,3,-96,4,ASTD,F8,6.0, 1.9
J0313+4115,8,2,-135,5,ASTD,,1.8, 0.9
J0313+4120,2,14,-56,4,STD,,4.8, 0.3
J0313+4120,8,18,-54,4,STD,,1.2, 0.5
J0313+4120,15,21,-53,3,STD,,0.5, 0.1
J0313+4120,24,2,-51,7,ASTD,,0.4, 0.1
J0313+4120,86,1,-66,,,,0.2,
J0313+5640,8,1,-94,5,ASTD,,1.6,
J0314+1508,8,2,-176,5,ASTD,,6.4, 4.3
J0314+4014,8,1,-68,5,ASTD,,0.9,
J0314+5614,5,1,-120,5,ASTD,,5.4,
J0314+5614,8,1,-118,5,ASTD,,5.1,
J0314+6322,5,1,-68,5,ASTD,,2.6,
J0314+6322,8,1,-76,5,ASTD,,2.8,
J0314-1137,5,1,122,5,ASTD,,2.8,
J0314-1137,8,1,136,5,ASTD,,2.2,
J0315+1012,2,4,151,4,ASTD,,10.5, 6.7
J0315+1012,8,4,147,5,ASTD,,1.2, 0.1
J0315+4625,5,1,-47,5,ASTD,,6.1,
J0315+6216,5,1,165,5,ASTD,,2.8,
J0315-0151,5,1,-10,5,ASTD,,6.9,
J0315-1031,8,1,-118,5,ASTD,,3.8,
J0315-1656,2,3,47,4,ASTD,,4.1, 0.9
J0315-1656,8,3,64,5,ASTD,,2.0, 0.2
J0316+0904,8,1,22,5,ASTD,,1.3,
J0316+0904,15,1,24,4,ASTD,,0.7,
J0316+4119,8,1,-147,5,ASTD,,0.9,
J0316+4119,15,8,-139,5,STD,,0.9, 0.2
J0316+4328,5,1,-126,5,ASTD,,6.6,
J0316+7720,8,1,132,5,ASTD,,1.7,
J0316-1043,5,1,43,5,ASTD,,3.2,
J0316-1043,8,1,32,5,ASTD,,1.4,
J0316-2714,5,1,32,5,ASTD,,4.2,
J0316-2714,8,1,32,5,ASTD,,4.1,
J0316-3751,8,1,-179,5,ASTD,,48.9,
J0317+2903,8,1,-150,5,ASTD,,1.3,
J0317+5643,2,4,-78,4,ASTD,,3.8, 0.8
J0317+5643,8,4,-113,5,ASTD,,1.9, 1.0
J0317-0624,8,1,7,5,ASTD,,4.4,
J0317-2127,8,1,-81,5,ASTD,,5.6,
J0317-2803,5,2,-145,5,ASTD,,3.3, 1.6
J0317-2803,8,8,-133,9,STD,,2.0, 0.4
J0318+1628,15,2,11,4,ASTD,,2.8, 1.0
J0318+2134,8,3,11,5,ASTD,,2.8, 1.1
J0318+2709,8,1,-90,5,ASTD,,7.8,
J0318+4151,8,1,86,5,ASTD,,1.3,
J0318-0029,2,1,108,4,ASTD,,2.4,
J0318-0029,8,3,110,5,ASTD,,1.9, 0.1
J0319+0355,8,1,44,5,ASTD,,1.3,
J0319+1845,8,1,-11,5,ASTD,,2.7,
J0319+1901,2,6,105,3,STD,,4.5, 0.1
J0319+1901,8,7,96,7,STD,,2.1, 0.4
J0319+1901,15,2,92,4,ASTD,,2.0, 0.2
J0319+2922,8,1,-160,5,ASTD,,1.8,
J0319+3101,2,1,131,4,ASTD,,4.1,
J0319+3101,8,3,105,5,ASTD,,0.7, 0.1
J0319+3905,5,1,-5,5,ASTD,,4.4,
J0319+3905,8,1,-32,5,ASTD,,13.2,
J0319+4130,8,4,178,5,ASTD,,10.5, 1.2
J0319+4130,15,19,-178,3,STD,,2.9, 0.2
J0319+4130,43,84,176,2,STD,,2.5, 0.5
J0319+4130,86,2,-165,,,,1.2, 0.8
J0319+6949,8,3,125,5,ASTD,,0.8, 0.1
J0319-1613,2,2,-137,4,ASTD,,10.1, 0.8
J0319-1613,5,2,-138,5,ASTD,,11.0, 0.2
J0319-1613,8,5,-146,2,STD,,1.1, 0.4
J0320+0414,5,1,82,5,ASTD,,1.4,
J0320+0414,8,1,77,5,ASTD,,0.9,
J0320+4818,5,1,137,5,ASTD,,3.9,
J0320+4818,8,1,137,5,ASTD,,4.0,
J0320+6215,8,1,-84,5,ASTD,,24.7,
J0320-0208,5,1,127,5,ASTD,,1.7,
J0320-0208,8,1,125,5,ASTD,,2.0,
J0320-1702,8,2,-158,5,ASTD,,19.2,18.7
J0320-3837,2,1,98,4,ASTD,,2.3,
J0320-3837,5,1,101,5,ASTD,,2.5,
J0320-3837,8,2,101,5,ASTD,,2.2, 0.3
J0321+1221,2,3,-13,4,ASTD,,11.5, 1.1
J0321+1221,5,1,-11,5,ASTD,,5.7,
J0321+1221,8,2,-12,5,ASTD,,3.6, 2.1
J0321+2336,2,1,68,4,ASTD,,3.0,
J0321+2336,8,4,59,5,ASTD,,2.5, 0.4
J0321+4359,8,4,108,5,ASTD,,6.6, 0.2
J0321-0136,5,1,125,5,ASTD,,3.6,
J0321-0526,2,3,60,4,ASTD,,4.5, 2.0
J0321-0526,8,3,51,5,ASTD,,1.5, 0.6
J0321-2940,8,1,-129,5,ASTD,,4.1,
J0321-3122,2,4,47,4,ASTD,,7.1, 0.4
J0321-3122,8,4,71,5,ASTD,,1.4, 0.4
J0322+0941,8,1,16,5,ASTD,,1.9,
J0322+0959,5,1,-127,5,ASTD,,4.0,
J0322+1513,5,1,45,5,ASTD,,2.8,
J0322+1513,8,1,34,5,ASTD,,2.5,
J0322+1756,8,1,-164,5,ASTD,,3.4,
J0322+2336,5,1,71,5,ASTD,,1.3,
J0322+2933,8,1,59,5,ASTD,,3.8,
J0322+3948,2,6,-65,16,STD,,9.1, 6.9
J0322+3948,8,6,-81,6,STD,,2.2, 0.3
J0322+3948,15,1,-81,4,ASTD,,2.2,
J0322+4611,5,1,-171,5,ASTD,,2.6,
J0322+4611,8,1,-172,5,ASTD,,2.7,
J0322+6610,2,2,53,4,ASTD,,2.2, 0.1
J0322+6610,8,3,84,5,ASTD,,0.9, 0.2
J0323+0145,2,1,40,4,ASTD,F8,3.6,
J0323+0145,8,3,44,5,ASTD,,1.2, 0.1
J0323+0446,2,4,-174,4,ASTD,,7.7, 4.6
J0323+0446,8,5,-174,2,STD,,1.8, 0.2
J0324+3410,2,4,126,4,ASTD,,6.5, 0.1
J0324+3410,8,4,125,5,ASTD,,7.0, 0.3
J0324+3410,15,16,127,3,STD,,0.6, 0.1
J0324-1044,5,1,31,5,ASTD,,7.1,
J0324-1310,8,1,-100,5,ASTD,,2.2,
J0324-2043,8,1,68,5,ASTD,,1.0,
J0324-2254,2,1,17,4,ASTD,,3.6,
J0324-2254,8,2,13,5,ASTD,,1.0, 0.1
J0324-2918,2,4,56,4,ASTD,,2.6, 0.3
J0324-2918,8,3,44,5,ASTD,,2.5, 0.2
J0325+2224,2,11,93,2,STD,,4.4, 0.4
J0325+2224,5,3,95,5,ASTD,,1.2, 0.1
J0325+2224,8,19,93,6,STD,,1.2, 0.3
J0325+2224,15,3,96,4,ASTD,,1.2, 0.2
J0325+2224,24,2,67,7,ASTD,,0.3, 0.1
J0325+2224,43,1,125,10,ASTD,,0.3,
J0325+2311,5,1,-107,5,ASTD,,4.3,
J0325+2311,8,1,-100,5,ASTD,,2.7,
J0325+3457,5,1,12,5,ASTD,,3.0,
J0325+3457,8,1,16,5,ASTD,,2.2,
J0325+4655,2,3,-136,4,ASTD,,2.5, 0.4
J0325+4655,8,4,-134,5,ASTD,,1.7, 0.5
J0325-2415,2,2,-57,4,ASTD,,6.4, 0.6
J0325-2415,8,4,-91,5,ASTD,,1.4, 0.3
J0326+0225,2,1,161,4,ASTD,,6.0,
J0326+0225,8,2,172,5,ASTD,,5.0, 3.2
J0326+1521,5,1,-30,5,ASTD,,3.6,
J0326+1521,8,1,-27,5,ASTD,,3.1,
J0326+2019,5,1,-68,5,ASTD,,1.8,
J0326+3501,5,1,-19,5,ASTD,,3.4,
J0326+3501,8,1,-18,5,ASTD,,2.0,
J0326+3926,8,1,-126,5,ASTD,,5.5,
J0326+4310,8,1,-168,5,ASTD,,2.0,
J0326+6611,5,1,2,5,ASTD,,2.0,
J0326-0813,5,1,-28,5,ASTD,,2.6,
J0326-0813,8,1,-22,5,ASTD,,2.9,
J0326-1156,5,1,-60,5,ASTD,,4.5,
J0326-1156,8,1,-63,5,ASTD,,2.2,
J0326-2909,5,1,37,5,ASTD,,45.8,
J0326-3243,2,1,109,4,ASTD,,11.8,
J0326-3243,8,4,81,5,ASTD,,3.5, 1.3
J0326-3746,8,1,-60,5,ASTD,,19.6,
J0327+0044,2,3,70,4,ASTD,,4.1, 0.6
J0327+0044,8,6,68,3,STD,,1.3, 0.3
J0327+0233,2,3,40,4,ASTD,,3.5, 3.2
J0327+0233,5,2,40,5,ASTD,,1.7, 0.3
J0327+0233,8,5,38,1,STD,,1.5, 0.1
J0327-1803,2,1,-105,4,ASTD,,1.9,
J0327-1803,8,2,-127,5,ASTD,,1.4, 0.8
J0327-2202,2,3,109,4,ASTD,,2.7, 0.4
J0327-2202,5,1,102,5,ASTD,,2.5,
J0327-2202,8,1,93,5,ASTD,,2.1,
J0327-2846,8,1,-22,5,ASTD,,11.5,
J0328+2552,2,4,-103,4,ASTD,,10.0, 1.0
J0328+2552,8,2,-121,5,ASTD,,2.6, 0.2
J0328+2732,5,1,-135,5,ASTD,,8.6,
J0328+2732,8,1,-130,5,ASTD,,4.0,
J0328+3139,8,1,131,5,ASTD,,1.9,
J0328+3940,2,5,157,2,STD,,23.1, 2.1
J0328+3940,8,2,154,5,ASTD,,0.8, 0.3
J0328+6258,5,1,-74,5,ASTD,,9.5,
J0328+6258,8,1,-89,5,ASTD,,1.1,
J0329+2103,8,1,2,5,ASTD,,13.5,
J0329+2756,2,1,102,4,ASTD,,7.9,
J0329+2756,8,4,102,5,ASTD,,7.6, 0.1
J0329+3510,2,3,-33,4,ASTD,,2.8, 0.5
J0329+3510,8,3,-27,5,ASTD,,2.5, 0.3
J0329+3510,15,1,-17,4,ASTD,,1.2,
J0329+3654,5,1,-56,5,ASTD,,1.9,
J0329+3654,8,1,-55,5,ASTD,,1.9,
J0329+3947,8,1,-94,5,ASTD,,0.8,
J0329-1002,5,1,-119,5,ASTD,,3.2,
J0329-1002,8,1,-106,5,ASTD,,3.2,
J0329-2357,2,3,122,4,ASTD,,2.8, 0.4
J0329-2357,5,1,112,5,ASTD,,2.2,
J0329-2357,8,5,108,6,STD,,2.0, 0.1
J0329-4232,8,1,71,5,ASTD,,30.8,
J0330+0440,8,1,-97,5,ASTD,,0.8,
J0330+3639,2,3,-17,4,ASTD,,8.2, 0.1
J0330+3639,8,1,-14,5,ASTD,,8.3,
J0330+4656,2,5,-42,4,STD,,3.5, 0.4
J0330+4656,8,6,-54,3,STD,,1.2, 0.2
J0330-0551,2,1,-62,4,ASTD,,134.4,
J0330-0551,8,2,-51,5,ASTD,,15.1,13.6
J0330-0740,5,1,-171,5,ASTD,F8,4.3,
J0330-0740,8,1,-172,5,ASTD,,3.9,
J0330-4014,2,3,-126,4,ASTD,F8,10.4, 0.3
J0330-4014,8,2,-141,5,ASTD,,6.0, 3.4
J0331+2403,5,2,-113,5,ASTD,,3.7, 0.1
J0331+2403,8,3,-108,5,ASTD,,3.8, 0.1
J0331+4806,5,1,-17,5,ASTD,,4.0,
J0331+4806,8,1,-17,5,ASTD,,3.0,
J0331+6124,8,1,54,5,ASTD,,1.3,
J0331+6308,5,1,-18,5,ASTD,,57.4,
J0331+6308,8,1,-144,5,ASTD,,51.5,
J0331-1051,2,4,-20,4,ASTD,,8.6, 1.3
J0331-1051,8,4,-27,5,ASTD,,6.4, 0.2
J0331-1835,8,1,-117,5,ASTD,,0.6,
J0331-2524,2,2,-179,4,ASTD,,4.3, 0.1
J0331-2524,8,3,178,5,ASTD,,3.2, 0.7
J0332+1736,5,1,-79,5,ASTD,,4.8,
J0332+2324,5,1,-70,5,ASTD,,1.9,
J0332+4902,8,1,144,5,ASTD,,25.2,
J0332+6753,8,1,1,5,ASTD,,7.5,
J0332-1119,8,1,-16,5,ASTD,,7.0,
J0333+0822,5,1,138,5,ASTD,,1.7,
J0333+0822,8,1,136,5,ASTD,,1.5,
J0333+1458,5,1,41,5,ASTD,,7.2,
J0333+1458,8,1,22,5,ASTD,,1.3,
J0333+2916,5,1,13,5,ASTD,,55.9,
J0333+2916,8,3,-85,5,ASTD,,1.0, 0.1
J0333+3356,5,1,-73,5,ASTD,,5.3,
J0333+4608,5,1,-80,5,ASTD,,2.0,
J0333+4608,8,1,-68,5,ASTD,,1.2,
J0333+6536,2,3,73,4,ASTD,,3.1, 0.2
J0333+6536,5,1,65,5,ASTD,F8,11.2,
J0333+6536,8,4,67,5,ASTD,,2.3, 0.4
J0333+6536,15,8,68,2,STD,,1.2, 0.3
J0333+7850,5,1,166,5,ASTD,,5.6,
J0334+0226,5,1,0,5,ASTD,,7.5,
J0334+0800,8,3,112,5,ASTD,,0.6, 0.2
J0334+2707,5,1,14,5,ASTD,,15.5,
J0334+3921,8,1,168,5,ASTD,,1.6,
J0334+6517,5,1,-33,5,ASTD,,4.0,
J0334-3725,2,1,150,4,ASTD,,8.3,
J0334-3725,8,3,152,5,ASTD,,0.7, 0.2
J0334-4008,2,7,-50,60,STD,,9.6, 2.8
J0334-4008,5,1,-31,5,ASTD,,4.6,
J0334-4008,8,9,-45,15,STD,,2.0, 0.9
J0335+2733,5,1,38,5,ASTD,,6.3,
J0335+2853,8,1,177,5,ASTD,,1.4,
J0335+4203,5,1,42,5,ASTD,,4.1,
J0335-0155,5,1,-97,5,ASTD,,2.9,
J0335-0709,2,1,-21,4,ASTD,,8.7,
J0335-0709,8,2,-71,5,ASTD,,1.0, 0.1
J0335-1142,5,1,105,5,ASTD,,1.6,
J0336+0035,5,1,-47,5,ASTD,,1.5,
J0336+0035,8,1,-51,5,ASTD,,1.7,
J0336+2235,5,1,-24,5,ASTD,,1.6,
J0336+2235,8,1,-26,5,ASTD,,1.4,
J0336+3218,2,6,130,3,STD,,5.7, 0.3
J0336+3218,5,3,130,5,ASTD,,5.8, 0.4
J0336+3218,8,16,127,4,STD,,1.4, 0.4
J0336+3218,15,53,121,3,STD,,1.4, 0.2
J0336+3218,24,3,138,7,ASTD,,0.3, 0.1
J0336+3218,43,2,129,10,ASTD,,0.3, 0.1
J0336-1302,2,5,48,9,STD,,3.1, 1.0
J0336-1302,8,5,49,11,STD,,1.1, 0.3
J0336-1356,5,1,-0,5,ASTD,,8.9,
J0336-2036,2,2,-144,4,ASTD,,5.7, 0.1
J0336-2036,8,1,-148,5,ASTD,,5.9,
J0336-3616,2,2,-60,4,ASTD,,6.5, 2.6
J0336-3616,8,4,-69,5,ASTD,,4.8, 2.2
J0337+0137,2,4,-133,4,ASTD,,5.9, 0.3
J0337+0137,5,1,-129,5,ASTD,,5.6,
J0337+0137,8,2,-132,5,ASTD,,1.6, 0.3
J0337+0829,5,1,-68,5,ASTD,,2.2,
J0337+0829,8,1,-63,5,ASTD,,2.7,
J0337+3914,5,1,-102,5,ASTD,,2.6,
J0337+3914,8,1,-93,5,ASTD,,3.0,
J0337-1204,8,1,23,5,ASTD,,2.2,
J0338+1544,8,1,99,5,ASTD,,2.4,
J0338+2243,2,2,-175,4,ASTD,,4.7, 0.3
J0338+2243,8,2,-173,5,ASTD,,2.6, 0.2
J0338+3818,5,1,-148,5,ASTD,,3.0,
J0338-0752,5,1,157,5,ASTD,,2.6,
J0339+1329,2,1,20,4,ASTD,,9.3,
J0339+1329,5,1,17,5,ASTD,,6.8,
J0339+1329,8,2,19,5,ASTD,,4.2, 0.3
J0339+3757,5,1,-90,5,ASTD,,1.4,
J0339+3757,8,1,-89,5,ASTD,,1.4,
J0339+4707,8,1,101,5,ASTD,,0.9,
J0339+6008,2,1,-28,4,ASTD,,2.5,
J0339+6008,8,5,31,3,STD,,1.3, 0.1
J0339-0133,2,5,-108,2,STD,,10.7, 0.4
J0339-0133,5,6,-110,3,STD,,2.3, 0.2
J0339-0133,8,13,-117,4,STD,,2.1, 0.1
J0339-0146,2,56,58,4,STD,,2.3, 0.3
J0339-0146,5,11,56,133,STD,,3.6, 0.4
J0339-0146,8,97,64,9,STD,,1.7, 0.5
J0339-0146,15,29,63,3,STD,,1.8, 0.8
J0339-0146,24,5,66,5,STD,,2.0, 0.2
J0339-0146,43,72,78,8,STD,,0.4, 0.2
J0339-1736,8,3,-164,5,ASTD,,3.0, 0.1
J0339-2129,5,3,-85,5,ASTD,,23.8, 0.5
J0339-2129,8,3,-84,5,ASTD,,25.2, 0.2
J0339-2224,5,5,67,2,STD,F8,16.5, 6.9
J0339-2224,8,7,72,26,STD,,16.3, 1.0
J0340+0735,5,1,-51,5,ASTD,,9.3,
J0340+0735,8,1,-47,5,ASTD,,7.8,
J0340+4732,8,2,169,5,ASTD,,1.0, 0.4
J0340+5405,2,1,96,4,ASTD,,8.6,
J0340+5405,8,3,-165,5,ASTD,,6.5, 2.8
J0340-0254,2,4,45,4,ASTD,,9.2, 0.3
J0340-0254,8,1,42,5,ASTD,,0.6,
J0340-0557,8,1,40,5,ASTD,,3.2,
J0340-2119,2,11,-114,5,STD,,4.1, 0.9
J0340-2119,5,21,-113,9,STD,,2.3, 0.5
J0340-2119,8,45,-113,9,STD,,1.9, 0.2
J0340-2427,5,2,22,5,ASTD,F8,16.3, 3.2
J0340-2427,8,1,53,5,ASTD,,3.0,
J0341+0524,5,1,-24,5,ASTD,,15.0,
J0341+2547,5,1,-47,5,ASTD,,4.1,
J0341+2547,8,1,-42,5,ASTD,,1.2,
J0341+3352,2,3,39,4,ASTD,,4.4, 0.3
J0341+3352,5,1,41,5,ASTD,,5.2,
J0341+3352,8,7,39,4,STD,,1.5, 0.6
J0341-1052,5,1,-67,5,ASTD,,1.9,
J0341-1052,8,1,-77,5,ASTD,,0.8,
J0342+1319,5,1,-11,5,ASTD,,1.6,
J0342+1319,8,1,-12,5,ASTD,,1.2,
J0342+3753,5,1,-19,5,ASTD,,3.2,
J0342+3753,8,1,-20,5,ASTD,,3.1,
J0342+3859,2,1,98,4,ASTD,,3.2,
J0342+3859,8,2,77,5,ASTD,,1.9, 0.6
J0342+4630,5,1,40,5,ASTD,,6.0,
J0342+4809,2,4,136,4,ASTD,,3.7, 0.2
J0342+4809,8,4,144,5,ASTD,,2.1, 0.8
J0342+6718,8,1,-26,5,ASTD,,1.5,
J0342-0435,5,1,-148,5,ASTD,,2.3,
J0342-0435,8,1,-151,5,ASTD,,2.4,
J0342-3007,5,2,-173,5,ASTD,,6.2, 0.5
J0342-3007,8,1,-116,5,ASTD,,2.4,
J0342-3256,8,2,98,5,ASTD,,25.4, 0.6
J0343+0643,2,1,-22,4,ASTD,,9.1,
J0343+0643,5,1,-17,5,ASTD,,6.2,
J0343+0643,8,2,-34,5,ASTD,,3.3, 2.1
J0343+1153,5,1,-152,5,ASTD,,6.4,
J0343+3622,2,4,17,4,ASTD,,2.7, 0.8
J0343+3622,8,7,31,38,STD,,1.3, 0.7
J0343-1450,8,1,-19,5,ASTD,,1.2,
J0343-2530,2,2,-166,4,ASTD,,9.7, 2.4
J0343-2530,8,8,-173,4,STD,,3.1, 0.7
J0344+1559,2,5,26,5,STD,,5.2, 0.7
J0344+1559,8,6,28,5,STD,,1.4, 0.3
J0344+1559,15,1,33,4,ASTD,,3.6,
J0344+1729,5,1,-105,5,ASTD,,15.2,
J0344+1834,8,1,-1,5,ASTD,,2.3,
J0344+5118,5,1,-161,5,ASTD,,3.5,
J0344+5118,8,1,-159,5,ASTD,,3.0,
J0344+6518,2,1,-40,4,ASTD,,6.0,
J0344+6518,8,6,-39,1,STD,,6.3, 0.1
J0344+6827,8,2,-180,5,ASTD,,0.7, 0.3
J0344+6924,5,1,36,5,ASTD,,1.7,
J0344+6924,8,1,33,5,ASTD,,1.1,
J0345+1218,5,2,91,5,ASTD,,4.9, 2.5
J0345+1218,8,1,103,5,ASTD,,1.3,
J0345+1414,5,1,-14,5,ASTD,,16.6,
J0345+1453,1.4,1,-87,8,ASTD,,6.4,
J0345+1453,2,11,-91,2,STD,,7.1, 0.4
J0345+1453,5,2,-94,5,ASTD,,6.8, 0.1
J0345+1453,8,9,-94,8,STD,,2.4, 2.0
J0345+1453,15,1,-100,4,ASTD,,0.6,
J0345+2207,5,1,-149,5,ASTD,,4.3,
J0345+3237,8,1,-45,5,ASTD,,1.5,
J0346+5400,2,3,145,4,ASTD,,7.6, 0.9
J0346+5400,8,4,144,5,ASTD,,1.1, 0.1
J0346-3422,5,1,8,5,ASTD,,8.0,
J0347+2004,2,5,37,126,STD,,6.5, 0.9
J0347+2004,8,5,39,1,STD,,5.8, 0.1
J0347+2339,2,4,-23,4,ASTD,,6.5, 0.2
J0347+2339,5,1,-29,5,ASTD,,5.1,
J0347+2339,8,6,-28,3,STD,,1.7, 0.3
J0347+5557,2,4,-5,4,ASTD,,3.9, 0.3
J0347+5557,8,4,-2,5,ASTD,,3.2, 0.3
J0347+5557,24,2,-1,7,ASTD,,2.3, 1.3
J0347+6405,5,1,-8,5,ASTD,,2.2,
J0347+6405,8,1,-8,5,ASTD,,1.9,
J0347+7309,2,1,-65,4,ASTD,F8,21.9,
J0347+7309,8,3,-66,5,ASTD,,22.7, 1.1
J0347-1100,2,1,137,4,ASTD,,2.2,
J0347-1100,5,3,132,5,ASTD,,2.2, 0.1
J0347-1100,8,2,137,5,ASTD,,2.5, 0.1
J0348+0842,8,1,-178,5,ASTD,,0.9,
J0348+3353,5,2,46,5,ASTD,,4.0, 2.0
J0348+3353,8,1,56,5,ASTD,,3.3,
J0348+4149,2,3,123,4,ASTD,,2.5, 0.1
J0348+4149,5,1,129,5,ASTD,,1.8,
J0348+4149,8,5,117,5,STD,,1.0, 0.1
J0348+4320,8,1,31,5,ASTD,,1.4,
J0348+6221,5,1,130,5,ASTD,,2.9,
J0348+6221,8,1,126,5,ASTD,,2.9,
J0348-1610,2,4,-77,4,ASTD,,3.2, 0.1
J0348-1610,8,4,-70,5,ASTD,,1.0, 0.4
J0348-2149,8,1,159,5,ASTD,,3.0,
J0348-2749,2,13,116,11,STD,,3.6, 1.1
J0348-2749,5,6,114,12,STD,,2.9, 0.8
J0348-2749,8,35,112,10,STD,,2.2, 0.2
J0348-2749,15,6,104,5,STD,,2.1, 0.2
J0348-2749,24,1,97,7,ASTD,,0.3,
J0349+0354,5,1,75,5,ASTD,,3.9,
J0349+0354,8,1,96,5,ASTD,,2.6,
J0349+2104,2,5,19,1,STD,,26.8, 0.1
J0349+2421,5,1,-143,5,ASTD,,2.6,
J0349+2421,8,1,-150,5,ASTD,,1.8,
J0349+3957,5,1,127,5,ASTD,,2.0,
J0349+3957,8,1,138,5,ASTD,,2.1,
J0349+4609,2,11,133,5,STD,,2.7, 0.4
J0349+4609,5,4,127,5,ASTD,,2.4, 0.3
J0349+4609,8,18,126,4,STD,,2.2, 0.3
J0349+4609,24,3,118,7,ASTD,,0.6, 0.1
J0349-1159,8,1,3,5,ASTD,,3.2,
J0349-2401,8,1,99,5,ASTD,,7.6,
J0350+0506,2,2,110,4,ASTD,F8,6.2, 0.6
J0350+0506,8,4,99,5,ASTD,,4.9, 0.4
J0350-2639,5,1,16,5,ASTD,,8.5,
J0350-3232,2,3,29,4,ASTD,,3.1, 0.1
J0350-3232,8,2,22,5,ASTD,,3.3, 0.5
J0351+2925,5,1,-160,5,ASTD,,3.6,
J0351+3313,5,1,85,5,ASTD,F8,94.0,
J0351+3313,8,1,130,5,ASTD,,0.7,
J0351-0301,2,3,-147,4,ASTD,,10.1, 0.4
J0351-0301,8,6,-151,8,STD,,6.9, 3.7
J0351-1153,2,3,-48,4,ASTD,,10.1, 0.3
J0351-1153,5,3,-52,5,ASTD,,9.0, 0.4
J0351-1153,8,1,-44,5,ASTD,,0.6,
J0351-1429,5,1,-9,5,ASTD,,3.0,
J0351-1519,5,2,58,5,ASTD,,3.7, 0.2
J0351-1519,8,1,59,5,ASTD,,4.4,
J0352+0230,5,1,-151,5,ASTD,,3.5,
J0352+0238,5,1,23,5,ASTD,,1.7,
J0352+0238,8,2,21,5,ASTD,,2.2, 0.6
J0352-2514,2,4,180,4,ASTD,,13.9, 2.2
J0352-2514,8,3,169,5,ASTD,,1.9, 0.4
J0353+4148,5,1,93,5,ASTD,,2.0,
J0353+4148,8,1,74,5,ASTD,,1.3,
J0353+5416,5,1,50,5,ASTD,,11.3,
J0353+5416,8,1,61,5,ASTD,,2.4,
J0353+8256,8,1,-33,5,ASTD,,2.9,
J0353-0034,8,1,-155,5,ASTD,,3.3,
J0353-1353,8,1,-153,5,ASTD,,4.0,
J0354+0441,2,3,166,4,ASTD,,16.0, 0.8
J0354+0441,8,3,170,5,ASTD,,1.0, 0.1
J0354+4643,2,2,32,4,ASTD,,4.9, 0.1
J0354+4643,8,3,32,5,ASTD,,1.7, 0.3
J0354+4643,24,3,40,7,ASTD,,0.4, 0.1
J0354+6621,2,5,56,6,STD,,4.6, 0.7
J0354+6621,5,1,54,5,ASTD,,6.0,
J0354+6621,8,6,56,2,STD,,1.6, 0.7
J0354+8009,2,6,127,5,STD,,4.9, 0.4
J0354+8009,8,6,140,2,STD,,2.0, 0.5
J0354+8009,15,5,141,1,STD,,0.9, 0.1
J0354-0834,5,2,-82,5,ASTD,,1.5, 0.1
J0354-0834,8,3,-81,5,ASTD,,0.9, 0.2
J0354-1616,2,4,-31,4,ASTD,,7.9, 3.7
J0354-1616,8,3,-30,5,ASTD,,2.8, 0.1
J0354-1755,5,1,3,5,ASTD,,12.7,
J0354-1755,8,1,12,5,ASTD,,1.3,
J0354-2650,8,1,-97,5,ASTD,,1.1,
J0355+1231,5,1,-75,5,ASTD,,18.6,
J0355+1231,8,1,-70,5,ASTD,,1.4,
J0355+3909,2,2,39,4,ASTD,,7.5, 0.4
J0355+3909,8,2,44,5,ASTD,,1.6, 0.9
J0355+3909,24,1,48,7,ASTD,,0.9,
J0355+5429,5,1,92,5,ASTD,,2.8,
J0355+5429,8,1,94,5,ASTD,,1.3,
J0356+2050,5,1,-23,5,ASTD,,3.0,
J0356+2903,2,4,-173,4,ASTD,,6.6, 0.2
J0356+2903,8,4,177,5,ASTD,,2.1, 0.5
J0356+2903,15,1,178,4,ASTD,,1.1,
J0356+6043,2,5,150,3,STD,,4.0, 0.1
J0356+6043,8,6,162,2,STD,,1.1, 0.1
J0356-4021,8,1,144,5,ASTD,,6.9,
J0357+0542,8,1,-103,5,ASTD,,0.5,
J0357+2319,8,3,-115,5,ASTD,,0.8, 0.2
J0357+2940,5,1,106,5,ASTD,,5.0,
J0357+2940,8,1,103,5,ASTD,,5.6,
J0357-0751,2,4,6,4,ASTD,,5.8, 0.5
J0357-0751,8,4,-3,5,ASTD,,2.3, 0.2
J0357-4812,8,1,-17,5,ASTD,,5.0,
J0358+2741,5,1,171,5,ASTD,,4.3,
J0358+3850,8,1,40,5,ASTD,,0.8,
J0358+5606,2,1,-46,4,ASTD,,1.3,
J0358+5606,5,3,-51,5,ASTD,,2.3, 0.5
J0358+5606,8,8,-44,12,STD,,1.7, 0.4
J0358+7649,5,1,-0,5,ASTD,,6.1,
J0358+7649,8,1,-5,5,ASTD,,7.5,
J0359+1555,8,1,8,5,ASTD,,2.1,
J0359+2758,2,1,165,4,ASTD,,1.9,
J0359+2758,8,4,158,5,ASTD,,0.9, 0.1
J0359+3220,2,4,-123,4,ASTD,,6.8, 0.1
J0359+3220,8,5,-130,4,STD,,1.4, 0.2
J0359+3220,86,1,-102,,,,0.5,
J0359+4146,5,1,4,5,ASTD,,5.3,
J0359+4146,8,1,3,5,ASTD,,3.4,
J0359+5057,8,5,102,37,STD,,1.5, 1.1
J0359+5057,15,14,121,22,STD,,0.3, 0.1
J0359+6005,2,4,-176,4,ASTD,,14.0, 0.1
J0359+6005,5,2,-177,5,ASTD,,14.2, 0.1
J0359+6005,8,7,-176,2,STD,,14.7, 0.4
J0359-0310,8,1,-89,5,ASTD,,4.4,
J0359-2615,2,4,17,4,ASTD,,18.5, 2.0
J0359-2615,8,1,-53,5,ASTD,,2.4,
J0400+0550,2,4,139,4,ASTD,,7.6, 0.1
J0400+0550,5,1,138,5,ASTD,,8.0,
J0400+0550,8,5,139,1,STD,,8.4, 0.5
J0400+2437,5,1,130,5,ASTD,,4.8,
J0400+2437,8,1,129,5,ASTD,,4.6,
J0400+3921,5,1,-26,5,ASTD,,2.3,
J0400+3921,8,1,-38,5,ASTD,,1.2,
J0400-0818,5,1,-81,5,ASTD,,3.2,
J0400-1841,5,1,27,5,ASTD,,6.3,
J0401+0036,8,1,44,5,ASTD,,3.0,
J0401+0318,2,1,-86,4,ASTD,,2.1,
J0401+0318,8,1,-63,5,ASTD,,1.1,
J0401+0413,8,4,170,5,ASTD,,1.7, 0.9
J0401+2110,2,1,-63,4,ASTD,F8,4.4,
J0401+2110,8,2,-19,5,ASTD,,10.7,10.3
J0401+2110,24,1,-118,7,ASTD,,0.4,
J0401+3849,8,1,-164,5,ASTD,,1.3,
J0401-2035,8,1,-120,5,ASTD,,0.7,
J0401-2921,2,2,-127,4,ASTD,,9.8, 0.3
J0401-2921,8,3,-114,5,ASTD,,3.6, 0.1
J0402+0839,5,1,-80,5,ASTD,,4.7,
J0402+0839,8,1,-79,5,ASTD,,4.9,
J0402+2737,8,1,67,5,ASTD,,1.9,
J0402+8241,2,3,-40,4,ASTD,F8,57.5, 0.6
J0402+8241,8,1,-58,5,ASTD,,2.2,
J0402-1458,8,4,-71,5,ASTD,,2.4, 0.1
J0402-2615,8,1,-98,5,ASTD,,5.9,
J0402-3147,2,5,-53,58,STD,,3.1, 1.1
J0402-3147,5,1,-52,5,ASTD,,2.3,
J0402-3147,8,8,-47,12,STD,,1.3, 0.5
J0403+2600,2,4,36,4,ASTD,,5.8, 0.2
J0403+2600,5,3,32,5,ASTD,,6.3, 0.3
J0403+2600,8,3,46,5,ASTD,,4.8, 1.8
J0403+2600,15,3,96,4,ASTD,,1.3, 0.1
J0403+2600,24,2,67,7,ASTD,,0.4, 0.1
J0403+2600,43,1,86,10,ASTD,,1.0,
J0403+4854,5,1,165,5,ASTD,,17.8,
J0403+5327,5,1,-67,5,ASTD,,16.9,
J0403+6445,8,1,3,5,ASTD,,2.2,
J0403+7026,8,2,-88,5,ASTD,,15.8, 0.3
J0403-2444,8,2,-16,5,ASTD,,2.3, 1.0
J0403-3605,2,57,8,6,STD,,13.8, 3.9
J0403-3605,8,55,21,11,STD,,2.7, 1.6
J0403-3605,15,1,19,4,ASTD,,0.5,
J0404+0712,5,1,-59,5,ASTD,,22.1,
J0404+0712,8,1,-128,5,ASTD,,10.6,
J0404+5842,5,1,143,5,ASTD,,6.8,
J0405+1433,5,1,-6,5,ASTD,,3.6,
J0405-1308,1.4,1,163,8,ASTD,,14.3,
J0405-1308,2,22,165,5,STD,,10.3, 3.8
J0405-1308,5,10,168,5,STD,,5.8, 2.1
J0405-1308,8,36,170,10,STD,,2.4, 0.5
J0405-1308,15,16,180,6,STD,,2.3, 0.5
J0405-1308,43,1,148,10,ASTD,,2.6,
J0406+0637,8,4,-57,5,ASTD,,0.9, 0.3
J0406+0637,15,3,-55,4,ASTD,,0.9, 0.1
J0406+1903,5,1,141,5,ASTD,,62.7,
J0406+2056,5,1,-51,5,ASTD,,1.9,
J0406+2056,8,1,-55,5,ASTD,,2.0,
J0406+3737,5,1,30,5,ASTD,,4.5,
J0406+4509,5,1,130,5,ASTD,,8.9,
J0406+4509,8,1,128,5,ASTD,,8.5,
J0406-1749,8,3,-99,5,ASTD,,3.3, 0.1
J0406-2355,2,4,-37,4,ASTD,,3.6, 0.4
J0406-2355,8,5,-43,5,STD,,2.4, 0.1
J0406-3826,2,4,-109,4,ASTD,,1.9, 0.2
J0406-3826,5,1,-136,5,ASTD,,2.6,
J0406-3826,8,19,-133,35,STD,,2.1, 0.5
J0407+0638,2,3,-103,4,ASTD,,3.7, 0.2
J0407+0638,8,3,-99,5,ASTD,,0.8, 0.2
J0407+0742,2,4,50,4,ASTD,,3.0, 0.3
J0407+0742,8,4,41,5,ASTD,,1.3, 0.6
J0407+0742,15,3,41,4,ASTD,,0.9, 0.3
J0407+1705,5,1,85,5,ASTD,,3.8,
J0407+6821,2,4,-70,4,ASTD,,3.0, 0.4
J0407+6821,8,3,-81,5,ASTD,,1.6, 0.2
J0407-1211,2,8,6,2,STD,,10.5, 1.0
J0407-1211,5,6,7,1,STD,,7.2, 1.7
J0407-1211,8,13,14,3,STD,,2.2, 0.7
J0407-1211,43,1,8,10,ASTD,,0.6,
J0407-2757,5,1,-160,5,ASTD,,28.1,
J0407-2757,8,1,-122,5,ASTD,,18.0,
J0407-3303,2,4,-167,4,ASTD,,8.7, 1.9
J0407-3303,8,6,-166,3,STD,,3.7, 0.3
J0407-3812,5,1,144,5,ASTD,,26.1,
J0408+2718,8,1,88,5,ASTD,,6.2,
J0408+3032,8,4,19,5,ASTD,,1.2, 0.2
J0408-0122,2,3,70,4,ASTD,,3.3, 0.1
J0408-0122,8,3,71,5,ASTD,,3.2, 0.3
J0408-0529,2,2,-178,4,ASTD,,4.1, 1.1
J0408-0529,8,3,180,5,ASTD,,1.8, 0.3
J0408-0749,5,1,163,5,ASTD,,5.4,
J0409+0640,2,4,40,4,ASTD,,5.5, 0.9
J0409+0640,8,4,35,5,ASTD,,1.2, 0.2
J0409+1217,2,2,116,4,ASTD,,2.0, 0.1
J0409+1217,8,5,160,8,STD,,0.9, 0.1
J0409-0355,8,1,148,5,ASTD,,54.4,
J0409-0400,5,1,122,5,ASTD,F8,4.1,
J0409-0400,8,1,145,5,ASTD,,15.4,
J0409-1238,2,6,-45,6,STD,,6.5, 0.8
J0409-1238,8,1,-11,5,ASTD,,2.9,
J0409-1655,2,2,165,4,ASTD,,14.3, 0.1
J0409-1655,8,3,149,5,ASTD,,9.5, 0.1
J0409-1948,2,1,49,4,ASTD,F8,3.0,
J0409-1948,8,2,35,5,ASTD,,0.9, 0.1
J0410+2733,5,2,145,5,ASTD,,4.6, 0.2
J0410+2733,8,1,148,5,ASTD,,3.8,
J0410+4216,5,1,-144,5,ASTD,,1.3,
J0410+4216,8,2,-145,5,ASTD,,4.2, 2.8
J0410+7656,8,9,-67,118,STD,,3.8, 0.9
J0410+8208,2,5,-44,4,STD,,10.6, 1.1
J0410+8208,8,4,-7,5,ASTD,,1.7, 0.2
J0410-1251,5,1,-48,5,ASTD,,2.9,
J0410-1251,8,1,-47,5,ASTD,,2.2,
J0410-1636,5,1,96,5,ASTD,,1.5,
J0410-1636,8,1,98,5,ASTD,,1.4,
J0410-3410,8,1,151,5,ASTD,,5.4,
J0410-3753,5,1,-137,5,ASTD,,7.9,
J0410-3753,8,1,-125,5,ASTD,,5.7,
J0411+0058,5,1,-108,5,ASTD,,2.7,
J0411+0843,2,2,-87,4,ASTD,,2.6, 0.8
J0411+0843,8,2,-73,5,ASTD,,0.8, 0.3
J0411+1714,5,1,94,5,ASTD,,2.1,
J0411-0748,5,1,35,5,ASTD,,3.0,
J0411-0748,8,1,38,5,ASTD,,2.8,
J0411-2758,2,3,-132,4,ASTD,,5.6, 1.0
J0411-2758,8,3,-134,5,ASTD,,2.4, 0.2
J0412+0010,2,3,-166,4,ASTD,,5.3, 0.1
J0412+0010,8,3,-173,5,ASTD,,3.1, 0.2
J0412+0240,8,1,82,5,ASTD,,1.4,
J0412+0438,2,3,-145,4,ASTD,F8,3.1, 0.1
J0412+0438,8,7,-150,173,STD,,1.2, 0.3
J0412+0638,5,1,4,5,ASTD,,3.4,
J0412+0638,8,1,4,5,ASTD,,3.3,
J0412+1856,2,5,-148,3,STD,,4.4, 0.7
J0412+1856,8,5,-142,2,STD,,3.2, 0.2
J0412+2305,2,5,-53,2,STD,,9.5, 1.9
J0412+2305,5,1,-55,5,ASTD,,1.5,
J0412+2305,8,6,-60,3,STD,,1.4, 0.2
J0412+2305,15,1,-56,4,ASTD,,1.5,
J0412+3119,8,1,77,5,ASTD,,43.5,
J0413+1112,2,4,151,4,ASTD,,11.9, 1.7
J0413+1112,8,5,156,3,STD,,1.8, 0.2
J0413+2012,5,1,71,5,ASTD,,1.7,
J0413+2012,8,1,94,5,ASTD,,0.7,
J0413+2343,8,1,71,5,ASTD,,1.1,
J0413+4034,8,1,-172,5,ASTD,,0.4,
J0413+5250,2,3,-105,4,ASTD,,3.1, 0.2
J0413-1619,8,1,-96,5,ASTD,,49.9,
J0414+053A,2,2,-124,4,ASTD,F8,17.3, 3.8
J0414+053A,8,3,-154,5,ASTD,,1.7, 0.3
J0414+053B,5,1,-156,5,ASTD,F8,17.8,
J0414+053B,8,1,-157,5,ASTD,,1.3,
J0414+0943,5,1,-128,5,ASTD,,7.8,
J0414+1430,5,1,156,5,ASTD,,2.3,
J0414+3418,2,3,19,4,ASTD,F8,7.3, 1.1
J0414+3418,8,1,22,5,ASTD,,4.0,
J0414+3418,15,2,22,4,ASTD,,4.5, 0.1
J0414+4848,5,1,38,5,ASTD,,3.0,
J0414-0111,5,1,-21,5,ASTD,,5.6,
J0414-0111,8,1,-18,5,ASTD,,4.7,
J0414-0725,5,1,-60,5,ASTD,,41.1,
J0414-0842,8,1,-99,5,ASTD,,1.0,
J0415+2532,5,2,11,5,ASTD,,2.9, 0.1
J0415+2548,5,1,-143,5,ASTD,,4.7,
J0415+2548,8,1,-142,5,ASTD,,5.1,
J0415+4452,2,1,94,4,ASTD,,3.0,
J0415+4452,8,4,99,5,ASTD,,0.8, 0.1
J0415+4452,24,2,93,7,ASTD,,0.2, 0.1
J0415-0817,5,1,86,5,ASTD,,5.3,
J0415-1430,5,1,38,5,ASTD,,6.1,
J0416+0105,8,2,87,5,ASTD,,1.5, 0.1
J0416+2733,8,2,-142,5,ASTD,,2.5, 0.1
J0416+4514,8,1,149,5,ASTD,,0.9,
J0416-1536,8,1,-27,5,ASTD,,1.1,
J0416-1851,2,2,-169,4,ASTD,,3.2, 0.1
J0416-1851,5,1,-170,5,ASTD,,25.4,
J0416-1851,8,12,-130,29,STD,,0.8, 0.3
J0416-1851,15,4,-136,4,ASTD,,0.4, 0.1
J0416-2056,2,4,121,4,ASTD,,9.5, 3.6
J0416-2056,8,5,125,6,STD,,1.3, 0.2
J0416-2513,8,1,29,5,ASTD,,4.3,
J0416-3339,2,1,-28,4,ASTD,,7.9,
J0416-3339,8,2,-13,5,ASTD,,0.8, 0.1
J0416-3403,2,1,-134,4,ASTD,F8,6.2,
J0416-3403,8,5,-129,9,STD,,2.4, 0.3
J0416-3612,5,1,143,5,ASTD,,5.1,
J0417+3631,5,1,-2,5,ASTD,,7.1,
J0417+3908,5,1,-46,5,ASTD,,2.5,
J0417+3908,8,1,-50,5,ASTD,,3.5,
J0417-0553,5,1,155,5,ASTD,,5.1,
J0417-0553,8,1,156,5,ASTD,,5.2,
J0418+2116,2,3,-25,4,ASTD,,3.5, 0.4
J0418+2116,8,3,-25,5,ASTD,,3.2, 0.1
J0418+3411,8,1,62,5,ASTD,,2.9,
J0418+3801,1.4,1,59,8,ASTD,,11.4,
J0418+3801,2,3,64,4,ASTD,,5.0, 0.5
J0418+3801,5,2,61,5,ASTD,,3.4, 0.4
J0418+3801,8,4,64,5,ASTD,,2.9, 1.7
J0418+3801,15,114,63,4,STD,,1.6, 0.9
J0418+3801,43,95,65,4,STD,,0.5, 0.2
J0418+5457,2,2,62,4,ASTD,,2.7, 0.5
J0418+5457,8,1,-20,5,ASTD,,14.2,
J0418-0300,5,1,141,5,ASTD,,1.7,
J0418-0644,5,1,-4,5,ASTD,,18.4,
J0419+0032,5,1,-43,5,ASTD,,2.7,
J0419+0032,8,1,-36,5,ASTD,,2.5,
J0419+0816,5,1,117,5,ASTD,,6.2,
J0419+1835,8,1,-131,5,ASTD,,2.7,
J0419+3955,8,3,118,5,ASTD,,0.5, 0.1
J0419+3955,15,1,99,4,ASTD,,0.5,
J0419+3955,24,1,113,7,ASTD,,0.3,
J0419+5722,2,3,-137,4,ASTD,,4.8, 0.1
J0419+5722,8,4,-140,5,ASTD,,1.3, 0.2
J0419-1420,5,1,131,5,ASTD,,22.7,
J0419-2112,8,1,165,5,ASTD,,1.2,
J0419-2132,2,4,-154,4,ASTD,,5.9, 2.9
J0419-2132,8,2,-171,5,ASTD,,0.9, 0.1
J0419-3010,2,2,-146,4,ASTD,,19.6, 5.7
J0420+1459,5,1,46,5,ASTD,,59.1,
J0420+1459,8,1,36,5,ASTD,,1.4,
J0420+3849,2,1,75,4,ASTD,F5,5.9,
J0420+3849,5,1,107,5,ASTD,,2.2,
J0420+4011,5,1,64,5,ASTD,,3.1,
J0420+4011,8,1,62,5,ASTD,,2.7,
J0420-1501,2,1,-33,4,ASTD,,2.3,
J0420-1501,8,4,-39,5,ASTD,,1.0, 0.2
J0420-3744,8,1,20,5,ASTD,,4.7,
J0421+1827,8,1,-178,5,ASTD,,4.0,
J0421+2606,5,3,56,5,ASTD,,2.6, 0.3
J0421+2606,8,3,61,5,ASTD,,1.3, 0.2
J0421+3511,5,1,121,5,ASTD,,2.2,
J0421+3511,8,1,115,5,ASTD,,1.0,
J0421+3536,8,1,159,5,ASTD,,1.8,
J0421+6154,5,1,60,5,ASTD,,2.1,
J0421-2156,5,1,-21,5,ASTD,,15.2,
J0422+0219,2,1,-39,4,ASTD,,3.7,
J0422+0219,8,12,-98,4,STD,,0.9, 0.1
J0422+0219,15,2,-115,4,ASTD,,0.6, 0.1
J0422+1741,8,1,-40,5,ASTD,,1.6,
J0422+3058,2,3,-131,4,ASTD,,5.5, 0.2
J0422+3058,8,4,-131,5,ASTD,,5.7, 0.1
J0422+5324,2,4,-135,4,ASTD,,7.0, 0.2
J0422+5324,8,4,-123,5,ASTD,,0.5, 0.2
J0422+5324,24,1,-112,7,ASTD,,0.2,
J0422-0643,2,3,82,4,ASTD,,2.3, 0.6
J0422-0643,8,4,81,5,ASTD,,1.4, 0.9
J0422-1347,5,1,-88,5,ASTD,,9.1,
J0422-2034,2,2,-20,4,ASTD,,7.5, 1.4
J0422-2034,8,3,-100,5,ASTD,,1.6, 0.2
J0422-3315,8,1,33,5,ASTD,,0.7,
J0422-3844,5,1,-160,5,ASTD,,6.3,
J0423+0550,5,1,-168,5,ASTD,,14.4,
J0423+0743,5,1,-176,5,ASTD,F8,10.4,
J0423+0743,8,1,-177,5,ASTD,,10.7,
J0423+2108,2,4,-97,4,ASTD,,3.2, 0.2
J0423+2108,8,4,-92,5,ASTD,,1.1, 0.1
J0423+3451,5,1,-19,5,ASTD,,4.7,
J0423+4150,5,3,-110,5,ASTD,,3.9, 0.5
J0423+4150,8,11,-107,2,STD,,3.7, 0.5
J0423+4150,15,23,-100,7,STD,,1.1, 0.1
J0423-0120,1.4,1,-177,8,ASTD,,6.0,
J0423-0120,2,12,-180,6,STD,,3.2, 0.7
J0423-0120,5,12,-171,2,STD,,2.9, 0.5
J0423-0120,8,29,-168,3,STD,,2.3, 0.4
J0423-0120,15,57,-165,5,STD,,1.5, 0.3
J0423-0120,24,2,-177,7,ASTD,,0.5, 0.3
J0423-0120,43,36,159,35,STD,,0.8, 0.5
J0424+0036,2,13,33,7,STD,,2.5, 0.4
J0424+0036,5,3,37,5,ASTD,,2.2, 0.4
J0424+0036,8,18,13,12,STD,,1.1, 0.3
J0424+0036,15,17,9,5,STD,,0.7, 0.2
J0424+0036,24,2,-8,7,ASTD,,0.6, 0.1
J0424+0204,2,1,7,4,ASTD,,15.1,
J0424+0226,2,1,38,4,ASTD,,3.9,
J0424+0226,8,1,50,5,ASTD,,1.2,
J0424+0805,2,1,-35,4,ASTD,,6.3,
J0424+0805,5,1,-19,5,ASTD,,1.6,
J0424+0805,8,3,-19,5,ASTD,,0.5, 0.2
J0424+1442,2,3,111,4,ASTD,,6.7, 1.0
J0424+1442,8,4,105,5,ASTD,,5.4, 1.0
J0424+4636,2,1,78,4,ASTD,,3.2,
J0424+4636,8,1,85,5,ASTD,,2.5,
J0424+4636,24,1,113,7,ASTD,,0.4,
J0424-2743,2,1,-123,4,ASTD,,109.4,
J0424-2743,8,1,-29,5,ASTD,,7.4,
J0424-3756,2,2,58,4,ASTD,,2.5, 0.5
J0424-3756,8,5,65,15,STD,,2.4, 1.4
J0424-3848,2,5,-144,5,STD,,10.1, 1.2
J0424-3848,8,5,-143,7,STD,,6.8, 1.3
J0425+0833,5,2,-78,5,ASTD,,9.0, 5.5
J0425+0833,8,3,-74,5,ASTD,,4.5, 1.2
J0425+2235,2,3,147,4,ASTD,,2.7, 0.2
J0425+2235,8,3,153,5,ASTD,,1.4, 0.1
J0425-1103,5,1,87,5,ASTD,,4.6,
J0425-1612,2,1,-137,4,ASTD,,33.8,
J0425-1612,8,3,-123,5,ASTD,,10.9, 0.4
J0425-2451,8,1,-98,5,ASTD,,3.9,
J0426+0518,2,1,138,4,ASTD,,2.4,
J0426+0518,8,3,149,5,ASTD,,2.6, 0.3
J0426+0518,15,1,156,4,ASTD,,2.9,
J0426+1257,2,1,-103,4,ASTD,,66.3,
J0426+1257,8,1,168,5,ASTD,,1.5,
J0426+2327,2,3,-22,4,ASTD,,5.7, 0.5
J0426+2327,8,4,-16,5,ASTD,,1.8, 0.2
J0426+2350,2,5,-62,3,STD,,3.6, 0.2
J0426+2350,8,3,-60,5,ASTD,,3.4, 0.1
J0426+2952,2,3,-123,4,ASTD,,28.4, 0.2
J0426+5755,8,1,-84,5,ASTD,,1.0,
J0426+6825,2,1,-52,4,ASTD,,22.0,
J0426+6825,8,1,-53,5,ASTD,,0.7,
J0427+0457,1.4,1,-102,8,ASTD,,17.1,
J0427+0457,2,4,-102,4,ASTD,,17.7, 0.5
J0427+0457,5,1,-106,5,ASTD,,2.7,
J0427+0457,8,3,-104,5,ASTD,,1.1, 0.1
J0427+0457,15,1,-111,4,ASTD,,0.6,
J0427+3537,5,1,34,5,ASTD,,5.4,
J0427+4133,2,3,-86,4,ASTD,,1.9, 0.1
J0427+4133,8,2,-82,5,ASTD,,1.2, 0.2
J0427+5618,8,1,-76,5,ASTD,,0.4,
J0427-0700,8,5,96,14,STD,,0.6, 0.1
J0427-1302,8,1,170,5,ASTD,,35.7,
J0428+1732,8,2,150,5,ASTD,,0.7, 0.1
J0428+3259,2,4,110,4,ASTD,,4.3, 0.2
J0428+3259,8,2,102,5,ASTD,,2.3, 0.1
J0428+3259,15,1,108,4,ASTD,,0.9,
J0428-3756,5,1,54,5,ASTD,,4.1,
J0428-3756,8,1,118,5,ASTD,,0.9,
J0428-3756,24,1,136,7,ASTD,,0.2,
J0429+0326,8,1,-178,5,ASTD,,2.3,
J0429+1815,2,4,-116,4,ASTD,,5.0, 0.6
J0429+1815,5,1,-108,5,ASTD,,1.3,
J0429+1815,8,5,-107,6,STD,,0.6, 0.1
J0429+2724,8,16,-163,10,STD,,2.0, 0.2
J0429+2724,15,1,-173,4,ASTD,,1.8,
J0429+2912,5,1,-13,5,ASTD,,6.1,
J0429+3319,5,1,-50,5,ASTD,,7.1,
J0429+3319,8,6,-50,1,STD,,7.2, 0.1
J0429+6710,8,1,-12,5,ASTD,,6.5,
J0429-3629,8,1,10,5,ASTD,,8.0,
J0430+0620,8,1,18,5,ASTD,,1.2,
J0430+1723,5,1,97,5,ASTD,,4.9,
J0430+1723,8,1,97,5,ASTD,,4.9,
J0430+2340,5,1,-132,5,ASTD,,2.7,
J0430+2340,8,1,-130,5,ASTD,,1.0,
J0430+3239,5,1,4,5,ASTD,,11.6,
J0430+3250,8,1,-155,5,ASTD,,3.0,
J0430+3427,8,1,-166,5,ASTD,,2.9,
J0430+4211,5,1,-60,5,ASTD,,4.2,
J0430+4211,8,1,-66,5,ASTD,,3.9,
J0430-0523,8,2,24,5,ASTD,,1.0, 0.2
J0430-1950,5,1,15,5,ASTD,,9.9,
J0430-2254,5,1,45,5,ASTD,,5.2,
J0430-2254,8,1,48,5,ASTD,,2.8,
J0431+0830,5,1,23,5,ASTD,,3.6,
J0431+0830,8,1,18,5,ASTD,,2.9,
J0431+1731,2,4,-26,4,ASTD,,5.3, 2.4
J0431+1731,8,4,-40,5,ASTD,,1.3, 0.3
J0431+2037,2,3,-26,4,ASTD,,7.4, 0.1
J0431+2037,5,1,-33,5,ASTD,,7.4,
J0431+2037,8,5,-34,5,STD,,5.1, 0.6
J0431+7403,8,1,19,5,ASTD,,2.3,
J0431-0406,2,1,-139,4,ASTD,,1.5,
J0431-0406,8,1,-139,5,ASTD,,0.8,
J0431-0804,5,1,-31,5,ASTD,,8.0,
J0431-0804,8,1,-30,5,ASTD,,7.1,
J0431-0854,5,1,-111,5,ASTD,,3.4,
J0432+3131,5,1,-12,5,ASTD,,2.9,
J0432+3131,8,1,-11,5,ASTD,,2.5,
J0432+4138,2,3,58,4,ASTD,,19.9, 0.2
J0432+4500,2,1,-41,4,ASTD,,5.7,
J0432+6120,5,1,-24,5,ASTD,,2.3,
J0432+6120,8,1,-25,5,ASTD,,2.4,
J0432-1614,8,3,-21,5,ASTD,,0.8, 0.1
J0432-3309,2,1,-30,4,ASTD,,9.4,
J0433+0521,1.4,1,-115,8,ASTD,,13.2,
J0433+0521,2,9,-101,5,STD,,5.7, 1.9
J0433+0521,5,7,-114,2,STD,,11.1, 0.3
J0433+0521,8,43,-117,6,STD,,3.2, 1.5
J0433+0521,15,127,-113,6,STD,,1.6, 0.6
J0433+0521,24,2,-115,7,ASTD,,0.8, 0.2
J0433+0521,43,59,-115,9,STD,,0.3, 0.1
J0433+0521,86,1,-114,,,,0.2,
J0433+2905,2,9,28,7,STD,,3.6, 1.2
J0433+2905,8,15,43,18,STD,,0.6, 0.2
J0433+2905,15,10,48,13,STD,,0.6, 0.3
J0433+3237,8,1,113,5,ASTD,,3.2,
J0433+6518,5,1,-19,5,ASTD,,5.3,
J0433-0721,5,1,97,5,ASTD,,3.4,
J0433-0721,8,1,97,5,ASTD,,2.7,
J0434+4915,8,1,-95,5,ASTD,,16.3,
J0434-1442,2,1,-167,4,ASTD,,16.6,
J0434-1442,8,5,-48,9,STD,,0.7, 0.1
J0434-2015,8,1,-178,5,ASTD,,1.7,
J0434-2514,8,1,5,5,ASTD,,0.8,
J0435+0809,5,1,-141,5,ASTD,,12.1,
J0435+2446,8,1,87,5,ASTD,,0.8,
J0435+2532,2,4,17,4,ASTD,,7.5, 0.1
J0435+2532,8,6,23,1,STD,,2.8, 0.1
J0435+2923,5,1,-15,5,ASTD,,3.9,
J0435+2923,8,1,-24,5,ASTD,,2.1,
J0435-0542,5,1,52,5,ASTD,,13.7,
J0435-3729,8,1,-74,5,ASTD,,44.3,
J0436-1002,5,1,-168,5,ASTD,,8.8,
J0436-1002,8,1,-162,5,ASTD,,6.4,
J0436-1844,5,1,-8,5,ASTD,,5.4,
J0436-1844,8,1,-6,5,ASTD,,6.1,
J0436-2359,2,3,-34,4,ASTD,,12.6, 0.9
J0436-2359,8,4,-60,5,ASTD,,4.1, 0.2
J0437+2120,8,1,-164,5,ASTD,,2.0,
J0437+2940,2,2,103,4,ASTD,,6.1, 0.3
J0437+2940,8,2,102,5,ASTD,,1.1, 0.1
J0437+6757,8,1,-151,5,ASTD,,2.5,
J0437-1034,5,1,173,5,ASTD,,6.1,
J0437-1844,2,1,-16,4,ASTD,,9.9,
J0437-1844,5,1,-40,5,ASTD,,1.3,
J0437-1844,8,8,-41,3,STD,,1.4, 0.1
J0437-2813,5,1,-25,5,ASTD,,10.1,
J0437-2954,2,4,-152,4,ASTD,,3.9, 0.2
J0438+0953,8,1,-44,5,ASTD,,2.0,
J0438+2153,2,1,85,4,ASTD,,5.4,
J0438+2153,8,6,94,9,STD,,1.4, 0.1
J0438+3004,2,2,-128,4,ASTD,,2.4, 0.1
J0438+3004,8,4,-132,5,ASTD,,1.9, 0.1
J0438+4848,2,1,58,4,ASTD,,26.0,
J0438+4848,8,1,16,5,ASTD,,5.3,
J0438+6514,5,1,143,5,ASTD,,10.4,
J0438-0134,8,1,77,5,ASTD,,1.0,
J0438-0848,2,4,81,4,ASTD,,21.7, 1.6
J0438-0848,8,4,79,5,ASTD,,4.5, 0.5
J0438-1251,2,7,-151,3,STD,,10.8, 0.7
J0438-1251,8,10,-176,5,STD,,1.6, 0.3
J0438-2012,8,5,-47,4,STD,,4.5, 0.6
J0438-2126,5,1,86,5,ASTD,,2.8,
J0438-2126,8,1,90,5,ASTD,,1.5,
J0438-2336,8,1,114,5,ASTD,,1.9,
J0439+0242,5,1,-72,5,ASTD,,2.1,
J0439+0242,8,1,-70,5,ASTD,,2.1,
J0439+0520,2,1,60,4,ASTD,,7.2,
J0439+0520,8,5,67,6,STD,,1.2, 0.1
J0439+3045,2,4,-118,4,ASTD,,4.4, 1.2
J0439+3045,8,3,-137,5,ASTD,,1.7, 0.2
J0439-1901,8,1,-173,5,ASTD,,2.3,
J0439-3017,2,2,44,4,ASTD,,7.6, 1.6
J0439-3017,8,2,16,5,ASTD,,2.3, 0.5
J0439-3210,8,1,-31,5,ASTD,,3.5,
J0439-4522,8,1,174,5,ASTD,,1.2,
J0440+1437,2,4,-125,4,ASTD,,5.2, 2.7
J0440+1437,8,4,-132,5,ASTD,,0.9, 0.2
J0440+2728,2,4,-99,4,ASTD,,4.5, 0.1
J0440+2728,8,3,-102,5,ASTD,,0.6, 0.2
J0440+2750,8,1,146,5,ASTD,,1.3,
J0440+4244,2,4,-13,4,ASTD,,5.1, 0.6
J0440+4244,8,4,-16,5,ASTD,,1.7, 0.2
J0440+6157,5,1,34,5,ASTD,,5.9,
J0440+6157,8,1,34,5,ASTD,,6.0,
J0440-2459,5,2,23,5,ASTD,F8,54.9, 4.3
J0440-2459,8,1,-3,5,ASTD,,38.6,
J0440-4333,5,2,130,5,ASTD,,31.5, 5.9
J0440-4333,8,4,130,5,ASTD,,8.1, 1.8
J0441+0408,8,1,-131,5,ASTD,,0.8,
J0441+3501,5,1,-140,5,ASTD,F8,6.6,
J0441+3501,8,1,-140,5,ASTD,,7.4,
J0441-2952,2,3,97,4,ASTD,,14.5, 1.7
J0441-2952,8,4,86,5,ASTD,,2.9, 0.1
J0441-3300,8,1,34,5,ASTD,,0.9,
J0441-3340,2,1,-125,4,ASTD,F8,5.6,
J0441-3340,8,5,-131,128,STD,,5.7, 0.3
J0442+0011,5,1,-82,5,ASTD,,6.8,
J0442+1828,5,1,-153,5,ASTD,,2.2,
J0442+1828,8,1,-142,5,ASTD,,1.2,
J0442+1843,5,1,169,5,ASTD,,3.3,
J0442+1843,8,2,156,5,ASTD,,3.5, 0.2
J0442+2825,5,1,167,5,ASTD,F8,1.6,
J0442+2825,8,1,163,5,ASTD,,0.9,
J0442+2845,5,1,-58,5,ASTD,F8,2.4,
J0442+2845,8,1,-75,5,ASTD,,4.3,
J0442-0017,2,2,-144,4,ASTD,F8,1.1, 0.1
J0442-0017,5,3,-125,5,ASTD,F15,1.2, 0.1
J0442-0017,8,5,-137,121,STD,F15,1.1, 0.2
J0442-0017,15,7,-124,6,STD,,1.1, 0.1
J0442-1826,5,1,145,5,ASTD,,6.2,
J0442-2825,2,2,-146,4,ASTD,,4.2, 0.5
J0442-2825,8,3,-132,5,ASTD,,2.1, 0.1
J0443+1646,5,1,-145,5,ASTD,,26.3,
J0443+1909,8,1,61,5,ASTD,,7.1,
J0443+2105,5,1,11,5,ASTD,,2.9,
J0443+2105,8,1,13,5,ASTD,,2.0,
J0443+2816,8,1,-105,5,ASTD,,1.1,
J0443+3441,2,15,153,4,STD,F8,4.5, 0.4
J0443+3441,8,1,-176,5,ASTD,,2.1,
J0443+6316,5,1,-161,5,ASTD,,2.8,
J0443-1330,5,1,-164,5,ASTD,,2.3,
J0444+1026,8,1,140,5,ASTD,,3.7,
J0444+1042,2,4,-17,4,ASTD,,6.8, 1.2
J0444+1042,8,4,-28,5,ASTD,,2.0, 0.4
J0444+3425,8,1,-127,5,ASTD,,0.8,
J0444-3152,5,1,72,5,ASTD,,7.4,
J0445+0715,8,3,-25,5,ASTD,,0.8, 0.2
J0445+5124,8,1,60,5,ASTD,,3.9,
J0445+7838,8,2,-147,5,ASTD,,0.7, 0.2
J0445-0019,5,1,-126,5,ASTD,,1.8,
J0445-3525,8,1,-158,5,ASTD,,4.7,
J0446+0256,5,1,42,5,ASTD,F8,1.8,
J0446+0256,8,1,36,5,ASTD,,2.1,
J0446+3900,2,4,-33,4,ASTD,,11.0, 0.1
J0446+3900,8,1,10,5,ASTD,,1.0,
J0446+6255,5,1,-18,5,ASTD,,17.2,
J0446-2450,5,1,-14,5,ASTD,,44.6,
J0447+3321,5,1,-169,5,ASTD,,3.7,
J0447+3321,8,1,-173,5,ASTD,,2.5,
J0447+3327,2,1,82,4,ASTD,,2.3,
J0447+3327,8,1,85,5,ASTD,,0.6,
J0447-0152,8,1,-28,5,ASTD,,11.1,
J0447-2203,2,2,46,4,ASTD,F8,9.4, 4.7
J0447-2203,8,2,58,5,ASTD,,5.6, 0.3
J0448+0950,2,3,-132,4,ASTD,,7.5, 1.6
J0448+0950,8,2,-133,5,ASTD,,0.8, 0.1
J0448+1127,2,4,135,4,ASTD,,4.3, 0.2
J0448+1127,8,4,137,5,ASTD,,3.0, 1.2
J0448+3629,2,4,-128,4,ASTD,,2.6, 0.3
J0448+3629,5,1,-130,5,ASTD,,3.0,
J0448+3629,8,4,-142,5,ASTD,,1.7, 0.5
J0448+5921,2,2,15,4,ASTD,,4.9, 0.1
J0448+5921,8,2,-12,5,ASTD,,1.8, 0.2
J0448-0935,2,4,174,4,ASTD,,5.4, 0.3
J0448-0935,8,1,170,5,ASTD,,1.3,
J0448-2044,8,1,-79,5,ASTD,,3.7,
J0448-2109,2,3,46,4,ASTD,,7.1, 2.8
J0448-2109,8,3,45,5,ASTD,,0.7, 0.1
J0448-2626,2,2,-50,4,ASTD,,6.8, 4.7
J0448-2626,8,3,-30,5,ASTD,,2.7, 0.5
J0448-3425,5,1,173,5,ASTD,,10.7,
J0449+0729,2,1,68,4,ASTD,F8,3.0,
J0449+0729,8,1,64,5,ASTD,,0.6,
J0449+1121,2,2,123,4,ASTD,,2.0, 0.1
J0449+1121,5,6,117,11,STD,,1.2, 0.1
J0449+1121,8,38,120,10,STD,,0.7, 0.2
J0449+1121,15,11,121,4,STD,,0.5, 0.2
J0449+1121,24,7,121,9,STD,,0.3, 0.1
J0449+1121,43,2,129,10,ASTD,,0.2, 0.1
J0449+1754,2,5,-74,5,STD,,4.2, 0.8
J0449+1754,8,1,-64,5,ASTD,,0.8,
J0449+2805,5,1,88,5,ASTD,,10.0,
J0449+4217,5,1,-132,5,ASTD,F8,11.3,
J0449+4217,8,1,-133,5,ASTD,,7.9,
J0449+4500,8,1,-145,5,ASTD,,1.3,
J0449+6332,2,3,173,4,ASTD,,4.5, 0.2
J0449+6332,5,11,178,5,STD,,2.9, 0.2
J0449+6332,8,22,-177,10,STD,,2.4, 0.7
J0449+8233,2,5,-118,3,STD,,2.7, 0.3
J0449+8233,5,1,-123,5,ASTD,,1.5,
J0449+8233,8,5,-130,2,STD,,1.2, 0.2
J0449-0057,2,3,146,4,ASTD,,4.5, 1.3
J0449-0057,8,2,139,5,ASTD,,2.4, 0.7
J0449-2142,5,1,8,5,ASTD,,6.0,
J0449-2142,8,1,9,5,ASTD,,6.0,
J0449-3911,2,5,-23,15,STD,F8,12.7, 0.4
J0449-3911,8,4,-39,5,ASTD,,6.3, 0.5
J0450+2036,5,1,-156,5,ASTD,,4.7,
J0450+2249,2,3,126,4,ASTD,,2.2, 0.4
J0450+2249,8,2,139,5,ASTD,,1.4, 0.8
J0450+4056,2,4,90,4,ASTD,,7.5, 0.1
J0450+4056,8,3,86,5,ASTD,,2.0, 0.1
J0450-1343,8,1,-114,5,ASTD,,5.9,
J0450-1837,2,5,68,4,STD,,4.2, 0.4
J0450-1837,8,5,74,2,STD,,7.4, 0.1
J0451+5935,2,4,108,4,ASTD,,2.8, 0.4
J0451+5935,8,3,97,5,ASTD,,1.2, 0.1
J0451-0354,5,1,38,5,ASTD,,8.8,
J0452+1236,2,2,-13,4,ASTD,,8.5, 0.8
J0452+1236,5,1,-25,5,ASTD,,2.0,
J0452+1236,8,3,-30,5,ASTD,,1.5, 0.1
J0452+1415,5,1,177,5,ASTD,,15.3,
J0452+1415,8,1,176,5,ASTD,,15.8,
J0452+2753,8,1,-10,5,ASTD,,1.9,
J0452+3309,5,1,-89,5,ASTD,,3.6,
J0452+5132,8,1,28,5,ASTD,,1.5,
J0452+6113,5,1,-59,5,ASTD,,7.1,
J0453+0128,2,4,-134,4,ASTD,,6.2, 0.8
J0453+0128,8,4,-137,5,ASTD,,1.0, 0.3
J0453+2552,8,1,-29,5,ASTD,,1.2,
J0453+3003,5,2,30,5,ASTD,,3.2, 0.1
J0453+3003,8,2,32,5,ASTD,,2.5, 0.4
J0453+3045,5,1,137,5,ASTD,,10.1,
J0453+3756,8,1,-92,5,ASTD,,1.5,
J0453+7148,8,1,-173,5,ASTD,,1.8,
J0453-0004,5,1,-159,5,ASTD,,37.3,
J0453-0745,8,1,-10,5,ASTD,,3.4,
J0453-0930,8,1,-40,5,ASTD,,2.4,
J0453-1201,5,1,-72,5,ASTD,,1.7,
J0453-1201,8,1,-83,5,ASTD,,1.0,
J0453-2807,2,3,10,4,ASTD,,7.1, 0.4
J0453-2807,5,4,12,5,ASTD,,10.0, 2.0
J0453-2807,8,14,9,1,STD,,7.2, 0.3
J0453-2807,15,6,0,2,STD,,1.2, 0.2
J0453-2807,43,1,-2,10,ASTD,,0.7,
J0453-3949,8,2,128,5,ASTD,,1.3, 0.4
J0454+5757,5,1,-41,5,ASTD,,2.4,
J0454-0021,8,1,78,5,ASTD,,1.5,
J0455+0257,5,1,143,5,ASTD,,13.2,
J0455+0624,5,1,-156,5,ASTD,,4.6,
J0455+0624,8,1,-155,5,ASTD,,2.4,
J0455+0655,8,2,82,5,ASTD,,2.0, 0.1
J0455+1936,5,1,45,5,ASTD,,11.5,
J0455-0532,5,1,123,5,ASTD,,3.2,
J0455-2034,8,1,152,5,ASTD,,42.8,
J0456+0400,2,4,-168,4,ASTD,,11.3, 0.3
J0456+0400,8,4,-167,5,ASTD,,1.3, 0.2
J0456+1702,5,1,-82,5,ASTD,,1.8,
J0456+2702,2,3,161,4,ASTD,,5.2, 1.0
J0456+2702,8,4,154,5,ASTD,,1.4, 0.4
J0456+5633,5,1,-58,5,ASTD,,1.7,
J0456+5633,8,1,-44,5,ASTD,,0.8,
J0456+5728,5,1,-76,5,ASTD,,2.3,
J0456+5728,8,1,-71,5,ASTD,,2.0,
J0456-2159,2,4,117,4,ASTD,,5.8, 0.7
J0456-2159,8,4,124,5,ASTD,,2.2, 0.2
J0456-3136,8,2,-125,5,ASTD,,2.2, 0.6
J0457+0645,2,2,-172,4,ASTD,,8.8, 0.3
J0457+0645,8,3,-165,5,ASTD,,0.9, 0.4
J0457+2624,8,1,92,5,ASTD,,1.3,
J0457-0849,2,4,-138,4,ASTD,,2.8, 0.5
J0457-2324,2,8,-130,51,STD,,3.3, 0.7
J0457-2324,5,2,139,5,ASTD,,1.1, 0.3
J0457-2324,8,60,128,29,STD,,0.7, 0.2
J0457-2324,15,13,126,12,STD,,0.5, 0.1
J0457-2324,24,4,82,7,ASTD,,0.5, 0.1
J0457-3433,5,1,38,5,ASTD,,13.4,
J0458+0608,8,4,125,5,ASTD,,4.7, 0.1
J0458+1151,8,1,-81,5,ASTD,,14.2,
J0458+2011,2,3,133,4,ASTD,,6.0, 0.4
J0458+2011,8,2,139,5,ASTD,,2.0, 0.7
J0458+5508,2,1,-117,4,ASTD,,1.7,
J0458+5508,8,5,-127,2,STD,,1.6, 0.1
J0458+5508,24,1,-136,7,ASTD,,1.3,
J0458+7615,8,1,6,5,ASTD,,1.5,
J0458-3139,2,2,-149,4,ASTD,F8,17.7, 5.3
J0458-3139,8,1,-148,5,ASTD,,24.6,
J0459+0229,5,1,18,5,ASTD,,2.1,
J0459+0229,8,3,19,5,ASTD,,1.9, 0.1
J0459+0229,15,2,38,4,ASTD,,1.5, 0.1
J0459+1438,8,1,65,5,ASTD,,0.9,
J0459+1535,5,1,-84,5,ASTD,,1.5,
J0459+1535,8,1,-70,5,ASTD,,1.1,
J0459+2706,8,2,-128,5,ASTD,,18.2, 0.1
J0459+3106,2,4,58,4,ASTD,,7.3, 0.2
J0459+3106,5,2,57,5,ASTD,,7.5, 0.2
J0459+3106,8,3,56,5,ASTD,,6.6, 1.1
J0459+5441,5,1,53,5,ASTD,,8.9,
J0459-0711,5,1,98,5,ASTD,,10.2,
J0500+2651,8,1,75,5,ASTD,,24.2,
J0500+3025,5,1,85,5,ASTD,,8.8,
J0500+3609,8,1,-93,5,ASTD,,1.4,
J0500+4253,2,4,-62,4,ASTD,,7.0, 0.5
J0500+4253,8,3,-68,5,ASTD,,1.1, 0.1
J0501+0522,8,1,-51,5,ASTD,,1.0,
J0501+1356,2,6,45,3,STD,F8,8.2, 0.3
J0501+1356,8,7,39,2,STD,,1.2, 0.1
J0501+3048,8,1,76,5,ASTD,,35.3,
J0501+4948,5,1,-141,5,ASTD,,1.7,
J0501+4948,8,1,-140,5,ASTD,,1.6,
J0501+7128,2,4,132,4,ASTD,,3.4, 0.2
J0501+7128,8,4,137,5,ASTD,,0.7, 0.1
J0501-0159,2,72,-54,4,STD,,4.4, 0.9
J0501-0159,5,8,-47,9,STD,,6.0, 0.8
J0501-0159,8,72,-50,7,STD,,3.3, 1.6
J0501-0159,15,17,-43,12,STD,,2.9, 1.7
J0501-0159,24,1,-22,7,ASTD,,0.3,
J0501-0159,43,1,10,10,ASTD,,0.7,
J0501-0401,5,1,-79,5,ASTD,,1.1,
J0501-0401,8,1,-80,5,ASTD,,0.8,
J0501-1355,2,4,41,4,ASTD,,3.3, 0.2
J0501-1355,8,3,41,5,ASTD,,3.2, 0.1
J0501-1628,5,1,159,5,ASTD,,2.5,
J0501-2423,5,1,-92,5,ASTD,,1.7,
J0501-2423,8,1,-109,5,ASTD,,2.0,
J0502+0042,5,1,144,5,ASTD,,3.2,
J0502+0609,2,3,75,4,ASTD,,2.6, 0.2
J0502+1338,2,2,58,4,ASTD,,2.7, 0.1
J0502+1338,8,2,56,5,ASTD,,1.8, 0.1
J0502+1338,24,2,42,7,ASTD,,0.4, 0.1
J0502+2516,2,5,71,5,STD,,5.7, 3.1
J0502+2516,5,1,77,5,ASTD,,1.6,
J0502+2516,8,4,80,5,ASTD,,0.9, 0.1
J0502+3829,5,1,-105,5,ASTD,F8,2.6,
J0502+3829,8,1,-106,5,ASTD,,2.9,
J0502+3849,8,3,113,5,ASTD,,0.8, 0.1
J0502+4139,24,1,-124,7,ASTD,,0.2,
J0502-2057,8,1,80,5,ASTD,,1.2,
J0502-3541,2,1,21,4,ASTD,,10.5,
J0502-3541,8,3,15,5,ASTD,,4.5, 0.6
J0503+0203,2,3,-6,4,ASTD,F8,9.5, 0.3
J0503+0203,5,1,-47,5,ASTD,,2.3,
J0503+0203,8,3,-46,5,ASTD,,2.4, 0.3
J0503+2708,8,1,-101,5,ASTD,,1.3,
J0503+3403,2,3,35,4,ASTD,,31.9, 0.4
J0503+3403,8,3,48,5,ASTD,,0.8, 0.1
J0503+4424,2,4,-70,4,ASTD,,7.4, 0.5
J0503+4424,8,3,-74,5,ASTD,,1.2, 0.2
J0503-0638,2,3,151,4,ASTD,,4.4, 0.5
J0503-0638,8,1,141,5,ASTD,,2.3,
J0503-1345,8,1,178,5,ASTD,,1.4,
J0503-2120,8,1,-89,5,ASTD,,2.2,
J0503-2128,2,4,-164,4,ASTD,,17.8, 0.2
J0504+0412,5,1,-44,5,ASTD,,1.8,
J0504+1244,5,1,-86,5,ASTD,,4.5,
J0504+1244,8,1,-94,5,ASTD,,0.9,
J0504+2802,2,3,106,4,ASTD,F8,15.1, 0.5
J0504+2802,5,1,97,5,ASTD,F8,2.1,
J0504+2802,8,1,107,5,ASTD,,0.8,
J0504-0744,5,1,-121,5,ASTD,,3.6,
J0504-0744,8,2,-124,5,ASTD,,3.6, 0.1
J0504-1512,8,2,99,5,ASTD,,0.7, 0.2
J0505+0415,2,3,61,4,ASTD,,2.8, 0.1
J0505+0415,8,2,61,5,ASTD,,0.8, 0.1
J0505+0459,2,3,-135,4,ASTD,,2.6, 0.1
J0505+0459,8,5,-132,2,STD,,1.5, 0.6
J0505+0459,15,12,-132,2,STD,,0.6, 0.1
J0505+0459,24,2,-129,7,ASTD,,1.9, 0.5
J0505+1542,5,1,-34,5,ASTD,,2.7,
J0505+1542,8,1,-31,5,ASTD,,1.3,
J0505+2737,5,1,-108,5,ASTD,,6.2,
J0505+2737,8,1,-107,5,ASTD,,6.5,
J0505+2812,5,1,176,5,ASTD,F8,16.8,
J0505+2812,8,1,-174,5,ASTD,,13.2,
J0505+6406,2,1,-34,4,ASTD,,9.1,
J0505+6406,8,1,-34,5,ASTD,,3.2,
J0505-0419,2,3,109,4,ASTD,,3.2, 0.6
J0505-0419,8,2,76,5,ASTD,,1.4, 0.6
J0505-1017,8,2,-138,5,ASTD,,1.6, 0.6
J0505-1558,5,2,-45,5,ASTD,,5.2, 3.0
J0505-1558,8,2,-48,5,ASTD,,3.0, 1.7
J0505-1615,2,2,157,4,ASTD,F8,10.6, 8.4
J0505-1615,8,4,150,5,ASTD,,2.5, 0.1
J0505-2930,2,1,-169,4,ASTD,,3.9,
J0505-2930,5,1,-174,5,ASTD,,4.4,
J0505-2930,8,1,-172,5,ASTD,,0.6,
J0506+0323,8,1,168,5,ASTD,,7.1,
J0506+2141,8,5,-87,3,STD,,1.4, 0.2
J0506-0858,8,1,-23,5,ASTD,,5.1,
J0506-0950,8,4,-157,5,ASTD,,2.0, 0.1
J0506-1454,8,1,-119,5,ASTD,,0.5,
J0506-2732,5,2,14,5,ASTD,,15.7, 2.1
J0506-6109,8,1,-131,5,ASTD,,2.0,
J0507+0307,8,1,-117,5,ASTD,,1.2,
J0507+1513,8,1,-64,5,ASTD,,2.9,
J0507+2351,5,1,16,5,ASTD,,6.7,
J0507+2351,8,1,22,5,ASTD,,2.4,
J0507+3838,5,1,38,5,ASTD,,2.4,
J0507+3838,8,1,60,5,ASTD,,2.0,
J0507+4645,2,2,157,4,ASTD,,2.4, 0.1
J0507+4645,8,4,158,5,ASTD,,2.4, 0.1
J0507+5214,8,1,126,5,ASTD,,1.5,
J0507+5838,5,1,-136,5,ASTD,,3.2,
J0507+6737,8,1,126,5,ASTD,,25.7,
J0507+7912,8,1,154,5,ASTD,,47.2,
J0507-3507,5,1,2,5,ASTD,,4.9,
J0508+6056,2,1,143,4,ASTD,,5.5,
J0508+6056,8,2,129,5,ASTD,,0.8, 0.1
J0508+8432,2,23,174,13,STD,,2.2, 0.4
J0508+8432,5,1,169,5,ASTD,,1.8,
J0508+8432,8,21,171,12,STD,,1.5, 0.7
J0508+8432,15,17,154,6,STD,,0.6, 0.2
J0508-1841,5,1,-103,5,ASTD,,1.6,
J0508-1841,8,1,-108,5,ASTD,,1.7,
J0508-1935,2,2,160,4,ASTD,,11.9, 0.2
J0508-1935,8,3,163,5,ASTD,,12.9, 0.5
J0508-2020,5,1,19,5,ASTD,,4.4,
J0508-3308,8,2,-65,5,ASTD,,2.7, 1.0
J0509+0541,2,5,170,3,STD,,4.2, 0.4
J0509+0541,5,6,-179,5,STD,,2.9, 0.2
J0509+0541,8,17,-176,4,STD,,2.0, 0.2
J0509+0541,15,24,-173,6,STD,,1.3, 0.2
J0509+0541,24,4,-170,7,ASTD,,0.9, 0.1
J0509+0820,8,1,-170,5,ASTD,,1.6,
J0509+1011,2,7,-30,3,STD,,2.9, 0.6
J0509+1011,5,6,-48,9,STD,,2.3, 0.4
J0509+1011,8,15,-44,12,STD,,0.9, 0.3
J0509+1806,5,1,-10,5,ASTD,,15.5,
J0509+1957,5,1,2,5,ASTD,,4.1,
J0509+2733,5,1,148,5,ASTD,,3.4,
J0509+2733,8,1,146,5,ASTD,,1.6,
J0509+3528,8,4,-11,5,ASTD,,0.7, 0.1
J0509+3951,8,2,-85,5,ASTD,,0.9, 0.1
J0509+5546,5,1,-147,5,ASTD,,4.0,
J0509+5546,8,1,-141,5,ASTD,,2.4,
J0510+1800,1.4,1,-103,8,ASTD,,9.4,
J0510+1800,2,9,-98,6,STD,,2.7, 0.7
J0510+1800,5,1,-100,5,ASTD,,3.9,
J0510+1800,8,9,-98,4,STD,,2.8, 0.7
J0510+1800,15,11,-68,13,STD,,0.5, 0.1
J0510+1800,24,1,-83,7,ASTD,,0.8,
J0510+1800,43,1,-99,10,ASTD,,0.7,
J0510-0958,8,1,-27,5,ASTD,,1.0,
J0510-2608,5,1,178,5,ASTD,,11.7,
J0510-3142,8,2,23,5,ASTD,,1.0, 0.3
J0511+0110,2,3,-51,4,ASTD,,23.0, 0.2
J0511+0110,8,4,-56,5,ASTD,,1.1, 0.2
J0511+0538,8,1,-17,5,ASTD,,2.3,
J0511+1357,2,3,60,4,ASTD,,4.9, 0.1
J0511+1357,8,3,67,5,ASTD,,0.8, 0.2
J0511+2631,2,4,-7,4,ASTD,,5.4, 0.3
J0511+2631,8,5,-1,5,STD,,2.9, 0.8
J0512+0608,5,1,1,5,ASTD,,4.2,
J0512+0608,8,1,-1,5,ASTD,,2.3,
J0512+1517,2,4,-122,4,ASTD,,3.8, 0.4
J0512+1517,8,2,-118,5,ASTD,,3.3, 0.1
J0512+2037,2,1,26,4,ASTD,,5.9,
J0512+2037,8,3,-3,5,ASTD,,10.1, 6.7
J0512+2927,2,4,-146,4,ASTD,,4.1, 0.3
J0512+2927,8,4,-132,5,ASTD,,1.2, 0.3
J0512+4041,2,1,36,4,ASTD,,1.9,
J0512+4041,5,1,42,5,ASTD,,8.3,
J0512+4041,8,5,45,3,STD,,1.6, 0.3
J0512+4041,15,13,48,3,STD,,1.2, 0.3
J0512+4041,86,1,44,,,,0.2,
J0512-0840,8,1,-11,5,ASTD,,3.8,
J0512-3142,5,1,136,5,ASTD,,1.4,
J0512-3142,8,1,119,5,ASTD,,0.7,
J0513+0100,2,3,-65,4,ASTD,,4.6, 0.4
J0513+0100,8,4,-65,5,ASTD,,4.5, 0.1
J0513-0032,2,4,58,4,ASTD,F8,5.9, 0.3
J0513-0032,8,3,67,5,ASTD,,4.4, 0.3
J0513-2016,2,4,-83,4,ASTD,,4.8, 1.4
J0513-2016,8,3,-67,5,ASTD,,1.0, 0.1
J0513-2159,2,3,108,4,ASTD,,8.1, 1.4
J0513-2159,8,7,118,5,STD,,1.2, 0.4
J0514+0231,5,1,34,5,ASTD,,7.6,
J0514+5602,2,2,-96,4,ASTD,,3.2, 0.3
J0514+5602,5,1,-98,5,ASTD,,2.9,
J0514+5602,8,4,-101,5,ASTD,,0.8, 0.1
J0514+6244,5,1,-125,5,ASTD,,11.0,
J0514-0733,8,1,-153,5,ASTD,,2.1,
J0514-2029,2,1,-14,4,ASTD,F8,10.1,
J0514-2029,8,3,-28,5,ASTD,,1.0, 0.1
J0514-3016,8,1,-33,5,ASTD,,13.5,
J0514-4247,5,1,-37,5,ASTD,,14.7,
J0515+1527,5,1,179,5,ASTD,,26.7,
J0515+1527,8,3,169,5,ASTD,,1.8, 0.4
J0515-1255,5,1,-35,5,ASTD,,17.6,
J0515-4556,8,1,-121,5,ASTD,,2.6,
J0516+0732,2,3,-29,4,ASTD,,3.9, 0.1
J0516+0732,8,2,-31,5,ASTD,,2.8, 0.3
J0516+0801,5,1,-62,5,ASTD,,1.7,
J0516+0801,8,1,-70,5,ASTD,,1.8,
J0516+1057,2,3,-169,4,ASTD,,7.6, 0.4
J0516+1057,8,4,-168,5,ASTD,,2.1, 0.1
J0516+2743,2,4,-135,4,ASTD,,5.3, 0.5
J0516+2743,8,5,-130,2,STD,,1.8, 0.2
J0516+3614,5,1,-68,5,ASTD,,3.1,
J0516+7351,8,1,154,5,ASTD,,3.9,
J0516-1537,8,4,20,5,ASTD,,2.6, 0.1
J0516-1603,2,2,81,4,ASTD,,4.4, 0.6
J0516-1603,8,4,75,5,ASTD,,2.6, 0.3
J0517+0648,2,4,-79,4,ASTD,,9.2, 0.3
J0517+0648,8,3,-52,5,ASTD,,1.7, 0.4
J0517+0858,8,1,73,5,ASTD,,1.6,
J0517+4537,2,4,-113,4,ASTD,,4.9, 0.3
J0517+4537,8,4,-116,5,ASTD,,1.5, 0.1
J0517-0520,2,5,-157,2,STD,,11.4, 0.6
J0517-0520,8,5,-163,2,STD,,1.8, 0.2
J0517-1756,2,4,142,4,ASTD,,8.6, 0.2
J0517-1756,8,4,132,5,ASTD,,2.4, 0.3
J0518+2054,2,10,28,9,STD,,8.5, 2.2
J0518+2054,8,10,-10,2,STD,,1.1, 0.2
J0518+2249,2,1,-173,4,ASTD,,10.3,
J0518+2249,8,1,-171,5,ASTD,,1.8,
J0518+3306,8,4,133,5,ASTD,,0.9, 0.1
J0518+4730,2,3,-96,4,ASTD,,3.5, 0.3
J0518+4730,8,3,-68,5,ASTD,,2.8, 0.1
J0518+4730,15,2,-67,4,ASTD,,3.0, 0.2
J0518-1352,5,1,180,5,ASTD,,3.5,
J0518-2455,2,4,-58,4,ASTD,,5.1, 0.1
J0518-2455,8,3,-89,5,ASTD,,2.6, 0.1
J0518-3402,5,1,-56,5,ASTD,,1.7,
J0518-3402,8,1,-51,5,ASTD,,2.2,
J0519+0319,8,1,30,5,ASTD,,3.4,
J0519+0848,2,4,-174,4,ASTD,,6.0, 1.0
J0519+0848,8,4,-177,5,ASTD,,1.9, 0.2
J0519+2744,5,2,174,5,ASTD,,3.4, 0.4
J0519+2744,8,2,-172,5,ASTD,,1.4, 0.4
J0519+4404,5,1,-93,5,ASTD,,1.9,
J0519+4404,8,1,-100,5,ASTD,,0.9,
J0519+7133,2,4,165,4,ASTD,F8,3.6, 0.1
J0519+7133,8,3,171,5,ASTD,,3.4, 0.1
J0519-4546,2,1,-79,4,ASTD,,10.9,
J0519-4546,8,1,-102,5,ASTD,,2.6,
J0520+0204,5,2,-152,5,ASTD,,8.3, 0.1
J0520+1128,5,1,22,5,ASTD,,3.0,
J0520+1128,8,1,21,5,ASTD,,1.4,
J0520+2921,5,1,75,5,ASTD,,2.6,
J0520+3610,5,1,144,5,ASTD,,4.1,
J0520+3610,8,1,140,5,ASTD,,3.8,
J0520-0240,8,2,-140,5,ASTD,,6.2, 3.7
J0521+0102,5,1,64,5,ASTD,,24.8,
J0521+0252,8,1,-70,5,ASTD,,30.5,
J0521+1227,5,1,-32,5,ASTD,,1.9,
J0521+1227,8,1,-41,5,ASTD,,1.1,
J0521+2112,2,2,-81,4,ASTD,,4.3, 0.6
J0521+2112,8,6,-99,10,STD,,1.4, 0.5
J0521+2112,15,21,-108,4,STD,,0.8, 0.1
J0521+5809,8,1,12,5,ASTD,,1.3,
J0521-0807,8,1,95,5,ASTD,,2.9,
J0521-1737,2,4,106,4,ASTD,,5.9, 3.4
J0521-1737,8,4,109,5,ASTD,,1.5, 0.1
J0522+0113,2,2,-150,4,ASTD,,24.8, 0.2
J0522+0113,5,1,-149,5,ASTD,,24.9,
J0522+0113,8,3,-140,5,ASTD,,0.8, 0.1
J0522+0113,15,6,-140,2,STD,,0.6, 0.1
J0522+1415,2,6,51,3,STD,F8,4.8, 0.6
J0522+1415,8,3,50,5,ASTD,,14.3, 6.1
J0522+4823,5,1,6,5,ASTD,,4.9,
J0522-1358,8,1,75,5,ASTD,,1.2,
J0522-1627,2,3,-12,4,ASTD,,10.8, 1.1
J0522-1627,8,3,2,5,ASTD,,1.3, 0.1
J0522-3627,2,4,-45,4,ASTD,,27.8, 3.3
J0522-3627,5,1,-36,5,ASTD,,4.1,
J0522-3627,8,3,-51,5,ASTD,,0.9, 0.1
J0522-4020,8,3,-2,5,ASTD,,3.8, 1.1
J0522-6107,8,1,46,5,ASTD,,2.9,
J0523+0142,5,1,-75,5,ASTD,,3.8,
J0523+0142,8,1,-76,5,ASTD,,4.0,
J0523+0313,8,1,-22,5,ASTD,,1.6,
J0523+4113,2,4,69,4,ASTD,,8.7, 0.2
J0523+4113,8,3,89,5,ASTD,,1.3, 0.1
J0523+4946,8,1,-35,5,ASTD,,1.2,
J0523+6007,2,3,76,4,ASTD,,3.8, 1.3
J0523+6007,8,1,75,5,ASTD,,2.8,
J0523-2352,5,1,-49,5,ASTD,,2.2,
J0523-2352,8,1,-40,5,ASTD,,2.9,
J0523-2614,8,1,132,5,ASTD,,5.3,
J0523-2955,8,1,29,5,ASTD,,6.5,
J0524+0857,5,1,-82,5,ASTD,,15.6,
J0524+0952,8,1,-128,5,ASTD,,1.1,
J0524+1943,5,1,-110,5,ASTD,,2.6,
J0524+1943,8,1,-118,5,ASTD,,1.6,
J0524+2839,8,1,38,5,ASTD,,0.9,
J0524+7034,2,3,-66,4,ASTD,,4.6, 0.1
J0524+7034,8,3,-66,5,ASTD,,6.2, 0.3
J0524+7627,8,1,-77,5,ASTD,,48.5,
J0524-2818,2,1,158,4,ASTD,,9.6,
J0524-2818,8,4,126,5,ASTD,,0.6, 0.1
J0524-3126,2,1,-151,4,ASTD,F8,9.0,
J0524-3126,8,4,-144,5,ASTD,,8.3, 2.6
J0525+5830,8,1,-145,5,ASTD,,2.3,
J0525+8737,8,1,-114,5,ASTD,,33.2,
J0525-2251,5,1,73,5,ASTD,,2.4,
J0525-2251,8,1,71,5,ASTD,,2.2,
J0525-2338,2,5,-167,5,STD,,4.6, 0.1
J0525-2338,8,6,-156,5,STD,,0.9, 0.1
J0526+1201,5,1,-125,5,ASTD,,2.8,
J0526+1201,8,1,-119,5,ASTD,,2.9,
J0526+1701,8,1,136,5,ASTD,,4.2,
J0526+6317,2,1,141,4,ASTD,,4.6,
J0526+6317,5,1,150,5,ASTD,F8,2.4,
J0526+6317,8,4,-177,5,ASTD,,1.1, 0.4
J0526-2342,2,3,44,4,ASTD,,3.4, 0.5
J0526-2342,8,3,41,5,ASTD,,0.8, 0.4
J0527+0059,5,1,105,5,ASTD,,15.4,
J0527+0106,8,1,-153,5,ASTD,,1.1,
J0527+0331,5,1,25,5,ASTD,,7.6,
J0527+0331,8,4,-12,5,ASTD,,0.7, 0.1
J0527+1743,5,1,133,5,ASTD,,17.7,
J0527-1002,2,1,-56,4,ASTD,,69.1,
J0527-1002,8,2,15,5,ASTD,,1.6, 0.4
J0527-2258,2,2,37,4,ASTD,,3.3, 0.3
J0527-2258,8,3,67,5,ASTD,,2.3, 0.7
J0527-2307,8,3,31,5,ASTD,,2.5, 0.2
J0528-3311,5,1,-16,5,ASTD,,8.6,
J0529+2500,5,1,-52,5,ASTD,,7.7,
J0529+2500,8,1,-44,5,ASTD,,4.2,
J0529-0126,8,1,17,5,ASTD,,3.7,
J0529-0153,8,1,-148,5,ASTD,,2.1,
J0529-0519,2,3,57,4,ASTD,,4.5, 0.2
J0529-0519,8,4,32,5,ASTD,,0.8, 0.2
J0529-0519,15,5,31,1,STD,,0.5, 0.1
J0529-2427,5,1,3,5,ASTD,,13.5,
J0529-2515,2,1,-23,4,ASTD,,9.2,
J0530+1331,2,28,23,2,STD,,3.7, 0.3
J0530+1331,5,7,27,2,STD,,3.6, 0.3
J0530+1331,8,68,38,6,STD,,1.2, 0.4
J0530+1331,15,41,48,11,STD,,0.9, 0.4
J0530+1331,24,3,43,7,ASTD,,0.4, 0.1
J0530+1331,43,134,63,7,STD,,0.4, 0.2
J0530+3723,2,4,-147,4,ASTD,,6.4, 0.1
J0530+3723,5,1,-148,5,ASTD,,6.2,
J0530+3723,8,5,-144,7,STD,,3.3, 2.6
J0530+5502,8,1,5,5,ASTD,,7.6,
J0530+7920,2,3,-67,4,ASTD,F8,15.1, 0.1
J0530+7920,8,1,-63,5,ASTD,,14.6,
J0530-2503,8,4,155,5,ASTD,,2.7, 1.1
J0530-2846,5,1,-52,5,ASTD,,3.1,
J0531+1103,5,1,-74,5,ASTD,,8.0,
J0531-3533,8,1,172,5,ASTD,,28.0,
J0532+0732,15,7,-24,9,STD,,1.1, 0.4
J0532+0732,43,1,-10,10,ASTD,,1.3,
J0532+5612,8,1,-31,5,ASTD,,1.5,
J0532+5744,5,1,-43,5,ASTD,,37.1,
J0532+7222,5,1,-45,5,ASTD,,4.6,
J0532+7222,8,1,-46,5,ASTD,,5.2,
J0532-0307,2,5,58,4,STD,,9.7, 0.1
J0532-0307,8,3,59,5,ASTD,,9.2, 0.1
J0532-2321,8,1,7,5,ASTD,,3.8,
J0532-2345,5,1,-86,5,ASTD,,1.4,
J0532-3848,8,5,-16,16,STD,,4.6, 0.3
J0532-3941,2,2,94,4,ASTD,,2.5, 0.3
J0532-3941,8,1,-20,5,ASTD,,2.3,
J0533+0405,8,1,124,5,ASTD,,0.8,
J0533+1308,5,1,-64,5,ASTD,,6.2,
J0533+3451,8,1,-91,5,ASTD,,1.7,
J0533+4210,2,4,-67,4,ASTD,,14.9, 4.9
J0533+4210,8,2,-67,5,ASTD,,1.5, 0.1
J0533+4822,1.4,1,37,8,ASTD,,8.2,
J0533+4822,2,22,28,7,STD,,4.0, 1.3
J0533+4822,5,5,27,3,STD,,2.9, 0.7
J0533+4822,8,28,20,17,STD,,1.0, 0.4
J0533+4822,15,17,28,21,STD,,0.6, 0.3
J0533+4822,43,1,29,10,ASTD,,0.5,
J0533+6201,5,1,33,5,ASTD,,4.4,
J0533-1524,8,1,12,5,ASTD,,3.1,
J0534+1927,8,3,134,5,ASTD,,6.2, 3.7
J0534-0708,5,1,141,5,ASTD,,54.4,
J0534-1531,5,1,23,5,ASTD,,74.8,
J0534-3747,2,2,-129,4,ASTD,,15.7, 0.1
J0534-3747,8,4,-129,5,ASTD,,15.6, 0.4
J0534-3950,8,2,4,5,ASTD,,3.1, 1.3
J0535+1942,2,2,114,4,ASTD,,2.2, 0.2
J0535+1942,8,2,115,5,ASTD,,1.9, 0.1
J0535+2532,2,1,4,4,ASTD,,3.2,
J0535+2532,5,1,-4,5,ASTD,,4.7,
J0535+2532,8,3,-1,5,ASTD,,1.6, 0.4
J0535+3910,5,1,21,5,ASTD,,2.3,
J0535+3910,8,1,19,5,ASTD,,1.6,
J0535-0239,8,1,-179,5,ASTD,,2.3,
J0535-1202,8,1,90,5,ASTD,,1.9,
J0535-2751,8,1,98,5,ASTD,,3.3,
J0536+1733,5,1,-67,5,ASTD,,2.4,
J0536+1733,8,1,-69,5,ASTD,,12.2,
J0536+3918,5,1,-126,5,ASTD,,4.3,
J0536+5038,2,2,38,4,ASTD,,4.5, 1.2
J0536+5038,8,3,93,5,ASTD,,0.8, 0.2
J0536-2005,2,1,-167,4,ASTD,,2.0,
J0536-2005,8,3,-156,5,ASTD,,0.9, 0.1
J0536-3401,2,10,-168,19,STD,,3.8, 1.0
J0536-3401,8,14,-165,4,STD,,2.9, 0.6
J0537+3119,5,1,-23,5,ASTD,,3.1,
J0537+4441,2,3,100,4,ASTD,,17.9, 0.2
J0537+4441,8,2,88,5,ASTD,,1.2, 0.2
J0538+1615,5,1,19,5,ASTD,,3.2,
J0538+1615,8,2,19,5,ASTD,,2.2, 0.4
J0538+2140,5,1,61,5,ASTD,,2.2,
J0538+2140,8,1,55,5,ASTD,,2.6,
J0538+5107,2,3,-141,4,ASTD,,3.9, 0.5
J0538-3612,8,1,-119,5,ASTD,,4.2,
J0538-4405,2,8,23,17,STD,,2.2, 1.2
J0538-4405,8,19,71,55,STD,,0.8, 0.4
J0538-4405,24,1,157,7,ASTD,,0.3,
J0539+0546,5,1,-96,5,ASTD,,4.0,
J0539+0546,8,1,-99,5,ASTD,,3.9,
J0539+1433,2,6,169,4,STD,,2.9, 0.5
J0539+1433,5,7,169,3,STD,,2.8, 0.3
J0539+1433,8,24,175,5,STD,,1.5, 0.7
J0539+1433,15,8,-176,6,STD,,1.0, 0.3
J0539+1951,2,3,178,4,ASTD,,5.8, 0.1
J0539+1951,8,5,175,2,STD,,2.5, 0.1
J0539+3308,2,3,-149,4,ASTD,,4.8, 0.1
J0539+3308,8,3,-143,5,ASTD,,2.6, 0.1
J0539-0514,2,1,152,4,ASTD,,5.0,
J0539-0514,5,2,129,5,ASTD,,2.3, 0.1
J0539-0514,8,7,135,4,STD,,2.5, 0.2
J0539-1550,2,2,13,4,ASTD,,11.6, 0.1
J0539-1550,8,3,15,5,ASTD,,3.2, 0.4
J0539-2839,2,17,142,8,STD,,5.5, 0.7
J0539-2839,5,1,138,5,ASTD,,4.0,
J0539-2839,8,29,74,29,STD,,1.3, 0.3
J0539-2839,15,5,89,4,STD,,1.2, 0.1
J0539-3427,8,1,-177,5,ASTD,,1.2,
J0540+2507,2,4,129,4,ASTD,,5.5, 0.6
J0540+2507,8,3,125,5,ASTD,,2.1, 0.7
J0540+3728,8,1,-86,5,ASTD,,1.3,
J0540+3916,8,1,137,5,ASTD,,0.8,
J0540+5823,5,1,-153,5,ASTD,,32.1,
J0540+5823,8,1,139,5,ASTD,,1.0,
J0541+0243,5,1,63,5,ASTD,,2.3,
J0541+0243,8,1,67,5,ASTD,,2.6,
J0541+1322,5,1,-6,5,ASTD,F8,57.9,
J0541+1322,8,1,-14,5,ASTD,,85.0,
J0541+4729,2,4,-134,4,ASTD,,4.3, 0.3
J0541+4729,8,4,-139,5,ASTD,,3.9, 1.1
J0541+5312,2,4,-43,4,ASTD,,11.7, 3.5
J0541+5312,8,5,-41,1,STD,,2.5, 0.3
J0541+5550,2,3,153,4,ASTD,,3.9, 0.8
J0541+5550,8,5,151,3,STD,,1.2, 0.1
J0541+6745,2,1,-144,4,ASTD,,3.6,
J0541-0211,8,1,-42,5,ASTD,,2.0,
J0541-0302,5,1,178,5,ASTD,,4.3,
J0541-0541,2,5,163,6,STD,,5.5, 1.5
J0541-0541,5,2,154,5,ASTD,,1.7, 0.1
J0541-0541,8,10,156,2,STD,,2.0, 0.6
J0541-0541,15,11,155,7,STD,,1.9, 0.2
J0542+4951,8,6,-122,2,STD,,3.4, 0.1
J0542-0913,8,2,-171,5,ASTD,,2.4, 1.2
J0542-2658,2,4,-35,4,ASTD,,5.6, 0.3
J0543+2825,5,1,42,5,ASTD,,2.6,
J0543+2825,8,1,48,5,ASTD,,1.2,
J0543+8118,8,1,-60,5,ASTD,,0.8,
J0543+811A,5,1,-100,5,ASTD,,2.2,
J0543+8238,2,5,-164,3,STD,,5.1, 0.7
J0543+8238,8,5,-156,2,STD,,2.9, 0.2
J0543-0425,5,1,154,5,ASTD,,4.8,
J0544+1118,2,1,97,4,ASTD,,9.4,
J0544+1118,8,5,108,17,STD,,1.7, 0.8
J0544+1648,8,1,-139,5,ASTD,,32.0,
J0544+1709,5,1,179,5,ASTD,F8,6.1,
J0544+1709,8,1,177,5,ASTD,,3.7,
J0544+2655,2,2,126,4,ASTD,F5,3.8, 0.4
J0544+2655,5,1,126,5,ASTD,F8,3.3,
J0544+2655,8,3,125,5,ASTD,,3.4, 0.1
J0544+3818,8,1,52,5,ASTD,,7.7,
J0544+4541,2,4,144,4,ASTD,,12.4, 0.4
J0544+4541,8,3,114,5,ASTD,,0.8, 0.2
J0544+5258,2,3,63,4,ASTD,F8,9.9, 0.3
J0544+5258,8,3,91,5,ASTD,,1.3, 0.3
J0544-0917,5,1,-78,5,ASTD,,16.9,
J0544-1000,5,1,-60,5,ASTD,,5.9,
J0544-2241,2,4,-179,4,ASTD,F8,6.6, 1.3
J0544-2241,8,4,-141,5,ASTD,,0.7, 0.1
J0545+1344,5,1,-55,5,ASTD,,4.7,
J0545+1519,5,1,96,5,ASTD,,5.8,
J0545+3217,5,1,119,5,ASTD,,9.2,
J0545+3217,8,1,129,5,ASTD,,7.5,
J0545-0539,5,1,67,5,ASTD,,4.8,
J0545-0539,8,2,70,5,ASTD,,4.6, 0.1
J0545-1736,5,1,-44,5,ASTD,,1.7,
J0545-1736,8,1,-40,5,ASTD,,2.2,
J0545-2547,8,1,10,5,ASTD,,5.0,
J0546+2908,5,1,164,5,ASTD,,38.5,
J0546+4044,5,1,-57,5,ASTD,,10.3,
J0546+4044,8,1,-58,5,ASTD,,10.8,
J0546+4755,5,1,-48,5,ASTD,,57.1,
J0546-2931,8,1,-71,5,ASTD,,18.9,
J0547+1223,8,4,69,5,ASTD,,1.4, 0.2
J0547+2721,2,12,12,4,STD,,14.8, 0.8
J0547+2721,5,2,18,5,ASTD,,2.4, 0.1
J0547+2721,8,25,20,2,STD,,1.6, 0.3
J0547-1736,8,1,-66,5,ASTD,,3.6,
J0547-1958,8,1,-180,5,ASTD,,1.4,
J0548+2210,8,2,-106,5,ASTD,,7.0, 5.7
J0548+2551,2,2,47,4,ASTD,,46.3,29.5
J0549+2737,5,1,118,5,ASTD,F8,4.7,
J0549+2737,8,3,117,5,ASTD,,5.0, 0.1
J0549+2753,5,1,68,5,ASTD,,3.4,
J0549+2753,8,3,56,5,ASTD,,2.1, 0.1
J0549+3054,2,2,-111,4,ASTD,,72.9,70.2
J0549+3054,8,2,-124,5,ASTD,,0.6, 0.1
J0549+3258,8,1,143,5,ASTD,,2.0,
J0549+4338,8,1,155,5,ASTD,,1.5,
J0549+5331,5,1,41,5,ASTD,,4.4,
J0549+5331,8,1,31,5,ASTD,,3.1,
J0549+5817,5,1,112,5,ASTD,,24.5,
J0549-2752,2,2,-32,4,ASTD,F8,4.8, 0.3
J0549-2752,8,5,-29,1,STD,,5.7, 0.1
J0550+0146,5,1,-36,5,ASTD,,3.3,
J0550+0146,8,1,-37,5,ASTD,,2.5,
J0550+2326,2,2,-111,4,ASTD,,4.6, 1.4
J0550+2326,8,4,-118,5,ASTD,,1.1, 0.2
J0550+2743,8,1,16,5,ASTD,,2.8,
J0550+2812,5,1,-71,5,ASTD,,2.3,
J0550+2812,8,1,-74,5,ASTD,,2.2,
J0551+0829,2,4,20,4,ASTD,,7.7, 1.3
J0551+0829,8,5,20,5,STD,,1.4, 0.1
J0551+3751,2,5,38,6,STD,,8.1, 2.1
J0551+3751,8,4,37,5,ASTD,,0.8, 0.2
J0551-1749,5,1,31,5,ASTD,,5.5,
J0551-1909,2,2,-35,4,ASTD,,32.3,30.4
J0552+0037,5,1,7,5,ASTD,,7.2,
J0552+0313,2,1,-66,4,ASTD,,7.1,
J0552+0313,8,4,-49,5,ASTD,,2.7, 0.4
J0552+1913,2,3,138,4,ASTD,,4.0, 0.1
J0552+1913,8,3,140,5,ASTD,,1.0, 0.2
J0552+2007,2,1,2,4,ASTD,,32.7,
J0552+3754,2,5,115,9,STD,,4.0, 1.3
J0552+3754,8,5,120,7,STD,,0.6, 0.2
J0552+7240,2,2,-60,4,ASTD,,7.6, 2.7
J0552+7240,5,1,-58,5,ASTD,,5.7,
J0552+7240,8,4,-61,5,ASTD,,5.8, 0.1
J0552-0324,5,1,43,5,ASTD,,4.1,
J0552-0605,8,1,-149,5,ASTD,,2.4,
J0552-0727,8,3,0,5,ASTD,,1.2, 0.1
J0552-1322,8,1,114,5,ASTD,,2.6,
J0552-1706,8,1,-165,5,ASTD,,0.6,
J0553+1346,5,1,-47,5,ASTD,,4.5,
J0553+1439,5,1,138,5,ASTD,,2.3,
J0553+4309,5,1,75,5,ASTD,,5.4,
J0553-0730,8,2,-22,5,ASTD,,16.6, 9.5
J0553-0840,2,4,-60,4,ASTD,,4.3, 0.3
J0553-0840,8,4,-44,5,ASTD,,2.3, 0.4
J0553-2034,5,1,126,5,ASTD,,7.2,
J0554+3541,2,4,145,4,ASTD,,8.3, 0.3
J0554+4725,5,1,-124,5,ASTD,,2.2,
J0554+4725,8,1,-118,5,ASTD,,1.1,
J0554+6857,2,3,-146,4,ASTD,,5.6, 0.1
J0554+6857,8,3,-149,5,ASTD,,1.9, 1.2
J0554+7145,8,1,125,5,ASTD,,2.5,
J0554-2458,5,2,-101,5,ASTD,,7.9, 0.1
J0554-2458,8,1,-110,5,ASTD,,8.2,
J0555+0304,5,1,-55,5,ASTD,,1.5,
J0555+0304,8,1,-66,5,ASTD,,0.8,
J0555+1232,5,1,179,5,ASTD,,8.2,
J0555+3922,2,3,50,4,ASTD,,7.6, 0.1
J0555+3922,8,3,50,5,ASTD,,1.2, 0.1
J0555+3948,2,6,-129,73,STD,,6.5, 3.4
J0555+3948,24,7,-76,5,STD,,0.4, 0.1
J0555+3948,43,1,-93,10,ASTD,,0.1,
J0555-0527,8,1,105,5,ASTD,,4.6,
J0555-1002,5,1,84,5,ASTD,,2.8,
J0555-1002,8,1,94,5,ASTD,,3.1,
J0556+2610,5,2,63,5,ASTD,,2.5, 0.9
J0556+2610,8,2,70,5,ASTD,,0.9, 0.1
J0556+5423,8,1,-66,5,ASTD,,5.6,
J0556-0241,8,4,-115,5,ASTD,,2.8, 0.7
J0557+2413,2,4,-140,4,ASTD,,2.8, 0.4
J0557+2413,5,1,-146,5,ASTD,,1.7,
J0557+2413,8,4,-151,5,ASTD,,0.9, 0.1
J0557+7704,5,1,138,5,ASTD,,2.3,
J0557+7704,8,1,141,5,ASTD,,2.3,
J0557-2214,5,1,26,5,ASTD,,2.0,
J0557-2855,8,1,163,5,ASTD,,5.4,
J0557-3036,8,1,-97,5,ASTD,,2.6,
J0557-3728,8,1,100,5,ASTD,,3.5,
J0558+3418,2,1,7,4,ASTD,F8,31.5,
J0558+3418,8,2,33,5,ASTD,,9.4, 8.9
J0558+5328,8,1,125,5,ASTD,,0.7,
J0558-0055,8,3,-159,5,ASTD,,2.3, 0.2
J0558-1317,2,4,-44,4,ASTD,,6.9, 1.0
J0558-1317,5,1,-49,5,ASTD,,1.9,
J0558-1317,8,5,-58,4,STD,,1.5, 0.1
J0559+1228,5,1,53,5,ASTD,,3.5,
J0559+2353,2,23,-37,11,STD,,3.3, 1.1
J0559+2353,5,4,-36,5,ASTD,,3.2, 0.9
J0559+2353,8,21,-17,19,STD,,0.6, 0.3
J0559+3749,2,4,148,4,ASTD,,3.2, 0.1
J0559+3749,8,5,147,3,STD,,1.2, 0.1
J0559+5804,2,5,-72,5,STD,,3.6, 0.1
J0559+5804,8,6,-81,2,STD,,2.0, 0.4
J0559+5804,15,1,-84,4,ASTD,,1.1,
J0559+6409,5,1,63,5,ASTD,,3.2,
J0559-0412,8,1,169,5,ASTD,,2.2,
J0559-1817,8,1,16,5,ASTD,,0.9,
J0559-4529,8,3,15,5,ASTD,,4.8, 0.9
J0600-0005,8,2,104,5,ASTD,,1.8, 0.1
J0600-1056,8,1,15,5,ASTD,,2.2,
J0600-3937,2,2,28,4,ASTD,,2.5, 0.1
J0600-3937,8,4,22,5,ASTD,,3.0, 0.7
J0601+1759,5,1,-44,5,ASTD,,1.7,
J0601+1759,8,1,-49,5,ASTD,,1.7,
J0601+2324,5,2,15,5,ASTD,,2.7, 0.2
J0601+2324,8,3,18,5,ASTD,,1.6, 0.5
J0601+3838,5,2,35,5,ASTD,,2.2, 0.2
J0601+3838,8,2,31,5,ASTD,,2.4, 0.2
J0601+5443,8,1,176,5,ASTD,,1.5,
J0601-2736,2,2,-164,4,ASTD,,8.6, 2.9
J0601-2736,8,4,-150,5,ASTD,,4.0, 1.6
J0602+3027,5,1,-89,5,ASTD,,4.5,
J0602+3908,5,1,-88,5,ASTD,,2.5,
J0602+4212,2,3,100,4,ASTD,,1.7, 0.3
J0602+4212,8,3,115,5,ASTD,,0.5, 0.1
J0602+4932,5,1,-98,5,ASTD,,2.4,
J0602+6514,5,1,-87,5,ASTD,,5.5,
J0602-0004,2,1,-83,4,ASTD,,36.5,
J0602-0004,8,1,177,5,ASTD,,2.0,
J0602-2546,8,2,87,5,ASTD,,2.2, 0.6
J0602-2938,5,4,-168,5,ASTD,,8.9, 3.9
J0602-2938,8,3,179,5,ASTD,,4.4, 2.2
J0602-3632,5,1,-106,5,ASTD,,6.1,
J0602-3632,8,1,-122,5,ASTD,,6.5,
J0603+0622,2,4,-133,4,ASTD,,3.5, 0.3
J0603+0622,8,3,-132,5,ASTD,,2.7, 0.2
J0603+1742,2,11,144,16,STD,,5.0, 1.6
J0603+1742,8,11,159,2,STD,,1.4, 0.4
J0603+1742,24,1,155,7,ASTD,,0.9,
J0603+2159,2,1,21,4,ASTD,F8,55.1,
J0603+2159,8,2,1,5,ASTD,,1.5, 0.3
J0603+2957,2,5,-59,8,STD,,4.2, 0.7
J0603+2957,8,6,-74,3,STD,,2.3, 0.1
J0603+6040,8,1,109,5,ASTD,,13.3,
J0603-1716,8,2,-71,5,ASTD,,1.1, 0.4
J0603-3144,8,3,-81,5,ASTD,,2.3, 0.5
J0604+1055,2,4,-79,4,ASTD,,5.3, 2.6
J0604+1055,5,1,-87,5,ASTD,,8.1,
J0604+1055,8,5,-90,9,STD,,2.4, 1.4
J0604+1055,24,1,-84,7,ASTD,,0.5,
J0604+2019,5,1,-89,5,ASTD,,25.8,
J0604+2415,2,1,151,4,ASTD,,2.2,
J0604+2415,5,1,146,5,ASTD,,3.1,
J0604+2415,8,3,172,5,ASTD,,1.6, 0.2
J0604+2429,2,1,-112,4,ASTD,,8.3,
J0604+3042,5,1,17,5,ASTD,,5.4,
J0604+3042,8,1,17,5,ASTD,,5.5,
J0604+3651,5,1,117,5,ASTD,,11.1,
J0604+4413,2,4,-21,4,ASTD,,4.3, 0.7
J0604+4413,8,3,-56,5,ASTD,,1.3, 0.2
J0604-4225,2,2,-22,4,ASTD,,17.0, 2.4
J0604-4225,8,1,-83,5,ASTD,,1.7,
J0605+0239,5,2,-63,5,ASTD,,4.0, 0.4
J0605+0239,8,2,-63,5,ASTD,,3.7, 0.1
J0605+0939,2,4,107,4,ASTD,,6.1, 0.3
J0605+0939,8,3,90,5,ASTD,,1.0, 0.4
J0605+4030,2,4,3,4,ASTD,,6.8, 1.2
J0605+4030,5,1,3,5,ASTD,,7.3,
J0605+4030,8,5,19,6,STD,,1.2, 0.3
J0605+5753,8,1,98,5,ASTD,,0.8,
J0605+6246,5,1,4,5,ASTD,,4.6,
J0605-3522,8,1,-35,5,ASTD,,1.0,
J0605-3929,8,1,-142,5,ASTD,,2.2,
J0606+2328,5,1,-68,5,ASTD,,16.2,
J0606+3248,5,1,-104,5,ASTD,,2.4,
J0606+4401,8,1,43,5,ASTD,,1.5,
J0606+4840,5,1,6,5,ASTD,,3.6,
J0606+4840,8,1,5,5,ASTD,,3.7,
J0606+7116,5,2,19,5,ASTD,,4.4, 2.0
J0606+7116,8,3,19,5,ASTD,,3.5, 0.9
J0606-0024,2,3,174,4,ASTD,,5.3, 0.4
J0606-0024,5,1,176,5,ASTD,,3.9,
J0606-0024,8,5,172,2,STD,,3.0, 1.0
J0606-0724,8,2,-139,5,ASTD,,0.8, 0.1
J0606-2023,5,1,151,5,ASTD,,17.9,
J0607+4739,2,4,-6,4,ASTD,,7.1, 1.2
J0607+4739,8,4,-23,5,ASTD,,1.5, 0.4
J0607+4739,15,24,-27,8,STD,,0.7, 0.2
J0607+5602,5,1,142,5,ASTD,F8,10.2,
J0607+5602,8,1,139,5,ASTD,,8.0,
J0607+6015,8,1,-95,5,ASTD,,1.4,
J0607+6720,2,5,175,9,STD,,3.7, 1.9
J0607+6720,5,9,-174,10,STD,,1.4, 0.2
J0607+6720,8,56,179,6,STD,,1.2, 0.2
J0607+6720,15,4,153,4,ASTD,,0.4, 0.1
J0607-0834,1.4,1,106,8,ASTD,,16.7,
J0607-0834,2,3,110,4,ASTD,,3.4, 0.3
J0607-0834,5,8,114,2,STD,,7.4, 0.3
J0607-0834,8,13,116,3,STD,,6.2, 1.5
J0607-0834,15,21,123,8,STD,,0.7, 0.3
J0607-1219,5,1,78,5,ASTD,,4.5,
J0607-1219,8,1,73,5,ASTD,,1.8,
J0607-1424,5,1,-148,5,ASTD,,5.9,
J0607-1458,5,1,-31,5,ASTD,,4.7,
J0607-1458,8,1,-31,5,ASTD,,4.5,
J0607-2447,2,4,-119,4,ASTD,,6.8, 2.4
J0607-2447,8,5,-116,4,STD,,2.1, 0.2
J0607-3904,8,1,160,5,ASTD,,19.8,
J0608+0840,5,1,31,5,ASTD,,2.5,
J0608+0840,8,1,31,5,ASTD,,2.7,
J0608+0954,5,1,50,5,ASTD,,2.7,
J0608+0954,8,1,62,5,ASTD,,1.9,
J0608+4508,5,1,96,5,ASTD,,2.8,
J0608+5559,5,1,-23,5,ASTD,,14.7,
J0608-1520,2,2,75,4,ASTD,,1.7, 0.3
J0608-1520,8,2,74,5,ASTD,,1.2, 0.4
J0608-1520,15,6,96,4,STD,,0.5, 0.1
J0608-2220,2,5,29,1,STD,,20.4, 0.6
J0608-2220,5,1,35,5,ASTD,,6.3,
J0608-2220,8,4,32,5,ASTD,,3.8, 2.5
J0608-2717,2,4,142,4,ASTD,,5.5, 1.8
J0608-2717,8,2,146,5,ASTD,,2.4, 1.7
J0609+0729,8,1,-179,5,ASTD,,22.8,
J0609+1407,5,1,75,5,ASTD,,2.8,
J0609+1407,8,1,75,5,ASTD,,2.8,
J0609-0230,8,1,167,5,ASTD,,0.7,
J0609-0247,8,1,-10,5,ASTD,,0.9,
J0609-1542,1.4,1,50,8,ASTD,,17.2,
J0609-1542,2,24,52,2,STD,,17.6, 1.1
J0609-1542,5,7,59,9,STD,,2.4, 1.7
J0609-1542,8,24,86,24,STD,,1.3, 0.5
J0609-1542,15,20,64,13,STD,,0.7, 0.2
J0609-1542,24,4,-53,7,ASTD,,0.3, 0.1
J0609-1542,43,1,-64,10,ASTD,,0.3,
J0610+1700,5,1,143,5,ASTD,,5.0,
J0610+7248,8,4,-66,5,ASTD,,15.0, 0.3
J0610+7801,5,1,-142,5,ASTD,,2.4,
J0610+7801,8,2,-153,5,ASTD,,23.1,21.0
J0610-0959,8,1,99,5,ASTD,,1.1,
J0610-1847,8,2,71,5,ASTD,,0.8, 0.3
J0610-2115,5,1,3,5,ASTD,,10.0,
J0610-2115,8,1,2,5,ASTD,,8.3,
J0610-2301,2,1,140,4,ASTD,,1.9,
J0610-2301,8,4,124,5,ASTD,,2.0, 0.1
J0611+0413,2,3,150,4,ASTD,,8.1, 0.7
J0611+0413,8,3,162,5,ASTD,,4.2, 1.9
J0611+2803,5,1,-111,5,ASTD,F8,13.0,
J0611+2803,8,1,-81,5,ASTD,,41.8,
J0611+7218,8,1,-159,5,ASTD,,2.4,
J0611-0337,5,1,-32,5,ASTD,,6.7,
J0611-1155,2,4,-126,4,ASTD,,16.2, 0.2
J0611-1155,8,2,159,5,ASTD,,4.4, 0.1
J0611-2827,2,5,-153,5,STD,,11.5, 2.4
J0611-2827,8,5,-159,4,STD,,1.0, 0.1
J0612+0851,8,1,-80,5,ASTD,,2.3,
J0612+1337,5,1,3,5,ASTD,,4.4,
J0612+2129,5,1,29,5,ASTD,,5.1,
J0612+4122,2,4,113,4,ASTD,,4.9, 0.2
J0612+4122,5,3,116,5,ASTD,,4.4, 0.1
J0612+4122,8,9,119,4,STD,,2.6, 1.3
J0612+4122,15,10,115,7,STD,,0.6, 0.1
J0612+4618,5,1,-56,5,ASTD,,2.1,
J0612+4618,8,1,-57,5,ASTD,,1.8,
J0612+6225,2,3,-110,4,ASTD,,2.8, 0.2
J0612+6225,5,1,-109,5,ASTD,,3.0,
J0612+6225,8,7,-111,2,STD,,3.1, 0.5
J0612-0552,8,1,-155,5,ASTD,,2.4,
J0612-3138,2,1,-17,4,ASTD,,17.0,
J0612-3138,8,4,8,5,ASTD,,4.1, 1.2
J0612-4337,2,1,154,4,ASTD,,9.2,
J0612-4337,8,3,-102,5,ASTD,,3.1, 1.0
J0613+1306,2,7,-2,1,STD,,13.4, 0.8
J0613+1306,5,1,-4,5,ASTD,,3.5,
J0613+1306,8,10,-3,4,STD,,2.0, 1.0
J0613+1306,24,2,-7,7,ASTD,,0.7, 0.2
J0613+1708,2,3,11,4,ASTD,,6.9, 0.2
J0613+1708,5,1,6,5,ASTD,,5.0,
J0613+1708,8,4,2,5,ASTD,,3.6, 0.5
J0613+2604,1.4,1,97,8,ASTD,,5.0,
J0613+2604,2,5,95,2,STD,,4.3, 0.2
J0613+2604,5,2,94,5,ASTD,,5.4, 0.3
J0613+2604,8,8,97,3,STD,,1.4, 0.1
J0613+2604,15,1,96,4,ASTD,,1.4,
J0613+5212,5,1,-34,5,ASTD,,8.5,
J0613+5212,8,1,-36,5,ASTD,,13.6,
J0613-0008,5,1,-21,5,ASTD,,3.3,
J0613-0008,8,1,-20,5,ASTD,,1.6,
J0613-2012,8,1,-151,5,ASTD,,1.9,
J0614+4958,8,1,166,5,ASTD,,2.5,
J0614+5102,2,5,-5,6,STD,,6.1, 0.8
J0614+5102,8,5,-12,3,STD,,1.2, 0.4
J0614+6046,2,7,139,3,STD,,3.9, 0.3
J0614+6046,5,2,141,5,ASTD,,3.6, 0.8
J0614+6046,8,8,152,8,STD,,1.4, 0.4
J0614+6139,5,1,42,5,ASTD,,1.8,
J0614+6139,8,1,46,5,ASTD,,1.2,
J0614-2536,2,4,-79,4,ASTD,,6.3, 0.1
J0614-2536,8,3,-33,5,ASTD,,1.4, 0.5
J0615+5158,8,1,148,5,ASTD,,1.2,
J0615-3117,2,2,53,4,ASTD,,11.6, 0.6
J0615-3117,8,5,91,16,STD,,1.7, 0.1
J0615-3355,5,1,65,5,ASTD,,2.4,
J0615-3355,8,1,108,5,ASTD,,1.7,
J0616-0306,2,4,29,4,ASTD,,14.7,10.1
J0616-0306,8,2,14,5,ASTD,,2.3, 0.8
J0616-1041,8,4,-94,5,ASTD,,0.7, 0.1
J0616-1828,5,1,-148,5,ASTD,F8,26.8,
J0616-1828,8,1,-152,5,ASTD,,0.9,
J0616-3456,2,3,4,4,ASTD,,6.0, 1.0
J0617+1640,5,1,-129,5,ASTD,,5.9,
J0617+5701,2,1,-65,4,ASTD,,3.3,
J0617+5701,8,8,-81,15,STD,,0.4, 0.1
J0617+5701,15,11,-75,6,STD,,0.4, 0.1
J0617+7816,2,5,50,3,STD,,8.2, 1.0
J0617+7816,5,1,57,5,ASTD,,4.7,
J0617+7816,8,7,58,8,STD,,0.7, 0.3
J0617-0322,8,1,-142,5,ASTD,,0.6,
J0617-1715,2,2,59,4,ASTD,,5.7, 0.2
J0617-1715,8,3,57,5,ASTD,,1.5, 0.1
J0617-1715,15,6,59,1,STD,,1.1, 0.1
J0617-2200,2,2,-63,4,ASTD,,9.7, 5.0
J0617-2200,8,4,-44,5,ASTD,,0.5, 0.1
J0617-3031,5,1,-12,5,ASTD,,5.9,
J0617-3634,2,1,150,4,ASTD,,6.3,
J0618+4207,2,4,-24,4,ASTD,,3.8, 0.1
J0618+4207,8,4,-24,5,ASTD,,2.9, 0.1
J0618+4620,2,3,-130,4,ASTD,,2.2, 0.1
J0618+4620,8,3,-134,5,ASTD,,1.3, 0.2
J0618-0954,5,1,-154,5,ASTD,,1.7,
J0618-1106,8,1,175,5,ASTD,,15.3,
J0618-1418,2,3,114,4,ASTD,,4.1, 0.1
J0618-1418,8,4,101,5,ASTD,,1.6, 0.3
J0618-1632,5,1,88,5,ASTD,,8.0,
J0618-2426,2,1,180,4,ASTD,,45.0,
J0618-2426,8,2,61,5,ASTD,,1.5, 0.9
J0619+0506,5,1,-86,5,ASTD,,6.7,
J0619+0506,8,1,-96,5,ASTD,,7.1,
J0619+0736,2,4,-96,4,ASTD,,2.9, 0.1
J0619+0736,8,3,-96,5,ASTD,,1.8, 0.1
J0619-1140,2,3,-147,4,ASTD,,2.8, 0.1
J0619-1140,8,3,-160,5,ASTD,,1.1, 0.4
J0620+2102,8,3,152,5,ASTD,,10.2, 4.3
J0620+2754,5,2,158,5,ASTD,,4.8, 0.6
J0620+2754,8,2,168,5,ASTD,,4.3, 2.4
J0620+3745,8,1,138,5,ASTD,,33.2,
J0620+5950,8,1,177,5,ASTD,,2.4,
J0620-1036,5,1,47,5,ASTD,,4.0,
J0620-2515,2,2,-123,4,ASTD,,6.5, 3.9
J0620-2515,8,2,-124,5,ASTD,,1.6, 0.2
J0620-2827,2,4,19,4,ASTD,,9.7, 0.6
J0620-2827,5,2,24,5,ASTD,,4.8, 1.7
J0620-2827,8,6,36,2,STD,,2.5, 0.2
J0620-3711,8,1,151,5,ASTD,,4.8,
J0621+1637,5,1,38,5,ASTD,,4.2,
J0621+7605,2,3,-94,4,ASTD,,3.0, 0.1
J0621+7605,8,4,-84,5,ASTD,,2.6, 0.3
J0621-0609,2,2,116,4,ASTD,,6.5, 2.0
J0621-0609,8,4,132,5,ASTD,,3.2, 0.6
J0621-1402,8,1,155,5,ASTD,,2.8,
J0622+3128,5,1,144,5,ASTD,,3.1,
J0622+3128,8,1,140,5,ASTD,,3.0,
J0622+3326,2,4,-48,4,ASTD,,2.5, 0.4
J0622+3326,8,4,-27,5,ASTD,,1.3, 0.2
J0622+3326,15,8,-21,1,STD,,1.1, 0.1
J0622-0109,8,6,178,1,STD,,2.6, 0.1
J0622-0846,5,1,-148,5,ASTD,,20.9,
J0622-2738,8,1,-37,5,ASTD,,4.0,
J0623+0811,5,1,-129,5,ASTD,F8,5.6,
J0623+0811,8,1,-131,5,ASTD,,5.9,
J0623+2241,8,1,-41,5,ASTD,,1.0,
J0623+3044,5,1,-88,5,ASTD,,6.2,
J0623+3830,2,2,-179,4,ASTD,,5.8, 3.0
J0623+3830,8,3,157,5,ASTD,,0.4, 0.1
J0623+4554,2,4,-117,4,ASTD,,6.7, 0.1
J0623+4554,8,4,-121,5,ASTD,,1.6, 0.1
J0623+5318,8,1,169,5,ASTD,,43.2,
J0623+5849,2,4,-66,4,ASTD,,5.0, 1.1
J0623+5849,8,3,-74,5,ASTD,,2.5, 0.7
J0623-3009,5,1,4,5,ASTD,,12.3,
J0623-3350,5,1,-3,5,ASTD,,5.3,
J0623-3350,8,1,-15,5,ASTD,,7.5,
J0623-4413,2,1,33,4,ASTD,,11.7,
J0623-4413,8,2,74,5,ASTD,,4.5, 0.6
J0624+1053,5,2,-72,5,ASTD,,5.5, 0.1
J0624+1053,8,2,-73,5,ASTD,,5.6, 0.1
J0624+3856,2,3,134,4,ASTD,,6.4, 0.1
J0624+3856,8,1,133,5,ASTD,,1.0,
J0624+3856,15,1,134,4,ASTD,,0.8,
J0624-0103,2,4,-164,4,ASTD,,10.4, 0.5
J0624-0103,8,4,-180,5,ASTD,,3.2, 0.3
J0624-2545,5,1,70,5,ASTD,,19.4,
J0625+1004,5,1,-20,5,ASTD,,13.7,
J0625+1004,8,1,-8,5,ASTD,,8.6,
J0625+1440,8,3,-173,5,ASTD,,1.5, 0.1
J0625+4440,15,7,97,13,STD,,0.6, 0.3
J0625-1017,8,1,-21,5,ASTD,,16.9,
J0625-1133,5,1,-50,5,ASTD,,2.2,
J0625-1133,8,2,-45,5,ASTD,,2.4, 0.1
J0625-1541,8,1,138,5,ASTD,,3.8,
J0626+2623,2,2,114,4,ASTD,,3.2, 0.1
J0626+2623,5,2,118,5,ASTD,,3.5, 0.2
J0626+2623,8,4,119,5,ASTD,,1.1, 0.2
J0626+2749,5,1,26,5,ASTD,,4.3,
J0626+3339,5,1,-101,5,ASTD,,32.9,
J0626+5510,5,1,65,5,ASTD,,3.8,
J0626+8202,2,1,-6,4,ASTD,F15,13.0,
J0626+8202,5,1,-134,5,ASTD,,0.5,
J0626+8202,8,6,-118,19,STD,,0.5, 0.1
J0626+8202,15,7,-44,1,STD,,0.4, 0.1
J0626-1512,2,5,48,4,STD,,5.7, 0.8
J0626-2437,8,1,147,5,ASTD,,0.8,
J0627+0324,2,4,-75,4,ASTD,,5.1, 0.3
J0627+1831,8,1,13,5,ASTD,,1.7,
J0627-3529,2,5,139,3,STD,,3.2, 0.4
J0627-3529,8,5,139,16,STD,,1.6, 0.4
J0628+2010,8,1,156,5,ASTD,,1.5,
J0628+2835,2,5,48,1,STD,,3.1, 0.1
J0628+2835,8,5,56,4,STD,,1.8, 0.2
J0628+4825,8,1,149,5,ASTD,,1.8,
J0628+5424,5,1,162,5,ASTD,,4.8,
J0628-2805,2,2,13,4,ASTD,,3.6, 0.6
J0628-2805,8,2,10,5,ASTD,,1.2, 0.1
J0629+0743,5,1,105,5,ASTD,,7.6,
J0629+1527,8,1,37,5,ASTD,,22.1,
J0629+2437,5,1,118,5,ASTD,,9.9,
J0629+2437,8,1,98,5,ASTD,,0.9,
J0629+6900,8,1,75,5,ASTD,,1.2,
J0629-0505,2,1,95,4,ASTD,,3.8,
J0629-0505,8,3,100,5,ASTD,,1.2, 0.1
J0629-1959,2,6,1,9,STD,,5.2, 0.6
J0629-1959,8,9,12,5,STD,,1.8, 0.7
J0629-1959,15,8,20,14,STD,,1.0, 0.6
J0629-1959,43,1,25,10,ASTD,,0.5,
J0630+1240,5,1,-85,5,ASTD,,17.8,
J0630+1738,2,3,-6,4,ASTD,,2.2, 0.1
J0630+1738,8,4,-0,5,ASTD,,0.9, 0.1
J0630+3300,5,1,-14,5,ASTD,,1.5,
J0630+3456,5,1,-143,5,ASTD,,39.1,
J0630-1227,5,1,80,5,ASTD,,16.9,
J0630-1227,8,1,97,5,ASTD,,15.7,
J0630-1323,2,2,110,4,ASTD,,2.4, 0.2
J0630-1323,8,4,97,5,ASTD,,2.3, 0.6
J0630-1558,5,1,-19,5,ASTD,,9.0,
J0630-2406,8,1,94,5,ASTD,,0.8,
J0631+2020,2,4,21,4,ASTD,,6.5, 0.7
J0631+2020,8,5,23,5,STD,,1.2, 0.2
J0631+2501,8,1,48,5,ASTD,,1.8,
J0631+5311,2,1,56,4,ASTD,,4.0,
J0631+5311,5,1,58,5,ASTD,,5.5,
J0631+5311,8,7,56,1,STD,,5.0, 0.5
J0631-1410,2,4,176,4,ASTD,,11.9, 1.8
J0631-1410,8,4,170,5,ASTD,,1.6, 0.3
J0631-1430,5,1,19,5,ASTD,,29.6,
J0631-4154,2,1,-76,4,ASTD,,9.8,
J0631-4154,8,1,-52,5,ASTD,,3.0,
J0632+1022,8,3,-160,5,ASTD,,8.5, 0.2
J0632+1554,5,1,-19,5,ASTD,,2.8,
J0632+1554,8,1,-21,5,ASTD,,2.7,
J0632+1559,2,5,-140,1,STD,,5.3, 0.8
J0632+1559,8,4,-142,5,ASTD,,2.5, 0.4
J0632+3200,8,1,-59,5,ASTD,,0.6,
J0632+8020,8,2,-17,5,ASTD,,3.0, 0.2
J0632-1250,2,4,-100,4,ASTD,,14.6, 0.2
J0632-1250,8,4,-92,5,ASTD,,1.2, 0.2
J0632-2025,8,1,169,5,ASTD,,2.4,
J0632-2614,8,1,23,5,ASTD,,2.1,
J0633+1527,5,1,-142,5,ASTD,,3.8,
J0633+1527,8,1,-138,5,ASTD,,3.0,
J0633+3612,5,1,77,5,ASTD,,1.7,
J0633+3612,8,1,80,5,ASTD,,1.0,
J0633+3642,2,2,-95,4,ASTD,,2.8, 0.2
J0633+3642,8,2,-97,5,ASTD,,2.5, 0.3
J0633+3939,5,1,-4,5,ASTD,,2.6,
J0633+4943,2,4,-84,4,ASTD,,3.1, 0.2
J0633+4943,8,5,-88,2,STD,,2.6, 0.6
J0633+5006,5,1,13,5,ASTD,,2.3,
J0633+5853,5,1,13,5,ASTD,,3.8,
J0633+6738,8,1,-123,5,ASTD,,1.0,
J0633-2223,2,1,-90,4,ASTD,,7.8,
J0633-2223,8,2,-41,5,ASTD,,0.9, 0.1
J0633-2333,8,1,-112,5,ASTD,,40.6,
J0633-2629,5,1,-10,5,ASTD,,13.5,
J0633-2629,8,1,-8,5,ASTD,,14.8,
J0634+1414,8,1,178,5,ASTD,,24.6,
J0634+2550,8,1,47,5,ASTD,,2.5,
J0634+3310,5,1,134,5,ASTD,,2.2,
J0634+3310,8,1,134,5,ASTD,,2.1,
J0634+5025,8,1,170,5,ASTD,,30.3,
J0634+5634,8,1,59,5,ASTD,,2.0,
J0634-1340,8,1,88,5,ASTD,,28.7,
J0634-2335,2,2,-79,4,ASTD,,2.8, 0.2
J0634-2335,8,3,-85,5,ASTD,,1.5, 0.3
J0635+1916,5,2,85,5,ASTD,F8,11.8, 0.1
J0635+1916,8,2,89,5,ASTD,,12.5, 0.1
J0635+4333,8,1,160,5,ASTD,,2.2,
J0635+4454,5,1,-141,5,ASTD,,7.0,
J0635-1415,8,1,-134,5,ASTD,,9.4,
J0635-1821,2,1,137,4,ASTD,,2.1,
J0635-1821,8,3,140,5,ASTD,,1.0, 0.1
J0635-262A,5,2,-4,5,ASTD,,7.1, 0.5
J0635-262A,8,6,-8,25,STD,,4.8, 0.9
J0635-262B,2,1,-154,4,ASTD,,5.0,
J0635-262B,8,1,147,5,ASTD,,0.9,
J0635-7516,8,1,-99,5,ASTD,,3.7,
J0636+0432,5,1,72,5,ASTD,,6.3,
J0636+0432,8,1,64,5,ASTD,,7.0,
J0636+0801,5,1,-156,5,ASTD,,2.8,
J0636+5009,2,5,107,9,STD,,5.5, 0.7
J0636+5009,8,5,114,1,STD,,6.2, 0.5
J0636+6414,5,1,151,5,ASTD,,3.2,
J0636+6414,8,1,150,5,ASTD,,2.6,
J0636+6930,5,1,-66,5,ASTD,,1.3,
J0636+6930,8,1,-45,5,ASTD,,1.4,
J0636+7138,8,1,177,5,ASTD,,1.6,
J0636-0547,2,4,-40,4,ASTD,,3.9, 0.2
J0636-0547,8,5,-39,6,STD,,1.0, 0.3
J0636-2113,2,3,63,4,ASTD,,2.5, 0.2
J0636-2113,8,2,73,5,ASTD,,2.1, 0.1
J0636-3113,5,1,-39,5,ASTD,F8,7.8,
J0636-3113,8,1,-25,5,ASTD,,8.8,
J0637+1458,2,4,141,4,ASTD,,3.4, 0.3
J0637+1458,8,4,140,5,ASTD,,6.7, 0.1
J0637+2319,8,4,-8,5,ASTD,,1.4, 0.1
J0637+3322,8,3,51,5,ASTD,,1.8, 0.1
J0637+7047,5,1,119,5,ASTD,,2.9,
J0637+8125,2,3,-85,4,ASTD,,5.0, 0.3
J0637+8125,8,4,-98,5,ASTD,,1.7, 0.3
J0637-1052,2,5,177,11,STD,,5.4, 0.2
J0637-1052,8,4,172,5,ASTD,,4.8, 0.2
J0637-2942,8,1,-3,5,ASTD,,3.9,
J0637-3536,2,1,-74,4,ASTD,,10.2,
J0637-3536,8,2,-75,5,ASTD,,2.9, 1.6
J0638+2458,2,3,102,4,ASTD,,4.7, 2.5
J0638+2458,8,1,17,5,ASTD,,13.0,
J0638+5701,5,1,-94,5,ASTD,,2.0,
J0638+5701,8,1,-94,5,ASTD,,1.4,
J0638+5933,8,4,46,5,ASTD,,0.8, 0.1
J0638+6829,5,1,-41,5,ASTD,,11.2,
J0638-0845,8,2,116,5,ASTD,,1.0, 0.4
J0639+0211,2,1,46,4,ASTD,,2.8,
J0639+0211,8,2,29,5,ASTD,,1.1, 0.2
J0639+3506,5,1,179,5,ASTD,,11.3,
J0639+3506,8,1,173,5,ASTD,,1.2,
J0639+3532,5,1,30,5,ASTD,,7.4,
J0639+3532,8,1,23,5,ASTD,,2.1,
J0639+3848,5,1,-59,5,ASTD,,4.9,
J0639+5715,5,1,91,5,ASTD,,9.3,
J0639+7324,2,4,-10,4,ASTD,,8.6, 0.7
J0639+7324,5,4,-10,5,ASTD,,6.9, 1.2
J0639+7324,8,8,-7,6,STD,,0.9, 0.1
J0639+7324,43,1,-10,10,ASTD,,0.6,
J0639-2141,2,3,163,4,ASTD,,6.9, 2.2
J0639-2141,8,1,162,5,ASTD,,4.4,
J0639-3346,8,1,-155,5,ASTD,,4.6,
J0640+3332,8,1,-99,5,ASTD,,1.0,
J0640-1253,2,1,-64,4,ASTD,,3.4,
J0640-1253,8,4,-52,5,ASTD,,2.5, 0.4
J0641+1010,5,1,146,5,ASTD,,2.3,
J0641+1813,8,1,81,5,ASTD,,0.4,
J0641-0320,2,4,-130,4,ASTD,,4.1, 0.1
J0641-0320,8,5,-135,5,STD,,0.9, 0.1
J0641-0320,24,1,-148,7,ASTD,,0.3,
J0641-0644,8,1,41,5,ASTD,,32.4,
J0641-3554,8,1,-30,5,ASTD,,1.0,
J0642+1128,2,1,7,4,ASTD,,10.1,
J0642+3509,2,4,177,4,ASTD,,3.6, 0.2
J0642+3509,8,4,175,5,ASTD,,2.4, 0.1
J0642+4013,5,1,-158,5,ASTD,,3.4,
J0642+5247,2,1,-166,4,ASTD,,13.7,
J0642+5247,8,4,-135,5,ASTD,,0.8, 0.1
J0642+6758,8,3,123,5,ASTD,,0.8, 0.2
J0642+6758,15,13,122,1,STD,,0.7, 0.1
J0642+8811,2,2,-83,4,ASTD,,2.4, 0.1
J0642+8811,8,6,-61,6,STD,,1.3, 0.3
J0642-0649,8,1,-55,5,ASTD,,2.8,
J0643+0724,5,1,28,5,ASTD,F8,7.1,
J0643+0724,8,6,22,1,STD,,8.5, 0.2
J0643+0857,8,2,-83,5,ASTD,,2.0, 0.5
J0643+1238,2,1,169,4,ASTD,,2.7,
J0643+1238,5,2,160,5,ASTD,,1.6, 0.3
J0643+1238,8,4,162,5,ASTD,,1.0, 0.1
J0643+5330,5,1,55,5,ASTD,,5.8,
J0643+7236,5,1,-120,5,ASTD,,1.2,
J0643+7236,8,1,-154,5,ASTD,,1.9,
J0643-1335,2,2,29,4,ASTD,,3.1, 0.8
J0643-1335,8,4,40,5,ASTD,,2.3, 0.1
J0643-2451,2,4,-71,4,ASTD,,2.8, 0.5
J0643-2451,8,1,-66,5,ASTD,,0.9,
J0643-3314,8,1,144,5,ASTD,,2.2,
J0644+2911,2,3,105,4,ASTD,,5.9, 2.1
J0644+2911,5,1,91,5,ASTD,,3.1,
J0644+2911,8,4,81,5,ASTD,,1.2, 0.1
J0644+3546,5,1,-64,5,ASTD,,4.3,
J0644+3546,8,1,-61,5,ASTD,,3.4,
J0644+3914,2,9,2,3,STD,,5.1, 0.3
J0644+3914,8,2,-1,5,ASTD,,2.2, 1.8
J0644+5955,8,1,42,5,ASTD,,8.5,
J0644+6038,5,1,109,5,ASTD,,25.3,
J0644-3459,2,3,-87,4,ASTD,,3.4, 0.1
J0644-3459,5,1,-91,5,ASTD,,3.4,
J0644-3459,8,2,-95,5,ASTD,,1.8, 0.1
J0645+0541,2,3,14,4,ASTD,,9.9, 5.2
J0645+0541,8,5,12,2,STD,,2.9, 0.3
J0645+2121,2,1,-25,4,ASTD,,8.5,
J0645+2121,8,1,-26,5,ASTD,,2.2,
J0645+4631,5,1,-173,5,ASTD,F8,4.0,
J0645+4631,8,1,-170,5,ASTD,,3.6,
J0645-3340,8,1,-26,5,ASTD,,3.5,
J0646+3041,2,3,168,4,ASTD,,6.7, 0.1
J0646+3041,8,2,161,5,ASTD,,3.1, 0.1
J0646+4451,1.4,1,95,8,ASTD,,3.5,
J0646+4451,2,51,91,1,STD,,3.5, 0.1
J0646+4451,5,3,94,5,ASTD,,3.9, 0.2
J0646+4451,8,50,95,5,STD,,0.4, 0.2
J0646+4451,15,9,90,3,STD,,0.3, 0.1
J0646+4451,24,5,90,6,STD,,0.3, 0.1
J0646+4451,43,2,82,10,ASTD,,0.3, 0.1
J0646-3529,5,1,161,5,ASTD,,4.8,
J0646-3903,2,5,31,4,STD,,8.2, 1.1
J0646-3903,5,1,65,5,ASTD,,1.3,
J0646-3903,8,2,69,5,ASTD,,1.5, 0.1
J0647+2430,5,1,7,5,ASTD,,5.8,
J0647+2430,8,1,7,5,ASTD,,6.1,
J0647+2549,8,1,-46,5,ASTD,,18.0,
J0647+4525,5,1,73,5,ASTD,,2.1,
J0647+4525,8,1,90,5,ASTD,,0.7,
J0647+5446,2,3,95,4,ASTD,,5.1, 0.5
J0647+5446,8,4,94,5,ASTD,,1.0, 0.1
J0647+5917,5,1,23,5,ASTD,,13.1,
J0647+6048,5,1,-22,5,ASTD,,15.0,
J0647-1103,5,1,94,5,ASTD,,3.1,
J0647-1605,2,4,107,4,ASTD,,14.5, 1.4
J0647-1605,8,4,126,5,ASTD,,1.4, 0.2
J0648+1516,8,1,-4,5,ASTD,,1.7,
J0648+2053,2,3,115,4,ASTD,,4.4, 0.1
J0648+2053,8,3,174,5,ASTD,,1.0, 0.1
J0648+4907,8,4,-99,5,ASTD,,1.6, 0.9
J0648-1744,2,4,40,4,ASTD,,19.9, 1.1
J0648-1744,8,4,38,5,ASTD,,1.7, 0.4
J0648-1744,15,6,35,1,STD,,1.5, 0.2
J0648-3044,2,20,101,9,STD,,2.8, 0.2
J0648-3044,5,1,112,5,ASTD,,3.1,
J0648-3044,8,31,95,10,STD,,2.2, 0.5
J0648-3044,24,1,86,7,ASTD,,0.7,
J0648-4734,2,1,23,4,ASTD,,9.3,
J0649+0538,5,1,-155,5,ASTD,,4.9,
J0649+0538,8,1,-155,5,ASTD,,1.8,
J0649+3657,5,1,56,5,ASTD,,2.6,
J0649+3657,8,1,53,5,ASTD,,1.4,
J0649-0543,5,2,-21,5,ASTD,,16.8, 7.8
J0649-0543,8,2,-18,5,ASTD,,2.6, 0.4
J0649-1839,5,1,-114,5,ASTD,,5.9,
J0649-3139,8,1,13,5,ASTD,,40.6,
J0649-4108,2,1,-139,4,ASTD,,21.1,
J0649-4108,8,1,-150,5,ASTD,,2.5,
J0650+0358,8,2,-148,5,ASTD,,0.6, 0.1
J0650+2502,2,1,175,4,ASTD,,3.8,
J0650+2502,8,5,146,14,STD,,0.7, 0.4
J0650+2833,8,3,146,5,ASTD,,1.9, 0.2
J0650+5616,2,4,138,4,ASTD,,3.3, 0.3
J0650+5616,8,5,135,9,STD,,0.9, 0.2
J0650+6001,5,3,-136,5,ASTD,,5.7, 2.0
J0650+6001,8,8,-144,1,STD,,2.7, 0.1
J0650+6001,15,8,-144,1,STD,,2.8, 0.1
J0650+6305,5,1,172,5,ASTD,F8,5.8,
J0650+6305,8,1,168,5,ASTD,,3.4,
J0650-0152,2,3,7,4,ASTD,F8,6.6, 0.1
J0650-0152,8,4,7,5,ASTD,,7.1, 0.2
J0650-0840,2,4,124,4,ASTD,,4.4, 0.1
J0650-0840,8,4,128,5,ASTD,,4.4, 0.1
J0650-1632,8,2,-91,5,ASTD,,1.8, 0.1
J0650-1637,1.4,1,-124,8,ASTD,,10.3,
J0650-1637,2,5,-118,6,STD,,10.8, 2.7
J0650-1637,5,5,-121,25,STD,,2.0, 0.6
J0650-1637,8,43,-73,13,STD,,0.8, 0.2
J0650-1637,15,8,-77,8,STD,,0.4, 0.1
J0650-1637,24,6,-80,17,STD,,0.4, 0.1
J0650-1637,43,1,-21,10,ASTD,,0.5,
J0650-2849,2,1,123,4,ASTD,,6.3,
J0651+1929,8,1,173,5,ASTD,,1.7,
J0651+4013,8,1,-156,5,ASTD,,3.1,
J0651+6955,5,1,106,5,ASTD,,7.9,
J0651-2101,8,3,-161,5,ASTD,,1.7, 0.6
J0652+1648,5,1,168,5,ASTD,,4.3,
J0652+1648,8,3,168,5,ASTD,,2.9, 0.4
J0652+1936,5,1,-56,5,ASTD,,4.8,
J0652+3404,5,1,94,5,ASTD,,3.9,
J0652+3404,8,1,82,5,ASTD,,2.7,
J0652+6524,8,1,-53,5,ASTD,,2.8,
J0652-3230,5,1,151,5,ASTD,F8,5.5,
J0652-3230,8,1,150,5,ASTD,,5.4,
J0653+0125,5,1,-35,5,ASTD,,1.9,
J0653+0125,8,1,-38,5,ASTD,,1.7,
J0653+0508,2,2,-114,4,ASTD,,6.4, 0.8
J0653+0508,8,3,-107,5,ASTD,,1.3, 0.4
J0653+0520,5,1,131,5,ASTD,,1.6,
J0653+0520,8,1,135,5,ASTD,,2.3,
J0653+1141,5,1,-149,5,ASTD,,4.0,
J0653+1141,8,1,-150,5,ASTD,,3.2,
J0653+2313,5,1,-52,5,ASTD,F8,4.4,
J0653+2313,8,3,-56,5,ASTD,,4.0, 0.2
J0653+2353,2,2,-51,4,ASTD,F8,5.4, 0.1
J0653+2353,8,1,-51,5,ASTD,,5.7,
J0653+3705,2,2,91,4,ASTD,,7.5, 0.4
J0653+3705,8,2,48,5,ASTD,,0.9, 0.1
J0653+6438,5,1,176,5,ASTD,F8,3.8,
J0653+6438,8,1,167,5,ASTD,,2.6,
J0653-0625,2,4,-17,4,ASTD,,4.7, 0.8
J0653-0625,5,2,-22,5,ASTD,,5.1, 0.2
J0653-0625,8,6,-24,1,STD,,3.2, 0.8
J0653-0719,5,1,-22,5,ASTD,,9.2,
J0653-1929,2,3,171,4,ASTD,,10.9, 0.1
J0653-1929,8,3,-159,5,ASTD,,0.9, 0.1
J0654+0925,5,1,-20,5,ASTD,,10.3,
J0654+1004,5,1,156,5,ASTD,,3.0,
J0654+1004,8,2,148,5,ASTD,,3.2, 0.3
J0654+4247,2,3,-150,4,ASTD,,8.2, 1.0
J0654+4247,8,5,-138,3,STD,,1.2, 0.4
J0654+4514,8,4,98,5,ASTD,,0.6, 0.1
J0654+4514,15,10,103,7,STD,,0.6, 0.2
J0654+4859,5,1,85,5,ASTD,,1.6,
J0654+5042,2,3,87,4,ASTD,,2.3, 0.1
J0654+5042,8,5,90,15,STD,,1.1, 0.2
J0654+5042,15,11,89,14,STD,,1.1, 0.3
J0654+6505,5,1,85,5,ASTD,,4.4,
J0654-0544,8,1,-125,5,ASTD,,1.2,
J0654-1053,8,2,124,5,ASTD,,1.1, 0.1
J0654-2640,8,1,-148,5,ASTD,,3.3,
J0655+0639,5,1,-58,5,ASTD,,4.0,
J0655+0639,8,1,-58,5,ASTD,,3.2,
J0655+4100,2,2,130,4,ASTD,,2.1, 0.1
J0655+4100,5,1,151,5,ASTD,,2.5,
J0655+4100,8,5,164,2,STD,,1.6, 0.3
J0655+4100,15,1,171,4,ASTD,,0.8,
J0655+4305,5,1,-1,5,ASTD,,7.7,
J0655+4305,8,1,1,5,ASTD,,7.8,
J0655+5704,5,1,-128,5,ASTD,F8,2.6,
J0655+5704,8,1,-127,5,ASTD,,2.6,
J0655-2416,8,1,59,5,ASTD,,1.8,
J0655-3125,5,1,-26,5,ASTD,,34.1,
J0656+0315,2,4,73,4,ASTD,,7.5, 0.3
J0656+0315,8,2,68,5,ASTD,,2.2, 0.8
J0656+0539,5,1,-149,5,ASTD,,3.2,
J0656+0539,8,1,-148,5,ASTD,,1.1,
J0656+1354,5,1,27,5,ASTD,,3.6,
J0656+2525,5,3,77,5,ASTD,,11.0, 1.6
J0656+2525,8,1,96,5,ASTD,,1.1,
J0656+3209,2,1,89,4,ASTD,,1.9,
J0656+3209,8,5,85,1,STD,,2.8, 0.1
J0656+4237,2,4,29,4,ASTD,,4.8, 0.5
J0656+4237,8,4,39,5,ASTD,,1.0, 0.2
J0656-0323,8,5,-101,9,STD,,0.9, 0.2
J0656-2403,5,1,158,5,ASTD,,8.6,
J0656-2403,8,1,158,5,ASTD,,14.2,
J0657+1313,2,4,-143,4,ASTD,,9.5, 1.7
J0657+1313,8,3,-140,5,ASTD,,1.1, 0.2
J0657+2423,2,2,88,4,ASTD,,3.4, 0.1
J0657+2423,8,4,92,5,ASTD,,3.5, 0.2
J0657+3119,5,1,-44,5,ASTD,,4.2,
J0657+3858,5,1,6,5,ASTD,,2.5,
J0657+3858,8,1,6,5,ASTD,,1.9,
J0657+5741,8,3,54,5,ASTD,,1.7, 0.1
J0657-5406,5,1,-91,5,ASTD,,54.6,
J0658-2801,8,1,-157,5,ASTD,,3.4,
J0659+0813,2,28,-37,3,STD,,10.3, 1.8
J0659+0813,5,2,-37,5,ASTD,,9.0, 4.7
J0659+0813,8,27,-32,9,STD,,2.4, 1.0
J0659-0621,2,3,-68,4,ASTD,,5.9, 0.5
J0659-0621,8,2,-71,5,ASTD,,7.4, 0.3
J0659-2745,2,2,-138,4,ASTD,,4.5, 1.1
J0659-2745,5,1,-139,5,ASTD,,2.6,
J0659-2745,8,4,-123,5,ASTD,,1.6, 0.2
J0659-3145,5,1,-164,5,ASTD,,83.6,
J0700+1709,2,19,-156,3,STD,,7.3, 0.7
J0700+1709,5,6,-148,10,STD,,3.7, 1.4
J0700+1709,8,24,-82,33,STD,,0.6, 0.3
J0700+1709,43,1,-60,10,ASTD,,0.4,
J0700+1905,5,1,20,5,ASTD,,5.4,
J0700+2229,8,1,45,5,ASTD,,36.8,
J0700+6745,8,1,-145,5,ASTD,,2.0,
J0701+6936,2,5,-68,3,STD,,4.1, 0.1
J0701+6936,8,3,-62,5,ASTD,,1.9, 0.1
J0701-1034,5,1,-151,5,ASTD,,4.7,
J0701-1034,8,1,-146,5,ASTD,,4.5,
J0701-3641,5,2,-17,5,ASTD,,9.2, 1.9
J0701-3641,8,1,-35,5,ASTD,,3.2,
J0702+2644,2,2,-2,4,ASTD,,2.2, 0.1
J0702+2644,8,1,-0,5,ASTD,,1.7,
J0702+3257,5,1,-78,5,ASTD,,1.9,
J0702+3257,8,1,-87,5,ASTD,,1.7,
J0702+5444,2,4,15,4,ASTD,,6.0, 0.5
J0702+5444,8,2,26,5,ASTD,,1.5, 0.2
J0702+5923,5,1,128,5,ASTD,F8,5.8,
J0702+5923,8,1,148,5,ASTD,,7.1,
J0702+6841,8,1,52,5,ASTD,,0.7,
J0702+8549,2,5,-46,4,STD,,4.1, 0.1
J0702+8549,8,6,-50,2,STD,,1.8, 0.1
J0702-1015,2,4,43,4,ASTD,,3.6, 0.3
J0702-1015,8,4,58,5,ASTD,,1.0, 0.2
J0702-1951,2,3,158,4,ASTD,,8.1, 4.1
J0702-1951,5,3,134,5,ASTD,,1.6, 0.2
J0702-1951,8,12,124,26,STD,,1.2, 0.2
J0702-1951,15,6,127,2,STD,,1.1, 0.1
J0702-2841,2,1,-24,4,ASTD,,5.7,
J0702-2841,8,5,-24,5,STD,,3.9, 0.4
J0703+1717,5,1,-1,5,ASTD,F8,17.4,
J0703+1717,8,2,-42,5,ASTD,,12.7, 7.3
J0703+2818,5,1,138,5,ASTD,,4.4,
J0703+2828,8,1,-25,5,ASTD,,4.9,
J0703+4035,5,1,77,5,ASTD,,3.1,
J0703+4035,8,1,73,5,ASTD,,3.2,
J0703+6808,8,1,-152,5,ASTD,,1.6,
J0703-0051,2,5,-153,5,STD,,5.0, 0.6
J0703-0051,5,5,-154,3,STD,,4.8, 0.2
J0703-0051,8,13,-158,2,STD,,2.2, 0.6
J0703-3914,5,1,163,5,ASTD,F8,5.8,
J0703-3914,8,2,156,5,ASTD,,5.8, 2.3
J0704+3026,8,1,-10,5,ASTD,,2.0,
J0704+4502,5,1,-20,5,ASTD,,8.1,
J0704+4502,8,1,-8,5,ASTD,,2.2,
J0704+4700,8,4,146,5,ASTD,,1.7, 0.1
J0704+4906,5,1,72,5,ASTD,,2.1,
J0704+4906,8,1,71,5,ASTD,,1.9,
J0704-1046,8,1,57,5,ASTD,,7.8,
J0704-1307,8,1,73,5,ASTD,,0.9,
J0705+3958,2,2,-35,4,ASTD,,13.6, 0.2
J0705+3958,8,2,-35,5,ASTD,,1.6, 0.1
J0705+6641,5,1,-171,5,ASTD,,2.2,
J0705+6641,8,1,-172,5,ASTD,,2.2,
J0705-0546,5,1,64,5,ASTD,F8,5.3,
J0705-0546,8,1,60,5,ASTD,,5.8,
J0705-1324,5,1,-2,5,ASTD,,1.5,
J0705-1324,8,1,-0,5,ASTD,,1.1,
J0706+2402,8,1,173,5,ASTD,,2.4,
J0706+3744,8,3,-46,5,ASTD,,1.9, 0.1
J0706+4230,8,1,163,5,ASTD,,1.2,
J0706+4647,5,2,-138,5,ASTD,,10.3, 6.1
J0706+4647,8,3,-99,5,ASTD,,13.4, 2.8
J0706+7741,8,1,-139,5,ASTD,,2.8,
J0706-2311,8,3,-100,5,ASTD,,10.4, 0.2
J0706-4122,8,1,-171,5,ASTD,,24.8,
J0707+0226,8,1,-130,5,ASTD,,68.4,
J0707+3822,2,2,68,4,ASTD,,4.3, 0.1
J0707+3822,8,4,73,5,ASTD,,2.8, 0.8
J0707+6110,2,4,62,4,ASTD,,7.2, 4.6
J0707+6110,5,1,71,5,ASTD,,2.5,
J0707+6110,8,4,70,5,ASTD,,2.7, 0.2
J0707+6540,8,1,-156,5,ASTD,,2.5,
J0707-0026,8,1,-113,5,ASTD,,6.8,
J0707-0554,8,1,169,5,ASTD,,4.1,
J0708+2241,8,3,-138,5,ASTD,,1.1, 0.1
J0708+2353,5,1,-156,5,ASTD,,3.3,
J0708+2353,8,1,-170,5,ASTD,,2.5,
J0708+2429,5,1,65,5,ASTD,,9.9,
J0708+3455,2,4,-14,4,ASTD,,25.2, 5.3
J0708+3455,8,2,-18,5,ASTD,,1.3, 0.1
J0708+4306,5,1,166,5,ASTD,F8,3.5,
J0708+4306,8,1,174,5,ASTD,,3.5,
J0708-1421,2,4,69,4,ASTD,,5.4, 1.4
J0708-1421,8,4,99,5,ASTD,,2.4, 0.3
J0708-2127,8,1,64,5,ASTD,,1.3,
J0709+0509,5,1,44,5,ASTD,F8,2.1,
J0709+0509,8,1,43,5,ASTD,,0.9,
J0709+0539,5,1,-175,5,ASTD,F8,13.6,
J0709+0539,8,1,176,5,ASTD,,1.9,
J0709+3422,5,3,86,5,ASTD,,1.8, 0.3
J0709+3422,8,3,91,5,ASTD,,1.3, 0.1
J0709+3737,2,4,151,4,ASTD,,10.7, 0.1
J0709+4836,8,1,-21,5,ASTD,,1.4,
J0709+5010,8,1,-4,5,ASTD,,2.1,
J0709+6832,5,1,-89,5,ASTD,F8,12.7,
J0709+6832,8,1,-86,5,ASTD,,3.7,
J0709-0255,2,4,-139,4,ASTD,,3.4, 0.3
J0709-0255,8,4,-152,5,ASTD,,1.0, 0.1
J0709-1226,8,1,24,5,ASTD,,53.0,
J0709-1527,5,1,-72,5,ASTD,,1.9,
J0709-1527,8,2,-76,5,ASTD,,1.5, 0.4
J0710+1453,8,1,32,5,ASTD,,1.4,
J0710+3004,8,1,92,5,ASTD,,1.2,
J0710+3859,5,1,-32,5,ASTD,,7.3,
J0710+4220,2,4,119,4,ASTD,,9.1, 0.5
J0710+4220,5,2,119,5,ASTD,,9.6, 0.5
J0710+4220,8,5,112,3,STD,,1.2, 0.1
J0710+4557,5,1,-59,5,ASTD,,2.2,
J0710+4732,2,12,15,5,STD,,3.8, 0.5
J0710+4732,5,5,4,3,STD,,3.3, 0.1
J0710+4732,8,21,0,3,STD,,3.0, 0.2
J0710+4732,15,10,-17,6,STD,,0.9, 0.3
J0710+4732,24,1,-14,7,ASTD,,0.5,
J0710+4924,8,1,-48,5,ASTD,,3.9,
J0710+5908,8,1,-154,5,ASTD,,1.1,
J0710-0439,5,1,125,5,ASTD,,33.7,
J0710-0439,8,1,127,5,ASTD,,33.8,
J0710-2033,2,4,98,4,ASTD,,6.2, 0.2
J0710-2033,8,3,95,5,ASTD,,6.6, 0.1
J0710-3850,2,2,44,4,ASTD,,9.8, 1.9
J0710-3850,8,6,51,14,STD,,2.4, 0.7
J0711+0048,2,5,-133,2,STD,F8,12.0, 1.0
J0711+0048,8,2,-177,5,ASTD,,9.9, 7.0
J0711+5227,8,1,-138,5,ASTD,,3.6,
J0711-0137,8,3,151,5,ASTD,,0.5, 0.1
J0711-0238,8,1,-153,5,ASTD,,3.9,
J0711-1359,2,4,-170,4,ASTD,,5.5, 1.3
J0711-1359,8,3,-166,5,ASTD,,1.4, 0.2
J0712+1220,5,1,64,5,ASTD,F8,2.9,
J0712+1220,8,1,47,5,ASTD,,12.5,
J0712+5033,8,4,118,5,ASTD,,0.8, 0.3
J0712+5033,15,8,102,2,STD,,0.3, 0.1
J0712+5033,43,1,97,10,ASTD,,0.2,
J0712-2114,5,1,-2,5,ASTD,,5.1,
J0712-2959,5,1,130,5,ASTD,,8.4,
J0713+1935,2,4,74,4,ASTD,,3.2, 0.6
J0713+1935,8,2,93,5,ASTD,,1.2, 0.2
J0713+1935,15,5,93,6,STD,,0.6, 0.4
J0713+2540,5,2,-134,5,ASTD,,14.2, 0.1
J0713+2540,8,1,-134,5,ASTD,,14.4,
J0713+3656,5,1,115,5,ASTD,,2.6,
J0713+3656,8,1,119,5,ASTD,,3.0,
J0713+4349,8,4,179,5,ASTD,,9.3, 0.1
J0713+4349,15,8,179,1,STD,,9.4, 0.3
J0713+5006,5,1,63,5,ASTD,,7.7,
J0713+5053,2,1,-18,4,ASTD,,2.1,
J0713+5053,8,4,-27,5,ASTD,,1.5, 0.2
J0713+5738,8,2,57,5,ASTD,F15,1.5, 0.2
J0713+5738,15,6,46,2,STD,,0.4, 0.1
J0713-0129,5,1,-8,5,ASTD,,4.1,
J0713-0129,8,1,-10,5,ASTD,,8.3,
J0713-0350,8,1,-148,5,ASTD,,0.7,
J0714+3534,2,4,157,4,ASTD,,5.0, 0.2
J0714+3534,5,1,157,5,ASTD,,5.1,
J0714+3534,8,4,158,5,ASTD,,5.8, 0.2
J0714+6814,5,2,-44,5,ASTD,,2.2, 1.0
J0714+6814,8,2,-46,5,ASTD,,1.1, 0.5
J0714+7408,2,3,-127,4,ASTD,,3.2, 0.9
J0714+7408,8,3,-126,5,ASTD,,1.2, 0.6
J0714+8151,8,3,166,5,ASTD,,1.9, 0.1
J0715+2041,5,1,38,5,ASTD,,4.0,
J0715+4525,8,1,-42,5,ASTD,,0.6,
J0715+4814,5,1,169,5,ASTD,,2.6,
J0715-0921,8,3,-121,5,ASTD,,1.2, 0.1
J0716+470A,5,2,173,5,ASTD,F8,83.9,82.0
J0716+470A,8,1,160,5,ASTD,,168.5,
J0716+470B,5,1,160,5,ASTD,,44.0,
J0716+5323,8,1,-63,5,ASTD,,2.9,
J0716-1636,5,1,28,5,ASTD,,4.5,
J0717+0324,5,1,-129,5,ASTD,,3.0,
J0717+0324,8,1,-131,5,ASTD,,2.6,
J0717+1001,8,1,-167,5,ASTD,,23.4,
J0717+4538,2,3,126,4,ASTD,,4.0, 0.1
J0717+4538,8,4,144,5,ASTD,,0.8, 0.1
J0717+4538,15,1,148,4,ASTD,,0.7,
J0717+5231,5,1,137,5,ASTD,,2.8,
J0717+5231,8,1,50,5,ASTD,,0.6,
J0718+0820,5,2,-145,5,ASTD,,6.0, 0.5
J0718+6651,2,3,-45,4,ASTD,,2.8, 0.5
J0718+6651,8,2,-79,5,ASTD,,0.8, 0.1
J0718-1813,2,4,28,4,ASTD,F8,3.9, 0.1
J0718-1813,8,4,31,5,ASTD,,4.4, 0.1
J0719+3307,2,2,80,4,ASTD,,1.9, 0.3
J0719+3307,8,3,81,5,ASTD,,0.8, 0.1
J0719+3307,15,11,75,7,STD,,0.4, 0.1
J0719+7245,5,1,-69,5,ASTD,,2.8,
J0719-1955,2,2,-135,4,ASTD,,45.3,36.8
J0719-1955,8,1,-8,5,ASTD,,1.5,
J0719-3928,8,1,-137,5,ASTD,,6.7,
J0720+0158,5,1,-35,5,ASTD,,2.1,
J0720+4737,2,3,-99,4,ASTD,,4.2, 0.2
J0720+4737,8,4,-104,5,ASTD,,1.4, 0.1
J0720+6355,5,1,11,5,ASTD,,2.4,
J0720+6355,8,1,13,5,ASTD,,2.3,
J0721+0047,5,1,175,5,ASTD,,5.0,
J0721+0047,8,1,169,5,ASTD,,4.5,
J0721+0406,2,2,-157,4,ASTD,,2.6, 0.4
J0721+0406,8,3,-127,5,ASTD,,0.5, 0.1
J0721+1411,5,1,56,5,ASTD,,2.0,
J0721+1411,8,1,67,5,ASTD,,1.8,
J0721+1540,2,4,174,4,ASTD,,6.8, 0.2
J0721+1540,8,4,175,5,ASTD,,1.8, 0.1
J0721+2742,2,2,-46,4,ASTD,,3.6, 0.3
J0721+2742,8,4,-46,5,ASTD,,1.5, 0.2
J0721+7120,1.4,1,16,8,ASTD,,9.2,
J0721+7120,2,17,13,6,STD,,2.7, 0.7
J0721+7120,5,13,15,6,STD,,1.8, 0.6
J0721+7120,8,41,17,8,STD,,1.0, 0.3
J0721+7120,15,77,21,9,STD,,0.6, 0.2
J0721+7120,43,129,27,18,STD,,0.2, 0.1
J0721+7120,86,2,36,,,,1.1, 1.0
J0721-1530,2,1,169,4,ASTD,,16.0,
J0721-1530,8,5,168,30,STD,,1.0, 0.1
J0721-1630,8,1,-133,5,ASTD,,2.1,
J0721-3528,8,5,-170,108,STD,,3.7, 2.9
J0722+0306,8,1,-175,5,ASTD,,1.6,
J0722+2528,2,2,-110,4,ASTD,,3.4, 0.5
J0722+2528,8,3,-104,5,ASTD,,1.1, 0.1
J0722+3606,5,2,-83,5,ASTD,,2.4, 0.8
J0722+3606,8,2,-90,5,ASTD,,0.9, 0.1
J0722+3722,5,1,-39,5,ASTD,,1.6,
J0722+3722,8,4,-67,5,ASTD,,1.0, 0.1
J0722+3722,15,1,-69,4,ASTD,,1.0,
J0722-0731,8,2,83,5,ASTD,,1.4, 0.3
J0722-3038,8,3,35,5,ASTD,,6.4, 0.5
J0723+2051,5,1,58,5,ASTD,,2.7,
J0723+2859,8,1,138,5,ASTD,,1.1,
J0723-0925,8,1,51,5,ASTD,,3.6,
J0724+0308,8,6,26,6,STD,,2.2, 0.2
J0724+3531,5,1,102,5,ASTD,,3.2,
J0724-0658,5,1,-14,5,ASTD,,5.0,
J0724-0658,8,1,-13,5,ASTD,,4.5,
J0724-0715,2,3,28,4,ASTD,,3.8, 0.2
J0724-0715,8,5,33,10,STD,,2.1, 1.5
J0724-1505,8,1,-50,5,ASTD,,39.4,
J0724-1545,8,1,-154,5,ASTD,,0.7,
J0725+1330,5,1,62,5,ASTD,,4.0,
J0725+1425,2,10,-68,3,STD,,3.5, 0.2
J0725+1425,5,2,-88,5,ASTD,,3.2, 0.2
J0725+1425,8,18,-57,6,STD,,2.1, 0.7
J0725+1425,15,16,-51,4,STD,,1.0, 0.3
J0725+1425,24,3,-46,7,ASTD,,0.3, 0.1
J0725+1425,43,1,-65,10,ASTD,,0.2,
J0725+3917,5,1,-17,5,ASTD,,14.2,
J0725+4617,5,1,132,5,ASTD,,1.9,
J0725+4617,8,1,128,5,ASTD,,1.7,
J0725+5413,5,1,-143,5,ASTD,,1.7,
J0725+5413,8,1,-141,5,ASTD,,1.4,
J0725+8114,8,1,52,5,ASTD,,2.1,
J0725-0054,2,4,-29,4,ASTD,,4.5, 0.2
J0725-0054,5,2,-33,5,ASTD,F8,4.1, 0.6
J0725-0054,8,6,-33,75,STD,,3.7, 0.4
J0725-0054,15,1,-45,4,ASTD,,0.9,
J0725-0054,43,1,-33,10,ASTD,,2.7,
J0725-1852,5,1,106,5,ASTD,,5.2,
J0725-1904,2,5,144,5,STD,,3.7, 1.0
J0725-1904,8,6,137,4,STD,,1.2, 0.3
J0725-2640,8,1,-121,5,ASTD,,0.9,
J0726+0636,2,1,135,4,ASTD,,83.7,
J0726+0636,8,1,56,5,ASTD,,2.1,
J0726+2153,2,5,91,5,STD,,6.5, 1.0
J0726+2153,8,3,134,5,ASTD,,0.8, 0.2
J0726+3912,5,1,-17,5,ASTD,,1.9,
J0726+4124,5,1,140,5,ASTD,,2.9,
J0726+7911,2,1,-89,4,ASTD,F8,1.6,
J0726+7911,8,12,-83,11,STD,,0.5, 0.1
J0727+0039,8,1,-175,5,ASTD,,1.9,
J0727+4844,2,4,-7,4,ASTD,,4.0, 0.2
J0727+4844,5,1,-11,5,ASTD,,3.0,
J0727+4844,8,4,-19,5,ASTD,,1.7, 0.4
J0727+6730,5,1,-132,5,ASTD,,3.1,
J0727-0538,8,1,67,5,ASTD,,0.8,
J0727-3813,8,2,-176,5,ASTD,,8.6, 6.2
J0728+1210,8,1,-38,5,ASTD,,3.8,
J0728+2153,2,1,-74,4,ASTD,,4.7,
J0728+2153,8,4,-45,5,ASTD,,0.7, 0.2
J0728+4640,5,1,139,5,ASTD,,3.7,
J0728+5325,5,1,105,5,ASTD,,1.6,
J0728+5701,2,4,152,4,ASTD,,13.5, 0.2
J0728+5701,5,1,152,5,ASTD,,1.7,
J0728+5701,8,5,153,2,STD,,2.6, 1.7
J0728+5701,15,1,147,4,ASTD,,1.1,
J0728+6748,2,4,-90,4,ASTD,,6.8, 0.1
J0728+6748,5,1,-96,5,ASTD,,1.3,
J0728+6748,8,5,-100,3,STD,,1.1, 0.1
J0728+6748,15,1,-98,4,ASTD,,1.3,
J0728-0453,8,1,-148,5,ASTD,,4.0,
J0728-1822,5,2,-5,5,ASTD,,4.8, 0.2
J0728-1822,8,1,-10,5,ASTD,,2.5,
J0728-2231,8,3,59,5,ASTD,,2.4, 0.3
J0728-3641,8,1,-160,5,ASTD,,14.1,
J0729+6129,8,1,-120,5,ASTD,,1.2,
J0729+6853,5,1,140,5,ASTD,,48.3,
J0729-0018,5,1,26,5,ASTD,,5.3,
J0729-1320,8,5,63,1,STD,,3.5, 0.1
J0729-3439,8,3,106,5,ASTD,,2.5, 0.2
J0729-3639,8,3,85,5,ASTD,,8.2, 0.2
J0730+0310,8,1,100,5,ASTD,,1.5,
J0730+4001,5,1,-166,5,ASTD,,4.9,
J0730+4049,2,1,-44,4,ASTD,,5.2,
J0730+4049,5,2,-56,5,ASTD,,1.9, 0.6
J0730+4049,8,3,-58,5,ASTD,,2.4, 0.1
J0730-0241,2,3,107,4,ASTD,,3.2, 0.2
J0730-0241,8,3,104,5,ASTD,,1.6, 0.6
J0730-0535,2,3,147,4,ASTD,,8.0, 1.4
J0730-0535,8,3,140,5,ASTD,,2.2, 0.1
J0730-1141,1.4,1,-31,8,ASTD,,4.4,
J0730-1141,2,26,-40,15,STD,,2.8, 0.6
J0730-1141,5,2,-46,5,ASTD,,2.7, 0.3
J0730-1141,8,109,-55,17,STD,,1.3, 0.7
J0730-1141,15,24,-80,26,STD,,0.5, 0.3
J0730-1141,24,8,-92,8,STD,,0.4, 0.1
J0730-1141,43,3,-105,10,ASTD,,0.3, 0.1
J0730-1954,5,1,96,5,ASTD,,1.9,
J0730-3208,2,3,-163,4,ASTD,,3.0, 0.7
J0730-3223,5,1,-111,5,ASTD,,24.3,
J0730-3405,8,1,23,5,ASTD,,7.8,
J0731+0632,5,1,116,5,ASTD,,2.4,
J0731+0632,8,1,120,5,ASTD,,2.5,
J0731+1433,2,3,178,4,ASTD,,2.8, 0.1
J0731+1433,8,4,160,5,ASTD,,2.8, 0.1
J0731+1734,5,1,96,5,ASTD,,3.4,
J0731+1734,8,1,98,5,ASTD,,4.0,
J0731+2451,2,4,37,4,ASTD,,2.8, 0.1
J0731+2451,8,6,28,7,STD,,2.1, 0.4
J0731+2804,2,2,-4,4,ASTD,,8.1, 1.7
J0731+2804,5,3,4,5,ASTD,,5.7, 3.4
J0731+2804,8,2,33,5,ASTD,,30.0, 1.8
J0731+5338,5,1,-90,5,ASTD,,6.1,
J0731-2224,2,6,-102,13,STD,,11.2, 0.4
J0731-2341,2,4,-84,4,ASTD,,13.2, 3.3
J0731-2341,8,1,-72,5,ASTD,,2.0,
J0732+0150,2,4,-157,4,ASTD,,4.6, 0.4
J0732+0150,8,4,-149,5,ASTD,,2.0, 1.1
J0732+2548,2,4,-31,4,ASTD,,4.0, 0.5
J0732+2548,8,5,-3,1,STD,,1.6, 0.5
J0732+3840,5,1,-79,5,ASTD,,5.1,
J0732+4550,5,2,-63,5,ASTD,,2.4, 0.1
J0732+4550,8,2,-66,5,ASTD,,2.2, 0.1
J0732+6023,5,1,86,5,ASTD,F8,2.9,
J0732+6023,8,1,67,5,ASTD,,3.3,
J0732-0128,5,1,142,5,ASTD,,10.7,
J0732-0228,5,1,47,5,ASTD,,3.7,
J0732-0228,8,1,44,5,ASTD,,3.0,
J0732-0334,8,1,-45,5,ASTD,,2.2,
J0733+0456,2,4,-120,4,ASTD,,2.4, 0.2
J0733+0456,8,5,-107,32,STD,,2.2, 1.5
J0733+1306,5,1,-76,5,ASTD,,4.1,
J0733+1306,8,1,-87,5,ASTD,,2.7,
J0733+1631,8,1,52,5,ASTD,,4.5,
J0733+3515,2,1,-107,4,ASTD,,12.7,
J0733+4111,8,1,21,5,ASTD,,2.7,
J0733+5022,1.4,1,-150,8,ASTD,,6.6,
J0733+5022,2,12,-150,3,STD,,5.1, 0.3
J0733+5022,5,8,-148,4,STD,,3.5, 0.3
J0733+5022,8,20,-148,5,STD,,1.5, 0.4
J0733+5022,15,13,-147,4,STD,,0.9, 0.2
J0733+5022,24,1,-147,7,ASTD,,1.0,
J0733+5022,43,1,-159,10,ASTD,,0.3,
J0733+5605,2,1,-18,4,ASTD,,19.4,
J0733+5908,8,1,158,5,ASTD,,2.4,
J0733-0026,5,1,81,5,ASTD,,3.1,
J0733-0026,8,1,94,5,ASTD,,2.4,
J0734+5905,8,1,-173,5,ASTD,,1.6,
J0734+6528,5,1,-12,5,ASTD,,5.2,
J0735+0125,5,1,-5,5,ASTD,,2.0,
J0735+0125,8,1,9,5,ASTD,,2.7,
J0735+0130,2,2,72,4,ASTD,,3.4, 0.7
J0735+0130,8,2,70,5,ASTD,,2.4, 0.3
J0735+0734,8,1,-13,5,ASTD,,15.5,
J0735+2036,5,1,124,5,ASTD,,2.7,
J0735+2036,8,1,159,5,ASTD,,0.9,
J0735+2341,8,4,-109,5,ASTD,,6.7, 3.1
J0735+234A,8,1,-34,5,ASTD,,24.9,
J0735+3428,5,1,126,5,ASTD,,2.1,
J0735+4750,2,4,-98,4,ASTD,,2.5, 0.3
J0735+4750,5,1,-94,5,ASTD,,1.7,
J0735+4750,8,4,-100,5,ASTD,,1.8, 0.1
J0735+5011,8,1,67,5,ASTD,,1.4,
J0735+5925,5,1,-131,5,ASTD,,1.4,
J0735+7115,8,1,-29,5,ASTD,,4.3,
J0735-0029,5,1,102,5,ASTD,,0.9,
J0735-1735,2,7,28,4,STD,F8,12.4, 0.6
J0735-1735,8,6,34,72,STD,,4.0, 0.4
J0736+2604,5,1,-41,5,ASTD,,5.8,
J0736+2604,8,3,-44,5,ASTD,,6.0, 0.1
J0736+2849,8,1,67,5,ASTD,,1.9,
J0736+2954,2,4,60,4,ASTD,,7.1, 1.4
J0736+2954,5,2,34,5,ASTD,,2.2, 1.2
J0736+2954,8,5,9,28,STD,,1.2, 0.2
J0736+2954,15,1,-7,4,ASTD,,0.9,
J0736+3131,5,1,-35,5,ASTD,,3.0,
J0736+6513,5,1,46,5,ASTD,,6.6,
J0736-0157,5,1,-42,5,ASTD,,5.0,
J0736-0344,5,1,-25,5,ASTD,,7.8,
J0736-0433,8,1,-155,5,ASTD,,3.4,
J0736-1853,8,5,-80,2,STD,,4.7, 0.5
J0737+1729,5,1,24,5,ASTD,,5.7,
J0737+2651,5,1,95,5,ASTD,,2.4,
J0737+5941,2,2,171,4,ASTD,F5,6.8, 0.2
J0737+5941,5,1,174,5,ASTD,F8,5.6,
J0737+5941,8,4,157,5,ASTD,,2.6, 0.1
J0737+6430,2,4,-51,4,ASTD,,3.1, 0.4
J0737+6430,5,1,-53,5,ASTD,,2.6,
J0737+6430,8,4,-64,5,ASTD,,3.4, 0.1
J0737-0338,5,2,149,5,ASTD,F8,5.0, 0.4
J0737-0338,8,2,141,5,ASTD,,1.3, 0.1
J0737-0720,2,3,82,4,ASTD,,8.6, 0.7
J0737-0720,8,3,63,5,ASTD,,2.4, 0.3
J0737-3027,5,1,-43,5,ASTD,,2.5,
J0737-3027,8,1,-142,5,ASTD,,2.2,
J0737-3954,8,1,18,5,ASTD,,0.6,
J0738+0518,8,1,-62,5,ASTD,,3.1,
J0738+1742,1.4,1,83,8,ASTD,,18.7,
J0738+1742,2,10,68,8,STD,,4.8, 1.3
J0738+1742,8,3,61,5,ASTD,,0.9, 0.2
J0738+1742,15,32,68,8,STD,,0.9, 0.2
J0738+1742,24,5,61,3,STD,,0.7, 0.1
J0738+1742,43,112,67,5,STD,,1.0, 0.2
J0738+6537,8,1,-33,5,ASTD,,2.4,
J0738-0626,2,2,-96,4,ASTD,,9.2, 0.1
J0738-0626,8,3,-97,5,ASTD,,3.9, 0.2
J0738-3025,8,1,-21,5,ASTD,,11.3,
J0738-3322,2,3,99,4,ASTD,,10.1, 0.1
J0738-6735,8,1,-129,5,ASTD,,3.4,
J0739+0137,1.4,1,-77,8,ASTD,,11.2,
J0739+0137,2,14,-76,4,STD,,8.3, 0.6
J0739+0137,5,12,-73,6,STD,,2.8, 0.5
J0739+0137,8,27,-78,6,STD,,2.5, 0.6
J0739+0137,15,27,-71,6,STD,,1.4, 0.5
J0739+0137,24,1,-74,7,ASTD,,0.3,
J0739+1739,5,1,80,5,ASTD,,1.6,
J0739+1739,8,5,76,1,STD,,1.9, 0.1
J0739+2347,5,1,-179,5,ASTD,,13.6,
J0739+6306,5,1,-171,5,ASTD,,1.9,
J0739+7527,2,4,-60,4,ASTD,,3.8, 0.2
J0739-0747,5,1,8,5,ASTD,,3.2,
J0739-0747,8,1,9,5,ASTD,,2.5,
J0739-2420,2,2,153,4,ASTD,,6.9, 3.6
J0740+1730,8,1,119,5,ASTD,,4.2,
J0740+2852,5,1,-2,5,ASTD,,1.5,
J0740+2852,8,1,-1,5,ASTD,,1.0,
J0740+4018,8,1,-103,5,ASTD,,2.8,
J0740+6719,2,4,-160,4,ASTD,,11.9, 0.4
J0740+6719,8,3,-157,5,ASTD,,3.3, 0.2
J0740+7129,5,1,-55,5,ASTD,,23.6,
J0740-0310,8,1,167,5,ASTD,,5.4,
J0740-0724,5,1,75,5,ASTD,,3.4,
J0740-1351,5,1,-48,5,ASTD,,2.4,
J0740-1351,8,1,-37,5,ASTD,,2.8,
J0740-2444,8,3,-89,5,ASTD,,1.2, 0.1
J0741+2338,8,1,37,5,ASTD,,3.2,
J0741+2706,2,4,-121,4,ASTD,,2.7, 0.2
J0741+2706,5,1,-118,5,ASTD,,2.3,
J0741+2706,8,4,-109,5,ASTD,,1.9, 0.2
J0741+3112,2,1,173,4,ASTD,F8,3.0,
J0741+3112,5,2,178,5,ASTD,F15,3.4, 0.7
J0741+3112,8,6,174,76,STD,,2.8, 0.2
J0741+3112,15,47,177,3,STD,,3.0, 0.2
J0741+3112,43,1,-179,10,ASTD,,0.6,
J0741+4208,5,1,-77,5,ASTD,,2.7,
J0741+6324,8,1,132,5,ASTD,,1.9,
J0741-1359,5,1,159,5,ASTD,,4.0,
J0741-1359,8,1,152,5,ASTD,,3.2,
J0741-2647,2,3,130,4,ASTD,,7.3, 0.1
J0742+0410,5,1,130,5,ASTD,,4.5,
J0742+0410,8,1,147,5,ASTD,,1.5,
J0742+1947,8,3,58,5,ASTD,,1.6, 0.8
J0742+3944,5,1,155,5,ASTD,,5.2,
J0742+4215,5,1,-45,5,ASTD,,1.4,
J0742+4900,2,4,2,4,ASTD,,1.5, 0.1
J0742+4900,5,1,4,5,ASTD,,1.1,
J0742+4900,8,14,9,6,STD,,1.3, 0.3
J0742+5444,2,3,-137,4,ASTD,,4.8, 0.7
J0742+5444,5,1,-133,5,ASTD,,1.8,
J0742+5444,8,4,-136,5,ASTD,,0.8, 0.2
J0742+5444,15,5,-137,6,STD,,0.4, 0.1
J0742+6836,5,1,93,5,ASTD,,4.5,
J0742+6836,8,1,89,5,ASTD,,4.7,
J0742-1714,8,1,158,5,ASTD,,2.9,
J0742-3829,8,1,38,5,ASTD,,1.0,
J0743+0006,5,1,159,5,ASTD,,1.4,
J0743+0006,8,1,163,5,ASTD,,2.4,
J0743+1648,5,1,-50,5,ASTD,,6.2,
J0743+1648,8,1,-51,5,ASTD,,2.1,
J0743+1714,2,1,-23,4,ASTD,,4.8,
J0743+1714,8,7,-15,5,STD,,1.1, 0.2
J0743+2328,2,3,76,4,ASTD,,3.1, 0.2
J0743+2328,5,1,81,5,ASTD,,2.9,
J0743+2328,8,4,80,5,ASTD,,0.9, 0.2
J0743+3941,2,3,138,4,ASTD,,6.7, 0.3
J0743+3941,5,1,155,5,ASTD,,2.4,
J0743+3941,8,3,159,5,ASTD,,1.8, 0.2
J0743+4641,5,1,-62,5,ASTD,,4.0,
J0743+5053,5,1,36,5,ASTD,,4.3,
J0743+5053,8,1,42,5,ASTD,,2.7,
J0743-0323,5,1,44,5,ASTD,,87.7,
J0743-0440,8,3,-49,5,ASTD,,1.1, 0.2
J0743-3803,8,3,-10,5,ASTD,,8.7, 5.9
J0743-5619,2,1,-104,4,ASTD,,46.8,
J0744+0137,5,1,-142,5,ASTD,,5.7,
J0744+0137,8,1,-151,5,ASTD,,3.4,
J0744+2120,8,1,16,5,ASTD,,1.1,
J0744+2920,2,3,-62,4,ASTD,,5.8, 1.0
J0744+2920,5,1,-66,5,ASTD,,6.0,
J0744+2920,8,3,-68,5,ASTD,,0.8, 0.3
J0744+2959,5,1,-139,5,ASTD,,2.4,
J0744+5625,5,1,65,5,ASTD,,3.5,
J0744+5625,8,1,46,5,ASTD,,13.3,
J0744+7036,5,1,35,5,ASTD,,4.5,
J0744+7036,8,1,53,5,ASTD,,2.6,
J0744+7433,5,1,-95,5,ASTD,,32.7,
J0744-0629,8,6,-13,6,STD,,5.3, 1.9
J0744-1414,8,1,47,5,ASTD,,0.9,
J0744-141A,5,1,160,5,ASTD,,6.8,
J0744-141A,8,1,146,5,ASTD,,2.6,
J0745+1011,1.4,1,-61,8,ASTD,F43,5.5,
J0745+1011,2,2,86,4,ASTD,,2.3, 0.2
J0745+1011,5,1,-3,5,ASTD,,1.8,
J0745+1011,8,16,-4,4,STD,,1.8, 0.2
J0745+1011,15,8,-17,6,STD,,1.5, 0.2
J0745+1011,43,1,-24,10,ASTD,,3.0,
J0745+1209,5,1,63,5,ASTD,,48.1,
J0745+2614,2,1,75,4,ASTD,,51.9,
J0745+2614,8,2,175,5,ASTD,,0.4, 0.1
J0745+3142,2,2,127,4,ASTD,F5,5.5, 1.9
J0745+3142,5,1,134,5,ASTD,,2.3,
J0745+3142,8,3,134,5,ASTD,,2.7, 0.3
J0745+3313,2,2,-6,4,ASTD,,4.6, 0.3
J0745+3313,5,1,-5,5,ASTD,,4.4,
J0745+3313,8,3,-5,5,ASTD,,1.6, 0.6
J0745+3731,8,1,-126,5,ASTD,,2.4,
J0745-0044,2,8,41,4,STD,,3.3, 1.2
J0745-0044,5,6,43,7,STD,,2.2, 0.5
J0745-0044,8,13,43,36,STD,F15,1.0, 0.2
J0745-0044,15,5,52,129,STD,,1.0, 0.2
J0745-0044,24,3,55,7,ASTD,,0.8, 0.1
J0745-0044,43,3,57,10,ASTD,,1.0, 0.1
J0745-2451,2,2,-20,4,ASTD,,3.8, 1.4
J0745-2451,8,1,-6,5,ASTD,,1.2,
J0746+1056,8,1,-34,5,ASTD,,0.8,
J0746+1807,2,2,-174,4,ASTD,,3.2, 0.1
J0746+1807,8,3,-160,5,ASTD,,1.1, 0.3
J0746+2549,2,10,17,11,STD,,2.4, 0.9
J0746+2549,8,14,4,7,STD,,0.9, 0.2
J0746+2549,15,1,4,4,ASTD,,0.8,
J0746+2734,2,1,133,4,ASTD,,2.2,
J0746+2734,5,1,123,5,ASTD,,1.4,
J0746+2734,8,4,117,5,ASTD,,0.9, 0.1
J0746+2734,15,1,102,4,ASTD,,0.3,
J0746-0019,5,1,-33,5,ASTD,,14.3,
J0746-0019,8,1,-34,5,ASTD,,14.3,
J0746-0709,8,1,110,5,ASTD,,0.9,
J0746-1555,2,3,-37,4,ASTD,,3.6, 1.3
J0746-1555,8,4,-48,5,ASTD,,2.0, 0.2
J0747+7205,5,1,-14,5,ASTD,,2.0,
J0747+7205,8,1,0,5,ASTD,,2.3,
J0747+7639,8,4,-112,5,ASTD,,3.4, 0.1
J0747+7639,15,2,-112,4,ASTD,,3.6, 0.1
J0747+8512,5,1,-95,5,ASTD,,32.6,
J0747-0400,5,1,4,5,ASTD,,6.7,
J0747-1237,8,1,-80,5,ASTD,,1.4,
J0747-2919,8,1,-147,5,ASTD,,1.1,
J0747-3310,2,4,58,4,ASTD,,14.3, 6.9
J0747-3310,5,1,27,5,ASTD,,1.7,
J0747-3310,8,2,19,5,ASTD,,2.6, 0.1
J0748+2400,2,17,-54,5,STD,,3.7, 0.1
J0748+2400,5,4,-59,5,ASTD,,2.8, 0.4
J0748+2400,8,24,-60,4,STD,,1.3, 0.7
J0748+2400,15,24,-64,3,STD,,0.8, 0.1
J0748+2400,24,5,-68,6,STD,,0.3, 0.1
J0748+2400,43,2,-71,10,ASTD,,0.3, 0.1
J0748+3006,5,1,88,5,ASTD,,33.4,
J0748+4930,8,1,67,5,ASTD,,31.3,
J0748+5548,8,1,-137,5,ASTD,,16.7,
J0748-1639,2,1,-155,4,ASTD,,2.2,
J0748-1639,8,3,-135,5,ASTD,,1.3, 0.7
J0748-1650,2,1,-48,4,ASTD,,2.1,
J0748-1650,8,4,-57,5,ASTD,,2.1, 0.1
J0749+0837,8,1,-180,5,ASTD,,1.3,
J0749+1057,2,4,-139,4,ASTD,,8.1, 1.1
J0749+1057,8,4,-152,5,ASTD,,1.6, 0.3
J0749+2255,8,1,-167,5,ASTD,,2.2,
J0749+2313,8,1,36,5,ASTD,,1.2,
J0749+4510,8,3,138,5,ASTD,,1.5, 0.1
J0749+5750,2,3,27,4,ASTD,,18.8, 0.6
J0749+5750,5,1,29,5,ASTD,,18.6,
J0749+5750,8,2,32,5,ASTD,,1.1, 0.1
J0749+7420,2,5,25,7,STD,,4.1, 0.7
J0749+7420,5,1,20,5,ASTD,,1.3,
J0749+7420,8,5,21,2,STD,,1.3, 0.1
J0749+7451,8,1,-123,5,ASTD,,2.5,
J0750+0406,5,1,-100,5,ASTD,,3.3,
J0750+0406,8,1,-99,5,ASTD,,3.3,
J0750+1021,2,1,-148,4,ASTD,,2.8,
J0750+1021,8,3,-147,5,ASTD,,0.8, 0.1
J0750+1231,1.4,1,126,8,ASTD,,4.0,
J0750+1231,2,2,109,4,ASTD,,3.6, 0.1
J0750+1231,5,2,97,5,ASTD,,1.7, 0.2
J0750+1231,8,16,101,14,STD,,2.0, 0.7
J0750+1231,15,21,80,15,STD,,0.5, 0.1
J0750+1231,24,4,61,7,ASTD,,0.6, 0.2
J0750+1231,43,2,45,10,ASTD,,0.2, 0.1
J0750+1823,2,4,-10,4,ASTD,,4.4, 1.0
J0750+1823,5,1,-9,5,ASTD,,3.0,
J0750+1823,8,6,-7,15,STD,,1.7, 0.4
J0750+1919,2,1,131,4,ASTD,,96.9,
J0750+2824,8,3,141,5,ASTD,,8.8, 6.4
J0750+3630,5,1,116,5,ASTD,,5.5,
J0750+4814,2,4,-93,4,ASTD,,3.4, 0.2
J0750+4814,5,1,-92,5,ASTD,,2.4,
J0750+4814,8,6,-93,3,STD,,1.5, 0.8
J0750+4814,24,2,-90,7,ASTD,,0.5, 0.2
J0750+5015,2,4,66,4,ASTD,,3.1, 0.3
J0750+5015,5,2,70,5,ASTD,,3.1, 0.4
J0750+5015,8,6,71,2,STD,,3.0, 0.2
J0750+7217,5,1,128,5,ASTD,,5.5,
J0750+7217,8,2,128,5,ASTD,,2.1, 1.5
J0750+7909,2,2,-152,4,ASTD,,2.5, 0.9
J0750+7909,8,5,-124,12,STD,,1.0, 0.1
J0750+8241,2,5,-7,3,STD,,7.2, 0.7
J0750+8241,5,1,3,5,ASTD,,1.9,
J0750+8241,8,8,14,6,STD,,2.1, 0.2
J0750-0706,2,3,-69,4,ASTD,,11.9, 0.5
J0750-0706,5,1,-63,5,ASTD,,1.8,
J0750-0706,8,5,-64,1,STD,,1.8, 0.1
J0750-1216,5,1,64,5,ASTD,,2.0,
J0750-3759,8,1,106,5,ASTD,,43.2,
J0751+0152,2,3,108,4,ASTD,,8.7, 0.2
J0751+0152,8,4,83,5,ASTD,,2.1, 0.1
J0751+2657,5,1,102,5,ASTD,,2.9,
J0751+3313,5,1,-26,5,ASTD,,1.7,
J0751+3313,8,3,3,5,ASTD,,0.8, 0.2
J0751+3313,15,6,30,1,STD,,0.9, 0.1
J0751+4115,5,1,-160,5,ASTD,,4.2,
J0751+6840,2,2,64,4,ASTD,,2.4, 0.3
J0751+6840,8,4,63,5,ASTD,,1.7, 0.2
J0751-0046,2,3,-83,4,ASTD,,4.2, 0.2
J0751-0421,5,1,61,5,ASTD,,4.9,
J0751-0421,8,1,62,5,ASTD,,4.6,
J0751-3331,2,2,39,4,ASTD,,6.2, 2.6
J0751-3331,8,4,39,5,ASTD,,2.2, 0.3
J0752+2059,5,1,-137,5,ASTD,,1.3,
J0752+2059,8,1,-130,5,ASTD,,0.8,
J0752+2946,5,1,-71,5,ASTD,,2.8,
J0752+2946,8,1,-73,5,ASTD,,2.9,
J0752+3730,2,3,-49,4,ASTD,,3.7, 0.2
J0752+3730,5,1,-47,5,ASTD,,3.7,
J0752+3730,8,3,-50,5,ASTD,,1.3, 0.2
J0752+4556,8,2,-138,5,ASTD,,2.0, 0.4
J0752+5808,2,3,83,4,ASTD,,39.5, 0.2
J0752+5808,5,1,84,5,ASTD,,40.0,
J0752+5809,8,1,56,5,ASTD,,1.6,
J0752+6112,5,1,-52,5,ASTD,,1.8,
J0753+0451,5,1,-159,5,ASTD,,4.0,
J0753+0451,8,1,-173,5,ASTD,,4.3,
J0753+0924,5,1,139,5,ASTD,,5.1,
J0753+0924,8,1,151,5,ASTD,,0.9,
J0753+2146,5,1,23,5,ASTD,,11.3,
J0753+4231,5,1,-137,5,ASTD,,8.8,
J0753+4231,8,4,-136,5,ASTD,,8.0, 0.1
J0753+5352,2,13,16,7,STD,,2.3, 0.8
J0753+5352,5,8,18,8,STD,,2.2, 0.8
J0753+5352,8,33,21,7,STD,,1.2, 0.1
J0753+5352,15,8,17,8,STD,,1.2, 0.1
J0753+5352,24,9,33,6,STD,,1.1, 0.1
J0753+5352,43,4,18,10,ASTD,,0.7, 0.6
J0753+6335,8,1,43,5,ASTD,,2.4,
J0754+0344,5,1,-90,5,ASTD,,3.9,
J0754+0344,8,1,-91,5,ASTD,,3.3,
J0754+0452,5,1,-11,5,ASTD,,3.5,
J0754+2533,5,1,153,5,ASTD,,5.8,
J0754+3033,2,1,-69,4,ASTD,,7.0,
J0754+3033,5,2,-84,5,ASTD,,2.8, 0.5
J0754+3033,8,1,-71,5,ASTD,,0.8,
J0754+3910,8,2,141,5,ASTD,,1.2, 0.6
J0754+4823,2,4,131,4,ASTD,,3.4, 0.2
J0754+4823,5,1,108,5,ASTD,,1.6,
J0754+4823,8,4,99,5,ASTD,,1.4, 0.1
J0754+5324,2,3,-47,4,ASTD,F5,20.2, 0.2
J0754+5324,5,1,-48,5,ASTD,,20.1,
J0754+7140,2,2,175,4,ASTD,,3.9, 0.4
J0754+7140,8,2,166,5,ASTD,,2.2, 1.3
J0754-0247,8,1,119,5,ASTD,,9.8,
J0754-1147,2,1,-138,4,ASTD,,1.8,
J0754-1147,8,7,-147,9,STD,,0.7, 0.2
J0754-1147,15,9,-165,5,STD,,0.9, 0.2
J0754-3842,8,3,19,5,ASTD,,15.3, 0.5
J0755+2329,8,1,69,5,ASTD,,2.0,
J0755+2542,8,1,176,5,ASTD,,0.6,
J0755-1028,5,1,-163,5,ASTD,,5.5,
J0755-1028,8,1,-164,5,ASTD,,4.6,
J0755-4239,8,1,-110,5,ASTD,,2.7,
J0756+1325,2,2,97,4,ASTD,,7.3, 4.3
J0756+1325,5,1,121,5,ASTD,,1.7,
J0756+1325,8,3,115,5,ASTD,,2.4, 1.6
J0756+3714,5,1,-57,5,ASTD,,1.5,
J0756+5151,2,3,77,4,ASTD,,2.0, 0.1
J0756+5151,5,1,79,5,ASTD,,1.8,
J0756+5151,8,3,79,5,ASTD,,1.6, 0.1
J0756+5757,5,1,-32,5,ASTD,,2.3,
J0756+6058,8,1,20,5,ASTD,,11.7,
J0756+6347,2,4,-158,4,ASTD,,2.4, 0.4
J0756+6347,5,1,-164,5,ASTD,,1.4,
J0756+6347,8,1,150,5,ASTD,,0.8,
J0756-1542,2,4,-175,4,ASTD,,19.9, 1.7
J0756-1542,8,6,-159,4,STD,,2.2, 0.9
J0757+0251,8,1,-111,5,ASTD,,5.6,
J0757+0418,5,1,-48,5,ASTD,,1.8,
J0757+0418,8,1,-49,5,ASTD,,2.1,
J0757+0956,1.4,1,4,8,ASTD,,4.5,
J0757+0956,2,5,12,3,STD,,4.0, 1.0
J0757+0956,5,1,13,5,ASTD,,4.3,
J0757+0956,8,10,18,3,STD,,1.5, 0.2
J0757+0956,15,43,16,5,STD,,1.3, 0.1
J0757+0956,24,9,17,8,STD,,1.2, 0.2
J0757+0956,43,5,13,3,STD,,0.4, 0.1
J0757+2528,5,1,-131,5,ASTD,,3.2,
J0757+2845,5,1,-81,5,ASTD,,11.0,
J0757+3648,5,1,-173,5,ASTD,,3.5,
J0757+6110,2,2,-65,4,ASTD,,6.4, 1.5
J0757+6110,5,1,-60,5,ASTD,,2.0,
J0757+6110,8,1,-61,5,ASTD,,3.3,
J0757-3727,8,1,-90,5,ASTD,,4.6,
J0758+0827,2,3,-65,4,ASTD,,3.1, 0.5
J0758+0827,8,3,-62,5,ASTD,,2.6, 0.1
J0758+1136,2,1,99,4,ASTD,,7.0,
J0758+1136,8,2,106,5,ASTD,,3.5, 0.1
J0758+1357,5,1,149,5,ASTD,,2.5,
J0758+1437,5,1,121,5,ASTD,,3.2,
J0758+1437,8,1,132,5,ASTD,,1.8,
J0758+2705,5,1,58,5,ASTD,,1.4,
J0758+2705,8,1,55,5,ASTD,,1.4,
J0758+3747,2,3,118,4,ASTD,,4.8, 0.8
J0758+3747,5,1,114,5,ASTD,,1.6,
J0758+3747,8,3,113,5,ASTD,,1.3, 0.2
J0758-1930,8,1,80,5,ASTD,,1.3,
J0759+3010,5,2,-5,5,ASTD,,2.8, 0.2
J0759+4841,5,1,-73,5,ASTD,,3.3,
J0759-0350,5,1,-1,5,ASTD,,13.1,
J0800+1353,8,1,-137,5,ASTD,,0.8,
J0800+3702,8,1,7,5,ASTD,,1.9,
J0800+4854,5,1,-6,5,ASTD,,14.2,
J0800+5010,8,2,26,5,ASTD,,3.4, 0.2
J0800+5611,8,1,8,5,ASTD,,3.1,
J0800-2011,5,2,-66,5,ASTD,,5.0, 0.3
J0800-2011,8,2,-61,5,ASTD,,3.3, 0.5
J0800-2302,8,3,-24,5,ASTD,,0.8, 0.2
J0800-2926,5,1,-30,5,ASTD,,8.0,
J0800-2926,8,1,-30,5,ASTD,,7.7,
J0801+1153,2,1,-66,4,ASTD,F8,4.8,
J0801+1153,8,2,-25,5,ASTD,,33.5,32.0
J0801+1414,8,1,-87,5,ASTD,,1.2,
J0801+4401,2,1,143,4,ASTD,,2.7,
J0801+4401,5,1,178,5,ASTD,,0.7,
J0801+4401,8,7,-175,9,STD,,0.7, 0.2
J0801+4736,2,3,153,4,ASTD,,11.4, 0.2
J0801+4736,8,5,147,5,STD,,1.3, 0.3
J0801+5455,5,1,-32,5,ASTD,,12.7,
J0801+6639,8,1,-78,5,ASTD,,0.6,
J0801+7408,5,1,45,5,ASTD,,1.4,
J0801+7408,8,1,45,5,ASTD,,1.4,
J0801-2831,2,1,-21,4,ASTD,,15.1,
J0801-2831,8,5,-17,3,STD,,1.4, 0.5
J0801-3336,2,2,-36,4,ASTD,,5.4, 3.5
J0802+1809,2,7,127,7,STD,,3.0, 0.4
J0802+1809,5,1,125,5,ASTD,,1.5,
J0802+1809,8,7,128,4,STD,,1.1, 0.1
J0802+2509,2,3,-154,4,ASTD,,6.2, 0.2
J0802+2509,5,1,-149,5,ASTD,,5.1,
J0802+2509,8,4,-150,5,ASTD,,1.1, 0.2
J0802+5255,5,1,116,5,ASTD,,14.3,
J0802+5255,8,1,47,5,ASTD,,2.5,
J0802+5921,2,3,56,4,ASTD,,2.7, 0.2
J0802+5921,5,1,65,5,ASTD,,2.0,
J0802+5921,8,5,64,3,STD,,2.0, 0.1
J0802+6353,5,1,-177,5,ASTD,,3.1,
J0802-1042,2,1,158,4,ASTD,,6.6,
J0802-1042,5,1,162,5,ASTD,,3.3,
J0802-1042,8,3,160,5,ASTD,,2.5, 0.2
J0802-1751,8,1,124,5,ASTD,,5.1,
J0803+0421,8,4,170,5,ASTD,,1.1, 0.1
J0803+6403,2,4,-53,4,ASTD,,5.0, 1.5
J0803+6403,5,2,-59,5,ASTD,,2.4, 0.4
J0803+6403,8,5,-43,4,STD,,1.5, 0.2
J0803-0336,8,2,104,5,ASTD,,2.4, 0.2
J0803-0805,2,3,-148,4,ASTD,,2.2, 0.1
J0803-0805,5,1,-134,5,ASTD,,2.9,
J0803-0805,8,4,-138,5,ASTD,,1.4, 0.3
J0803-1417,5,1,-157,5,ASTD,,5.8,
J0803-1417,8,1,-155,5,ASTD,,3.5,
J0804+0414,8,1,87,5,ASTD,,1.1,
J0804+1012,5,1,160,5,ASTD,,2.1,
J0804+1012,8,4,160,5,ASTD,,1.4, 0.3
J0804+1313,8,1,159,5,ASTD,,6.2,
J0804+3035,5,1,39,5,ASTD,,40.5,
J0804+4335,8,1,-106,5,ASTD,,3.5,
J0804+4704,5,1,-132,5,ASTD,,0.6,
J0804+470A,5,1,-127,5,ASTD,,13.3,
J0804+5431,15,1,176,4,ASTD,,1.4,
J0804+6040,5,1,12,5,ASTD,,2.4,
J0804+6040,8,1,18,5,ASTD,,2.3,
J0804-1038,5,1,-36,5,ASTD,,9.3,
J0804-1038,8,1,-36,5,ASTD,,11.0,
J0804-1712,2,2,-110,4,ASTD,,4.1, 0.1
J0804-1712,8,2,-138,5,ASTD,,0.6, 0.1
J0804-1936,8,1,51,5,ASTD,,2.1,
J0804-2749,2,4,-75,4,ASTD,,6.1, 0.8
J0804-2749,8,3,-50,5,ASTD,,1.0, 0.3
J0805+1121,2,4,144,4,ASTD,,5.6, 0.1
J0805+1121,8,5,146,3,STD,,1.5, 0.3
J0805+2106,5,1,154,5,ASTD,,3.5,
J0805+2106,8,5,156,3,STD,,3.7, 0.1
J0805+6144,2,31,147,14,STD,,2.9, 0.7
J0805+6144,5,5,153,11,STD,,2.3, 0.3
J0805+6144,8,36,164,5,STD,,1.7, 0.2
J0805+6144,15,1,-179,4,ASTD,,0.8,
J0805+7534,8,2,-33,5,ASTD,,4.6, 4.0
J0805-0111,2,4,-158,4,ASTD,,3.0, 0.5
J0805-0111,8,7,-153,5,STD,,2.4, 0.6
J0806+4504,2,1,-128,4,ASTD,,1.5,
J0806+4504,8,3,-130,5,ASTD,,2.3, 0.3
J0806+4841,8,1,39,5,ASTD,,19.2,
J0806+5931,2,5,-36,126,STD,,3.9, 0.4
J0806+5931,8,2,-34,5,ASTD,,4.2, 0.1
J0806+7746,5,1,-164,5,ASTD,,1.5,
J0806+7746,8,3,-166,5,ASTD,,0.8, 0.1
J0806-0454,2,4,135,4,ASTD,,15.0, 6.4
J0806-0454,8,1,-162,5,ASTD,,1.8,
J0806-1724,2,3,-31,4,ASTD,,6.6, 3.6
J0806-1724,8,2,-69,5,ASTD,,2.4, 0.1
J0806-2233,8,1,-21,5,ASTD,,3.9,
J0806-2652,2,4,-75,4,ASTD,,7.0, 0.5
J0806-2652,8,5,-87,6,STD,,1.6, 0.5
J0806-2911,2,4,-39,4,ASTD,,5.5, 0.1
J0806-2911,8,4,-30,5,ASTD,,5.7, 0.1
J0806-3519,8,2,-95,5,ASTD,,1.8, 1.0
J0807+0432,2,5,-58,3,STD,,5.4, 0.1
J0807+0432,8,3,-56,5,ASTD,,6.3, 0.1
J0807+0708,2,2,-102,4,ASTD,,3.0, 0.3
J0807+0708,8,3,-105,5,ASTD,,1.4, 0.4
J0807+1352,2,4,-11,4,ASTD,,7.7, 0.2
J0807+1352,8,4,6,5,ASTD,,1.5, 0.1
J0807+4515,5,1,-61,5,ASTD,,3.6,
J0807+4515,8,1,-66,5,ASTD,,4.0,
J0807+494A,2,1,144,4,ASTD,,1.9,
J0807+494A,8,9,132,3,STD,,1.1, 0.1
J0807+5117,2,3,-136,4,ASTD,,2.6, 0.3
J0807+5117,5,1,-132,5,ASTD,,1.6,
J0807+5117,8,4,-137,5,ASTD,,1.9, 0.2
J0807+5117,15,3,-135,4,ASTD,,1.2, 0.1
J0807-0541,2,4,43,4,ASTD,,11.7, 0.5
J0807-0541,8,6,48,4,STD,,6.3, 0.5
J0807-0541,15,8,17,2,STD,,0.8, 0.1
J0807-1207,2,4,-94,4,ASTD,,11.9, 0.4
J0807-1207,8,4,-109,5,ASTD,,1.3, 0.3
J0808+0514,5,1,11,5,ASTD,,2.8,
J0808+0514,8,1,19,5,ASTD,,1.3,
J0808+0918,5,1,71,5,ASTD,F8,5.3,
J0808+0918,8,1,72,5,ASTD,,5.4,
J0808+1253,5,1,-112,5,ASTD,,4.7,
J0808+2646,2,4,-83,4,ASTD,,4.8, 0.6
J0808+2646,5,1,-76,5,ASTD,,3.8,
J0808+2646,8,3,-39,5,ASTD,,0.9, 0.1
J0808+4052,2,28,49,3,STD,,8.1, 0.8
J0808+4052,5,2,40,5,ASTD,,3.4, 1.2
J0808+4052,8,31,29,6,STD,,0.8, 0.2
J0808+4052,15,1,32,4,ASTD,,0.4,
J0808+4052,24,1,24,7,ASTD,,0.2,
J0808+4950,2,1,133,4,ASTD,,1.7,
J0808+4950,8,56,132,3,STD,,1.0, 0.2
J0808+4950,15,19,115,0,STD,,1.2, 0.2
J0808+4950,24,1,132,7,ASTD,,1.3,
J0808+7315,2,4,-60,4,ASTD,,3.8, 0.7
J0808+7315,8,5,-53,2,STD,,3.2, 0.1
J0808-0208,8,1,-166,5,ASTD,,5.0,
J0808-0751,1.4,1,-29,8,ASTD,,19.5,
J0808-0751,2,4,-29,4,ASTD,,19.1, 0.9
J0808-0751,5,2,-51,5,ASTD,,2.5, 1.2
J0808-0751,8,6,-30,9,STD,,1.4, 0.4
J0808-0751,15,20,-25,5,STD,,1.7, 0.4
J0808-0751,24,1,-39,7,ASTD,,0.4,
J0808-0751,43,1,-12,10,ASTD,,0.4,
J0808-1027,8,1,-163,5,ASTD,,1.9,
J0809+3122,2,1,-107,4,ASTD,,3.5,
J0809+3122,8,1,-108,5,ASTD,,3.3,
J0809+3455,5,1,158,5,ASTD,,2.1,
J0809+3455,8,1,161,5,ASTD,,1.6,
J0809+3455,15,1,166,4,ASTD,,1.2,
J0809+5218,2,1,45,4,ASTD,,2.1,
J0809+5218,5,1,56,5,ASTD,,1.4,
J0809+5218,8,4,57,5,ASTD,,1.5, 0.1
J0809+5218,15,26,64,9,STD,,1.4, 0.2
J0809+5341,8,1,-141,5,ASTD,,2.2,
J0809-1532,2,5,-101,4,STD,,6.0, 0.3
J0809-1532,8,5,-101,6,STD,,1.3, 0.3
J0810+0810,2,2,-168,4,ASTD,,10.0, 0.5
J0810+0810,8,1,-176,5,ASTD,,1.4,
J0810+1010,8,2,87,5,ASTD,,0.9, 0.1
J0810+4134,2,4,111,4,ASTD,,4.3, 0.5
J0810+4134,5,1,121,5,ASTD,,2.1,
J0810+4134,8,2,142,5,ASTD,,0.7, 0.1
J0810+4335,5,1,-118,5,ASTD,,2.0,
J0810-1321,2,2,-24,4,ASTD,,16.2, 6.7
J0810-1321,5,1,-20,5,ASTD,,10.1,
J0810-1321,8,3,-20,5,ASTD,,11.3, 0.1
J0811+0146,1.4,1,-141,8,ASTD,,14.7,
J0811+0146,2,16,-169,10,STD,,4.0, 0.7
J0811+0146,5,9,-163,10,STD,,4.6, 1.4
J0811+0146,8,32,-178,9,STD,,1.1, 0.4
J0811+0146,15,16,179,6,STD,,0.8, 0.2
J0811+0146,24,5,-180,9,STD,,0.7, 0.1
J0811+0146,43,2,-172,10,ASTD,,0.6, 0.1
J0811+0420,5,1,-163,5,ASTD,,21.0,
J0811+2141,5,1,15,5,ASTD,,15.4,
J0811+4308,5,1,115,5,ASTD,,5.2,
J0811+5714,5,2,-102,5,ASTD,,1.3, 0.1
J0811+5714,8,5,-97,3,STD,,0.8, 0.1
J0811+7051,5,1,123,5,ASTD,,3.5,
J0811+7051,8,1,117,5,ASTD,,3.5,
J0811-0204,5,1,-180,5,ASTD,F8,3.4,
J0811-0204,8,1,165,5,ASTD,,15.7,
J0811-0732,8,1,57,5,ASTD,,1.4,
J0811-1047,5,1,87,5,ASTD,,3.6,
J0812+0237,8,2,142,5,ASTD,,8.8, 6.3
J0812+0712,8,1,-153,5,ASTD,,1.2,
J0812+1629,5,1,-95,5,ASTD,,9.1,
J0812+2522,2,3,-100,4,ASTD,F8,5.0, 0.6
J0812+2522,8,2,-116,5,ASTD,,3.1, 0.5
J0812+4536,5,1,-131,5,ASTD,,1.6,
J0812+4536,8,1,-132,5,ASTD,,1.0,
J0812+5554,5,1,-15,5,ASTD,F8,9.2,
J0812+5554,8,1,13,5,ASTD,,8.7,
J0812+5845,5,1,27,5,ASTD,,7.2,
J0812+6904,5,1,-162,5,ASTD,,3.8,
J0812+6904,8,1,-163,5,ASTD,,3.1,
J0812-1810,2,2,30,4,ASTD,,16.0, 1.1
J0812-1810,8,3,28,5,ASTD,,4.1, 0.1
J0813+2303,5,1,66,5,ASTD,F8,2.6,
J0813+2303,8,1,69,5,ASTD,,2.7,
J0813+2435,5,1,-64,5,ASTD,,1.5,
J0813+2435,8,2,-45,5,ASTD,,0.8, 0.1
J0813+2542,5,1,-138,5,ASTD,,1.6,
J0813+2542,8,3,-130,5,ASTD,,1.7, 0.1
J0813+5347,8,1,175,5,ASTD,,1.9,
J0813+7843,8,1,61,5,ASTD,,2.4,
J0814+2809,5,1,117,5,ASTD,,8.9,
J0814+3237,5,1,143,5,ASTD,,2.5,
J0814+3553,5,1,-159,5,ASTD,,0.7,
J0814+5609,2,1,84,4,ASTD,,2.5,
J0814+5609,5,2,111,5,ASTD,F8,1.8, 0.3
J0814+5609,8,1,91,5,ASTD,,2.5,
J0814+6431,2,3,-156,4,ASTD,,11.3, 1.0
J0814+6431,5,2,-165,5,ASTD,,5.3, 3.1
J0814+6431,15,6,-156,3,STD,,0.4, 0.1
J0814-0617,5,1,22,5,ASTD,,11.4,
J0814-1012,8,1,-18,5,ASTD,,3.5,
J0814-1739,8,1,17,5,ASTD,,0.6,
J0814-1806,2,2,86,4,ASTD,,23.1, 0.1
J0814-1806,8,2,53,5,ASTD,,6.9, 5.5
J0814-2253,8,1,98,5,ASTD,,4.0,
J0814-2521,2,1,78,4,ASTD,,16.3,
J0814-2521,5,1,87,5,ASTD,,3.6,
J0814-2521,8,7,93,5,STD,,3.7, 0.1
J0814-2644,5,1,146,5,ASTD,,5.6,
J0814-3538,8,1,-4,5,ASTD,,20.9,
J0815+0154,2,3,-31,4,ASTD,,12.9, 0.8
J0815+0154,5,1,-30,5,ASTD,,1.7,
J0815+0154,8,4,-32,5,ASTD,,2.1, 0.9
J0815+0954,2,2,-146,4,ASTD,,3.6, 0.7
J0815+0954,8,3,-147,5,ASTD,,0.9, 0.1
J0815+1905,5,1,-160,5,ASTD,,4.1,
J0815+2950,5,1,35,5,ASTD,,2.6,
J0815+3635,2,10,-15,1,STD,,10.3, 0.8
J0815+3635,5,4,-8,5,ASTD,,3.2, 0.5
J0815+3635,8,13,-13,4,STD,,1.1, 0.5
J0815+3635,24,2,-18,7,ASTD,,0.8, 0.1
J0815+6154,8,1,-137,5,ASTD,,1.8,
J0815-1141,8,1,177,5,ASTD,,29.8,
J0815-2338,5,1,-19,5,ASTD,,1.3,
J0816+2051,8,3,91,5,ASTD,,2.3, 0.4
J0816+4910,5,1,159,5,ASTD,,1.6,
J0816+4910,8,1,122,5,ASTD,,0.9,
J0816+5739,2,1,4,4,ASTD,,3.8,
J0816+5739,8,2,11,5,ASTD,,3.0, 0.1
J0816+6033,5,1,-110,5,ASTD,,2.7,
J0816+6538,5,1,110,5,ASTD,,11.4,
J0816+6538,8,1,110,5,ASTD,,11.5,
J0816-0737,5,1,-8,5,ASTD,,7.5,
J0816-0737,8,1,-8,5,ASTD,,10.0,
J0816-1311,8,1,124,5,ASTD,,1.8,
J0816-2421,2,2,12,4,ASTD,,8.8, 5.0
J0816-2421,8,1,-33,5,ASTD,,1.4,
J0817+1958,2,2,34,4,ASTD,,7.7, 0.4
J0817+1958,5,1,34,5,ASTD,,6.7,
J0817+1958,8,3,34,5,ASTD,,4.9, 2.4
J0817+2237,8,1,170,5,ASTD,,2.1,
J0817+2352,2,4,-59,4,ASTD,,6.3, 0.2
J0817+2352,5,1,-55,5,ASTD,,5.5,
J0817+2352,8,3,-43,5,ASTD,,1.1, 0.3
J0817+3227,2,4,-73,4,ASTD,,9.8, 1.4
J0817+3227,5,2,-88,5,ASTD,,2.3, 0.9
J0817+3227,8,3,-84,5,ASTD,,1.0, 0.2
J0817+3243,8,1,-12,5,ASTD,,37.8,
J0817+5537,2,4,150,4,ASTD,,8.7, 0.7
J0817+5537,5,1,133,5,ASTD,,1.9,
J0817+5537,8,4,121,5,ASTD,,1.3, 0.3
J0817+5957,8,1,-163,5,ASTD,,52.2,
J0817-0307,2,3,92,4,ASTD,,3.8, 0.1
J0817-0307,8,3,94,5,ASTD,,1.1, 0.1
J0817-0933,2,4,20,4,ASTD,,10.6, 0.4
J0817-0933,8,4,-4,5,ASTD,,1.1, 0.2
J0817-0933,15,11,-6,2,STD,,0.9, 0.1
J0817-1214,5,1,-36,5,ASTD,,6.0,
J0817-2936,2,2,49,4,ASTD,F8,6.3, 0.1
J0817-2936,8,4,53,5,ASTD,,1.9, 0.1
J0818+0517,2,4,-15,4,ASTD,,10.9, 0.3
J0818+0517,8,2,-9,5,ASTD,,1.2, 0.1
J0818+0742,8,1,-38,5,ASTD,,3.0,
J0818+4222,1.4,1,124,8,ASTD,,3.0,
J0818+4222,2,14,107,10,STD,,2.3, 0.7
J0818+4222,5,2,94,5,ASTD,,1.2, 0.1
J0818+4222,8,15,95,5,STD,,1.2, 0.2
J0818+4222,15,28,92,6,STD,,1.1, 0.3
J0818+4222,24,7,98,10,STD,,1.3, 0.1
J0818+4754,5,1,106,5,ASTD,,3.5,
J0818+5437,8,1,-2,5,ASTD,,46.3,
J0818+6109,5,1,-78,5,ASTD,,2.3,
J0818-0208,5,1,132,5,ASTD,,4.8,
J0819+0150,8,1,161,5,ASTD,,1.6,
J0819+2747,2,4,155,4,ASTD,,5.4, 0.3
J0819+2747,5,1,161,5,ASTD,,4.1,
J0819+2747,8,4,163,5,ASTD,,2.3, 0.5
J0819+3226,2,4,134,4,ASTD,,4.2, 0.5
J0819+3226,5,1,133,5,ASTD,,1.7,
J0819+3226,8,3,131,5,ASTD,,1.6, 0.2
J0819+3823,15,1,123,4,ASTD,,0.4,
J0819+4037,5,1,-46,5,ASTD,,21.1,
J0819+4037,8,1,-45,5,ASTD,,12.2,
J0819+7538,2,1,-6,4,ASTD,F8,124.7,
J0819+7538,8,2,22,5,ASTD,,17.2,16.4
J0819+8105,2,1,-143,4,ASTD,,3.7,
J0819+8105,8,2,-135,5,ASTD,,3.1, 0.8
J0819-0319,5,1,99,5,ASTD,,4.9,
J0819-0319,8,1,86,5,ASTD,,1.5,
J0819-0630,2,5,8,1,STD,,7.7, 1.2
J0819-0630,8,3,13,5,ASTD,,1.7, 0.1
J0819-0756,8,1,-29,5,ASTD,,17.2,
J0819-1324,8,1,-45,5,ASTD,,2.9,
J0820+1006,8,1,48,5,ASTD,,1.1,
J0820+2353,8,1,173,5,ASTD,,1.3,
J0820+4229,5,1,111,5,ASTD,,3.4,
J0820+4229,8,1,114,5,ASTD,,2.2,
J0820+5621,5,1,32,5,ASTD,,2.5,
J0820-1258,2,4,66,4,ASTD,,7.1, 0.4
J0820-1258,5,2,71,5,ASTD,,4.3, 3.5
J0820-1258,8,5,79,7,STD,,1.4, 0.7
J0820-1258,15,1,77,4,ASTD,,1.0,
J0821+2857,5,1,-125,5,ASTD,,2.9,
J0821+3107,2,1,31,4,ASTD,,11.1,
J0821+3107,5,1,40,5,ASTD,,1.3,
J0821+3107,8,1,32,5,ASTD,,1.4,
J0821-0323,2,5,-76,2,STD,F8,5.5, 0.1
J0821-0323,8,4,-79,5,ASTD,,6.0, 0.1
J0822+2538,2,3,121,4,ASTD,,7.7, 5.4
J0822+2538,8,1,120,5,ASTD,,1.7,
J0822+4041,2,4,28,4,ASTD,,3.6, 0.1
J0822+4041,5,1,26,5,ASTD,,3.9,
J0822+4041,8,5,36,1,STD,,1.7, 0.1
J0822+5112,5,2,-170,5,ASTD,,9.6, 6.1
J0822-2631,5,1,136,5,ASTD,,63.4,
J0823+0611,5,1,-133,5,ASTD,,2.0,
J0823+0611,8,1,-134,5,ASTD,,2.0,
J0823+2223,5,1,-159,5,ASTD,,4.7,
J0823+2223,8,4,-164,5,ASTD,,5.5, 0.1
J0823+2223,15,6,-169,2,STD,,4.2, 0.4
J0823+2928,2,4,110,4,ASTD,,3.7, 0.2
J0823+2928,5,2,112,5,ASTD,,8.1, 4.4
J0823+2928,8,2,109,5,ASTD,,1.3, 0.1
J0823+4138,5,1,-44,5,ASTD,,2.2,
J0823-0624,5,1,-173,5,ASTD,,3.0,
J0823-0939,2,4,-34,4,ASTD,,6.5, 1.3
J0823-0939,8,4,-43,5,ASTD,,17.5, 0.2
J0824+2438,2,3,-50,4,ASTD,,10.9, 8.9
J0824+2438,5,1,-47,5,ASTD,,1.8,
J0824+2438,8,3,-38,5,ASTD,,1.0, 0.2
J0824+2438,24,1,-21,7,ASTD,,0.7,
J0824+3916,2,6,-45,3,STD,,3.8, 0.2
J0824+3916,5,2,-46,5,ASTD,,3.9, 0.1
J0824+3916,8,6,-46,2,STD,,3.5, 0.4
J0824+3916,15,8,-49,4,STD,,0.5, 0.1
J0824+3916,43,1,-46,10,ASTD,,0.2,
J0824+391A,8,1,-44,5,ASTD,,4.0,
J0824+4057,2,1,-46,4,ASTD,,3.4,
J0824+4057,8,3,-57,5,ASTD,,1.7, 0.9
J0824+5552,2,16,75,6,STD,,4.0, 0.5
J0824+5552,5,6,87,9,STD,,2.6, 0.6
J0824+5552,8,25,96,7,STD,,1.3, 0.6
J0824+5552,15,9,97,2,STD,,1.7, 0.2
J0824+5552,24,4,104,7,ASTD,,0.6, 0.1
J0824+5552,43,2,104,10,ASTD,,0.6, 0.1
J0824+7058,5,1,-135,5,ASTD,,68.6,
J0824-1029,5,1,-166,5,ASTD,,3.4,
J0824-1029,8,1,-168,5,ASTD,,2.5,
J0824-1527,2,1,-106,4,ASTD,,5.9,
J0824-1527,8,1,-85,5,ASTD,,1.6,
J0824-1827,2,3,37,4,ASTD,,4.4, 0.2
J0824-1827,8,3,28,5,ASTD,,4.9, 0.1
J0824-2428,8,5,33,6,STD,,2.2, 0.5
J0824-2944,5,1,-30,5,ASTD,,10.8,
J0825+0309,1.4,1,21,8,ASTD,,9.7,
J0825+0309,2,71,21,7,STD,,4.2, 1.4
J0825+0309,5,8,17,8,STD,,3.9, 2.2
J0825+0309,8,84,26,6,STD,,1.6, 0.5
J0825+0309,15,30,29,5,STD,,1.1, 0.2
J0825+0309,24,4,25,7,ASTD,,0.7, 0.3
J0825+0309,43,1,8,10,ASTD,,0.2,
J0825+0831,2,4,-108,4,ASTD,,5.6, 0.1
J0825+1332,2,3,6,4,ASTD,,8.9, 0.1
J0825+1332,8,7,1,17,STD,,1.7, 0.7
J0825+2704,5,1,-32,5,ASTD,,4.4,
J0825+3919,5,1,-134,5,ASTD,,5.1,
J0825+3919,8,1,-126,5,ASTD,,8.6,
J0825+6157,2,3,69,4,ASTD,F8,1.7, 0.4
J0825+6157,8,2,71,5,ASTD,F15,1.1, 0.3
J0825+6157,15,4,80,4,ASTD,,1.0, 0.2
J0825-0450,5,1,-136,5,ASTD,,3.8,
J0825-0450,8,1,-132,5,ASTD,,3.4,
J0825-3218,8,2,-33,5,ASTD,,1.1, 0.6
J0826+1257,2,1,-22,4,ASTD,,2.1,
J0826+1257,8,1,-19,5,ASTD,,2.1,
J0826+1434,8,1,172,5,ASTD,,3.0,
J0826+2803,5,1,-57,5,ASTD,,8.2,
J0826+7353,5,1,-99,5,ASTD,,1.7,
J0826+7353,8,1,-110,5,ASTD,,1.2,
J0826-2230,2,3,144,4,ASTD,,3.7, 0.2
J0826-2230,8,9,143,9,STD,,0.8, 0.3
J0826-2230,15,6,151,10,STD,,0.6, 0.2
J0826-2352,5,1,32,5,ASTD,,3.4,
J0826-2352,8,1,42,5,ASTD,,1.1,
J0827+1052,2,3,111,4,ASTD,,8.4, 0.7
J0827+1052,8,3,121,5,ASTD,,0.7, 0.1
J0827+2918,8,1,155,5,ASTD,,11.4,
J0827+3525,2,3,53,4,ASTD,,9.0, 0.3
J0827+3525,5,1,56,5,ASTD,,8.9,
J0827+5217,2,3,130,4,ASTD,,2.3, 0.4
J0827+5217,5,2,123,5,ASTD,,1.2, 0.1
J0827+5217,8,4,128,5,ASTD,,1.1, 0.2
J0828+3822,8,1,62,5,ASTD,,7.3,
J0828+5048,2,4,5,4,ASTD,,3.3, 0.1
J0828+5048,5,2,11,5,ASTD,,3.4, 0.3
J0828+5048,8,4,13,5,ASTD,,3.5, 0.1
J0828-3731,2,2,-56,4,ASTD,F8,23.8, 1.0
J0828-3731,8,1,-56,5,ASTD,,1.4,
J0828-3731,24,1,-13,7,ASTD,,2.1,
J0829+0858,5,1,-68,5,ASTD,,2.0,
J0829+0858,8,1,-57,5,ASTD,,1.3,
J0829+1754,2,3,123,4,ASTD,,3.0, 0.5
J0829+1754,5,1,121,5,ASTD,,2.5,
J0829+1754,8,5,123,1,STD,,2.7, 0.2
J0829+3629,5,1,32,5,ASTD,,2.6,
J0829+3629,8,1,11,5,ASTD,,10.4,
J0829+4018,2,1,50,4,ASTD,,61.6,
J0829+5108,8,1,-116,5,ASTD,,2.3,
J0829-1831,5,1,143,5,ASTD,,5.7,
J0830+0520,5,1,7,5,ASTD,,10.4,
J0830+0624,2,5,130,8,STD,,3.4, 0.6
J0830+0624,5,1,136,5,ASTD,,3.7,
J0830+0624,8,6,132,4,STD,,2.5, 0.3
J0830+0729,8,1,-76,5,ASTD,,1.4,
J0830+1123,5,1,-133,5,ASTD,,3.8,
J0830+1123,8,1,-135,5,ASTD,,2.5,
J0830+2323,8,1,3,5,ASTD,,7.5,
J0830+2410,1.4,1,139,8,ASTD,,5.4,
J0830+2410,2,14,133,4,STD,,4.0, 0.3
J0830+2410,5,1,130,5,ASTD,,3.7,
J0830+2410,8,17,127,9,STD,,1.5, 0.7
J0830+2410,15,27,115,7,STD,,0.5, 0.2
J0830+2410,24,5,118,3,STD,,0.3, 0.1
J0830+2410,43,115,129,10,STD,,0.3, 0.1
J0830-0242,8,1,133,5,ASTD,,3.8,
J0830-0340,5,1,158,5,ASTD,,7.8,
J0830-0636,2,2,-11,4,ASTD,,7.2, 4.6
J0830-0636,8,3,-17,5,ASTD,,2.1, 0.2
J0831+0429,1.4,1,64,8,ASTD,,9.5,
J0831+0429,2,12,63,5,STD,,3.7, 0.8
J0831+0429,5,8,66,3,STD,,2.8, 0.3
J0831+0429,8,25,66,3,STD,,2.1, 0.5
J0831+0429,15,31,64,4,STD,,0.6, 0.1
J0831+0429,43,126,61,7,STD,,0.6, 0.2
J0831+0621,8,1,-136,5,ASTD,,5.5,
J0831+0755,5,1,68,5,ASTD,F8,14.6,
J0831+0755,8,1,59,5,ASTD,,14.6,
J0831+0847,2,1,41,4,ASTD,,2.7,
J0831+0847,8,2,41,5,ASTD,,1.8, 0.1
J0831+1746,5,1,-82,5,ASTD,,28.2,
J0831+2630,5,1,-21,5,ASTD,,2.1,
J0831+3742,5,1,74,5,ASTD,,1.6,
J0831+5155,5,1,-120,5,ASTD,,4.4,
J0831+5155,8,1,-124,5,ASTD,,3.7,
J0831+7035,5,1,141,5,ASTD,,1.4,
J0831-2228,2,3,79,4,ASTD,,13.1, 0.2
J0831-2228,8,3,91,5,ASTD,,1.0, 0.1
J0832+0509,5,1,150,5,ASTD,,5.7,
J0832+0509,8,1,150,5,ASTD,,14.7,
J0832+1040,8,2,115,5,ASTD,,1.1, 0.4
J0832+1554,2,4,169,4,ASTD,,4.8, 0.1
J0832+1554,5,1,169,5,ASTD,,3.7,
J0832+1554,8,4,166,5,ASTD,,2.7, 0.3
J0832+1821,5,1,121,5,ASTD,,2.7,
J0832+1832,5,1,47,5,ASTD,,7.3,
J0832+1832,8,6,46,1,STD,,7.5, 0.1
J0832+2752,8,1,136,5,ASTD,,0.9,
J0832+4913,2,5,57,8,STD,,4.0, 2.1
J0832+4913,5,2,61,5,ASTD,,1.1, 0.1
J0832+4913,8,4,61,5,ASTD,,0.8, 0.1
J0832+4913,15,3,63,4,ASTD,,1.0, 0.1
J0832-0310,8,1,30,5,ASTD,,4.0,
J0833+0350,2,1,7,4,ASTD,,3.4,
J0833+0350,8,4,-3,5,ASTD,,1.6, 0.1
J0833+1123,2,4,30,4,ASTD,,3.8, 0.2
J0833+1123,8,4,30,5,ASTD,,2.2, 0.1
J0833+2131,5,1,-151,5,ASTD,,1.8,
J0833+3408,8,1,-24,5,ASTD,,1.6,
J0833+4224,2,3,-80,4,ASTD,,3.1, 0.2
J0833+4224,5,1,-87,5,ASTD,,2.4,
J0833+4224,8,4,-78,5,ASTD,,1.3, 0.1
J0833-0454,5,1,75,5,ASTD,,3.5,
J0833-0454,8,2,71,5,ASTD,,3.8, 0.1
J0834+0250,5,1,75,5,ASTD,,17.5,
J0834+4303,5,1,137,5,ASTD,,35.0,
J0834+4403,2,3,15,4,ASTD,,5.7, 1.1
J0834+4403,5,1,19,5,ASTD,,4.8,
J0834+4403,8,3,16,5,ASTD,,5.1, 0.1
J0834+5534,2,5,-61,1,STD,,5.4, 0.7
J0834+5534,5,5,-63,3,STD,,4.0, 0.4
J0834+5534,8,12,-63,5,STD,,3.5, 0.3
J0834+5534,15,1,-73,4,ASTD,,3.2,
J0834+6019,2,4,19,4,ASTD,,5.3, 1.2
J0834+6019,5,1,7,5,ASTD,,1.3,
J0834+6019,8,2,35,5,ASTD,,1.1, 0.5
J0834+7256,5,1,4,5,ASTD,,2.5,
J0834+7256,8,1,8,5,ASTD,,2.2,
J0834-0417,5,1,106,5,ASTD,,2.5,
J0834-0417,8,1,84,5,ASTD,,2.5,
J0834-2241,8,3,-15,5,ASTD,,8.8, 5.7
J0835+6640,5,1,-30,5,ASTD,,2.5,
J0835+6640,8,1,-31,5,ASTD,,2.2,
J0835+6832,8,1,4,5,ASTD,,8.3,
J0835+6835,2,1,-42,4,ASTD,,2.3,
J0835+6835,5,1,-102,5,ASTD,,82.6,
J0835+6835,8,3,-42,5,ASTD,,0.6, 0.1
J0836+2139,2,3,124,4,ASTD,,3.6, 0.5
J0836+2139,5,1,130,5,ASTD,,1.8,
J0836+2139,8,5,136,5,STD,,1.2, 0.7
J0836+2355,2,3,70,4,ASTD,,12.8, 0.1
J0836+2355,5,1,112,5,ASTD,,1.9,
J0836+2355,8,4,107,5,ASTD,,2.2, 0.1
J0836+2728,2,4,80,4,ASTD,,9.7, 0.3
J0836+2728,5,1,83,5,ASTD,,1.5,
J0836+2728,8,4,84,5,ASTD,,1.1, 0.1
J0836+4125,2,3,6,4,ASTD,,3.0, 0.2
J0836+4125,5,2,8,5,ASTD,F15,2.7, 0.6
J0836+4125,8,5,6,1,STD,,2.2, 0.1
J0836+4125,15,1,9,4,ASTD,,2.4,
J0836-0001,5,1,87,5,ASTD,,1.3,
J0836-2016,2,14,-106,8,STD,,4.2, 0.4
J0836-2016,5,6,-118,7,STD,,3.1, 0.4
J0836-2016,8,56,-119,4,STD,,2.5, 0.3
J0836-2016,15,2,-93,4,ASTD,,0.4, 0.1
J0836-2016,24,2,-92,7,ASTD,,0.4, 0.1
J0836-2233,2,3,-57,4,ASTD,F8,7.3, 0.2
J0836-2233,8,5,-62,2,STD,,7.4, 0.4
J0837+2454,2,5,145,3,STD,,3.5, 0.7
J0837+2454,5,1,145,5,ASTD,,4.0,
J0837+2454,8,7,138,1,STD,,1.1, 0.2
J0837+2454,24,1,137,7,ASTD,,0.5,
J0837+2501,5,1,161,5,ASTD,,4.0,
J0837+4734,5,1,-172,5,ASTD,,1.7,
J0837+5825,2,2,82,4,ASTD,,2.4, 0.4
J0837+5825,5,15,83,5,STD,,3.5, 0.3
J0837+5825,8,19,81,8,STD,,1.5, 0.7
J0837-3409,8,1,-10,5,ASTD,,1.6,
J0838+1151,5,1,-85,5,ASTD,,4.1,
J0838+3000,5,1,156,5,ASTD,,2.3,
J0838+3922,5,1,105,5,ASTD,,11.3,
J0838+3922,8,1,106,5,ASTD,,10.7,
J0838-0159,5,1,-69,5,ASTD,,3.6,
J0838-0159,8,1,-88,5,ASTD,,4.0,
J0838-0713,8,1,-23,5,ASTD,,0.8,
J0838-3836,2,1,-177,4,ASTD,,16.6,
J0838-3836,8,1,-100,5,ASTD,,0.9,
J0839+0104,2,3,-144,4,ASTD,,6.3, 2.1
J0839+0104,8,4,-130,5,ASTD,,0.9, 0.1
J0839+0104,15,6,-104,5,STD,,0.7, 0.1
J0839+0319,2,3,117,4,ASTD,,5.6, 0.2
J0839+0319,8,1,104,5,ASTD,,2.7,
J0839+1802,2,6,-40,4,STD,,4.9, 0.7
J0839+1802,5,1,-42,5,ASTD,,4.5,
J0839+1802,8,7,-34,7,STD,,1.6, 0.9
J0839+1802,15,8,-44,4,STD,,2.3, 0.8
J0839+1921,5,1,6,5,ASTD,,4.7,
J0839+1921,8,1,8,5,ASTD,,4.4,
J0839+2002,5,1,72,5,ASTD,,3.2,
J0839+2850,2,2,-1,4,ASTD,,6.0, 0.2
J0839+2850,5,1,-1,5,ASTD,,3.4,
J0839+2850,8,3,-2,5,ASTD,,2.1, 0.3
J0839+3107,8,1,-174,5,ASTD,,2.3,
J0839+3540,8,3,-141,5,ASTD,,2.2, 0.1
J0839+4227,2,4,40,4,ASTD,,3.1, 0.8
J0839+4227,5,1,48,5,ASTD,,1.1,
J0839+4227,8,3,52,5,ASTD,,1.2, 0.2
J0839+4301,5,1,-62,5,ASTD,,6.0,
J0839-0202,5,1,91,5,ASTD,,4.4,
J0839-0202,8,1,49,5,ASTD,,2.4,
J0839-1214,2,1,82,4,ASTD,,2.2,
J0839-1214,5,1,73,5,ASTD,,3.1,
J0839-1214,8,3,76,5,ASTD,,1.1, 0.1
J0840+1312,1.4,1,95,8,ASTD,,11.7,
J0840+1312,2,3,82,4,ASTD,,2.4, 0.1
J0840+1312,5,1,75,5,ASTD,,1.8,
J0840+1312,8,3,88,5,ASTD,,2.1, 0.5
J0840+1312,15,24,84,2,STD,,0.6, 0.1
J0840+1312,24,5,81,4,STD,,0.6, 0.1
J0840+1312,43,2,81,10,ASTD,,0.6, 0.1
J0840+2810,5,1,-144,5,ASTD,,1.8,
J0840+2949,8,1,15,5,ASTD,,12.5,
J0840+4439,8,1,-135,5,ASTD,,1.1,
J0840+6419,5,1,-46,5,ASTD,F8,1.2,
J0840+6419,8,1,-17,5,ASTD,,9.6,
J0840-0045,5,1,-180,5,ASTD,,4.1,
J0840-0045,8,1,177,5,ASTD,,3.9,
J0840-0648,8,1,-98,5,ASTD,,15.2,
J0840-0910,2,3,-105,4,ASTD,,9.4, 0.5
J0840-1910,8,1,89,5,ASTD,,1.1,
J0840-5732,8,1,-56,5,ASTD,,8.5,
J0841+2319,2,3,-97,4,ASTD,,11.3, 0.6
J0841+2319,8,2,-102,5,ASTD,,0.7, 0.1
J0841+7053,1.4,1,-152,8,ASTD,,10.7,
J0841+7053,2,6,-150,1,STD,,10.1, 0.7
J0841+7053,5,10,-144,2,STD,,2.5, 0.3
J0841+7053,8,21,-142,2,STD,,2.5, 0.2
J0841+7053,15,40,-140,3,STD,,1.0, 0.5
J0841+7053,43,116,-132,9,STD,,0.6, 0.3
J0841-3136,2,1,48,4,ASTD,,6.4,
J0841-3136,8,3,140,5,ASTD,,1.4, 0.3
J0842+0252,8,1,-31,5,ASTD,,1.3,
J0842+1536,8,1,133,5,ASTD,,58.8,
J0842+1835,1.4,1,-164,8,ASTD,F5,9.6,
J0842+1835,2,10,-164,1,STD,F5,10.3, 0.2
J0842+1835,5,3,-164,5,ASTD,F15,11.1, 0.1
J0842+1835,8,10,-170,5,STD,F15,2.3, 0.2
J0842+1835,15,2,-166,4,ASTD,,7.5, 4.2
J0842+4525,2,3,179,4,ASTD,,3.1, 0.2
J0842+4525,8,4,-175,5,ASTD,,1.9, 0.5
J0842-0448,5,1,131,5,ASTD,,4.7,
J0842-4427,5,1,-79,5,ASTD,,50.1,
J0843+3742,5,1,-139,5,ASTD,F8,5.1,
J0843+3742,8,1,-157,5,ASTD,,8.1,
J0843+4215,2,4,-16,4,ASTD,F5,9.5, 1.7
J0843+4215,5,1,-5,5,ASTD,,3.4,
J0843+4215,8,3,-2,5,ASTD,,3.3, 0.2
J0843+4537,2,4,155,4,ASTD,,4.2, 0.1
J0843+4537,5,1,149,5,ASTD,,4.2,
J0843+5055,8,1,-114,5,ASTD,,20.0,
J0843+6751,8,1,70,5,ASTD,,1.0,
J0843+6833,2,4,110,4,ASTD,,4.5, 1.2
J0843+6833,8,4,97,5,ASTD,,1.7, 0.1
J0844+0829,5,1,27,5,ASTD,,3.4,
J0844+3639,8,1,111,5,ASTD,,1.7,
J0844+3830,2,4,177,4,ASTD,,6.8, 1.0
J0844+3830,5,1,173,5,ASTD,,3.2,
J0844+3830,8,4,173,5,ASTD,,3.1, 0.1
J0844+4923,5,1,-2,5,ASTD,,10.0,
J0844+5312,8,1,-3,5,ASTD,,2.3,
J0844-1000,8,1,-167,5,ASTD,,2.9,
J0844-1845,5,1,144,5,ASTD,,4.8,
J0844-3742,2,5,-0,15,STD,,8.0, 0.8
J0844-3742,8,4,-17,5,ASTD,,7.5, 1.3
J0845+0439,2,2,106,4,ASTD,,5.8, 3.6
J0845+0439,5,1,55,5,ASTD,F8,5.7,
J0845+0439,8,6,69,3,STD,,1.0, 0.2
J0845+1328,2,1,-122,4,ASTD,,69.8,
J0845+4257,8,1,-132,5,ASTD,,3.2,
J0845+5658,5,1,133,5,ASTD,,3.2,
J0845+5658,8,1,135,5,ASTD,,3.6,
J0845-2703,5,1,17,5,ASTD,,10.3,
J0845-2807,5,1,47,5,ASTD,,4.5,
J0845-3347,8,7,-25,3,STD,,4.5, 2.3
J0845-3718,2,1,112,4,ASTD,,10.4,
J0846+0641,2,3,30,4,ASTD,,6.2, 0.9
J0846+0641,8,1,21,5,ASTD,,1.7,
J0846+0704,5,1,71,5,ASTD,,1.8,
J0846+0704,8,1,86,5,ASTD,,1.5,
J0846-1456,8,1,118,5,ASTD,,1.8,
J0846-2607,2,1,18,4,ASTD,,21.3,
J0846-2607,8,4,1,5,ASTD,,1.9, 0.3
J0846-2610,8,1,98,5,ASTD,,0.7,
J0846-2640,8,1,22,5,ASTD,,25.4,
J0846-3424,2,4,-178,4,ASTD,,10.4, 3.7
J0846-3424,8,4,-157,5,ASTD,,2.7, 0.1
J0847+0830,5,1,-4,5,ASTD,,4.7,
J0847+0830,8,1,-4,5,ASTD,,4.4,
J0847+1049,8,1,143,5,ASTD,,1.0,
J0847+2714,5,1,8,5,ASTD,,3.8,
J0847+2714,8,1,14,5,ASTD,,1.8,
J0847+3831,2,4,86,4,ASTD,F8,3.2, 0.1
J0847+3831,8,4,86,5,ASTD,,4.2, 0.1
J0847+4609,2,4,12,4,ASTD,,3.9, 0.6
J0847+4609,5,1,15,5,ASTD,,1.8,
J0847+4609,8,4,13,5,ASTD,,2.4, 0.1
J0847+5723,2,2,53,4,ASTD,,5.4, 0.1
J0847+5723,8,4,45,5,ASTD,,6.1, 0.1
J0847-0340,5,1,12,5,ASTD,,7.7,
J0847-0340,8,1,17,5,ASTD,,4.6,
J0847-0520,2,4,-41,4,ASTD,,2.9, 0.8
J0847-0520,8,7,-30,7,STD,,0.9, 0.1
J0847-0703,2,3,33,4,ASTD,,4.0, 0.8
J0847-0703,8,3,44,5,ASTD,,1.7, 0.5
J0847-0703,15,7,54,13,STD,,0.5, 0.1
J0847-1754,2,1,77,4,ASTD,,11.1,
J0847-1754,8,3,66,5,ASTD,,1.4, 0.2
J0847-2144,5,1,167,5,ASTD,,51.1,
J0847-2337,8,2,110,5,ASTD,,1.9, 0.2
J0848+6606,8,1,64,5,ASTD,,8.6,
J0848+7017,8,2,-87,5,ASTD,,7.4, 3.8
J0848-2742,5,1,-66,5,ASTD,,4.3,
J0849+0455,8,1,103,5,ASTD,,9.3,
J0849+0603,5,1,-18,5,ASTD,,6.3,
J0849+0609,5,1,4,5,ASTD,,4.7,
J0849+3137,5,1,-122,5,ASTD,,2.1,
J0849+5108,2,4,86,4,ASTD,,3.2, 0.7
J0849+5108,5,1,85,5,ASTD,,2.3,
J0849+5108,8,5,97,5,STD,,0.9, 0.1
J0849+5108,15,17,100,6,STD,,0.8, 0.1
J0849+5603,5,1,15,5,ASTD,,2.7,
J0849+5603,8,1,15,5,ASTD,,2.7,
J0849-2911,8,1,-49,5,ASTD,,57.7,
J0849-3541,2,2,11,4,ASTD,,12.2, 5.1
J0849-3541,8,1,34,5,ASTD,,2.2,
J0850+1522,8,1,82,5,ASTD,,0.6,
J0850+2723,5,1,-164,5,ASTD,,6.0,
J0850+3455,15,1,-150,4,ASTD,,2.8,
J0850+3747,2,2,3,4,ASTD,,6.7, 0.3
J0850+3747,5,1,7,5,ASTD,,1.5,
J0850+3747,8,4,6,5,ASTD,,1.4, 0.1
J0850+4036,5,1,125,5,ASTD,,3.3,
J0850+4854,8,1,10,5,ASTD,,1.0,
J0850+5159,8,1,33,5,ASTD,,1.3,
J0850-0500,8,1,-47,5,ASTD,,49.4,
J0850-0507,2,3,-46,4,ASTD,,2.6, 0.2
J0850-0507,8,2,-47,5,ASTD,,24.9,24.4
J0850-1213,2,1,15,4,ASTD,,5.7,
J0850-1213,8,7,43,5,STD,,0.5, 0.1
J0850-1213,15,11,75,15,STD,,0.5, 0.1
J0850-3039,8,1,9,5,ASTD,,0.4,
J0851+0845,2,1,51,4,ASTD,,2.5,
J0851+0845,8,1,76,5,ASTD,,1.1,
J0851+4847,5,1,-107,5,ASTD,,1.9,
J0851+5528,5,1,-63,5,ASTD,,3.7,
J0852+0515,8,1,112,5,ASTD,,2.6,
J0852+2833,2,4,152,4,ASTD,,7.6, 0.8
J0852+2833,5,1,152,5,ASTD,,1.5,
J0852+2833,8,5,160,11,STD,,0.7, 0.2
J0852+3435,8,1,-114,5,ASTD,,2.0,
J0852+5148,5,1,-45,5,ASTD,,5.0,
J0852+5922,5,1,-38,5,ASTD,,1.7,
J0852+5922,8,1,-39,5,ASTD,,1.3,
J0852-0748,8,1,-41,5,ASTD,,10.2,
J0852-1528,2,2,-46,4,ASTD,,11.0, 1.3
J0852-1528,8,2,-54,5,ASTD,,0.8, 0.1
J0853+0654,5,1,24,5,ASTD,,9.5,
J0853+0654,8,5,23,126,STD,,3.0, 0.6
J0853+1352,5,1,-96,5,ASTD,,3.7,
J0853+1352,8,2,-96,5,ASTD,,3.2, 0.7
J0853+2543,8,1,-111,5,ASTD,,10.8,
J0853+2813,2,5,-152,2,STD,,8.3, 0.2
J0853+2813,5,1,-145,5,ASTD,,8.8,
J0853+6722,2,4,54,4,ASTD,F8,6.9, 0.4
J0853+6722,8,3,55,5,ASTD,,3.4, 0.1
J0853+6828,2,1,-71,4,ASTD,,3.8,
J0853+6828,8,4,-71,5,ASTD,,1.3, 0.2
J0853-0150,2,4,54,4,ASTD,,7.7, 0.2
J0853-0150,8,2,49,5,ASTD,,1.4, 0.5
J0853-3138,5,1,-141,5,ASTD,,42.2,
J0853-3658,5,1,12,5,ASTD,,8.7,
J0853-3824,2,1,-140,4,ASTD,,7.2,
J0853-3824,8,2,-125,5,ASTD,,4.0, 0.8
J0854+0720,2,3,37,4,ASTD,,3.4, 0.1
J0854+0720,8,5,50,7,STD,,1.1, 0.4
J0854+1959,5,1,39,5,ASTD,,5.8,
J0854+2006,1.4,1,-109,8,ASTD,,5.1,
J0854+2006,2,96,-111,6,STD,,2.8, 0.6
J0854+2006,5,4,-113,5,ASTD,,1.4, 0.3
J0854+2006,8,114,-108,17,STD,,1.0, 0.3
J0854+2006,15,158,-116,22,STD,,0.8, 0.3
J0854+2006,24,7,-122,7,STD,,1.1, 0.2
J0854+2006,43,33,-71,33,STD,,0.3, 0.1
J0854+2006,86,1,-117,,,,1.1,
J0854+4408,2,3,-12,4,ASTD,,6.7, 0.2
J0854+4408,8,3,-11,5,ASTD,,1.6, 0.2
J0854+5757,2,5,152,2,STD,,6.8, 0.3
J0854+5757,5,2,153,5,ASTD,,4.5, 2.0
J0854+5757,8,7,162,8,STD,,1.5, 0.5
J0854+5757,15,11,144,1,STD,,0.9, 0.1
J0854+6218,2,1,-35,4,ASTD,,2.5,
J0854+6218,5,1,-35,5,ASTD,,2.7,
J0854+6218,8,5,-44,4,STD,,2.6, 0.4
J0854+8034,2,4,-171,4,ASTD,,2.7, 0.3
J0854+8034,8,4,-169,5,ASTD,,1.9, 1.1
J0854-2314,5,1,-151,5,ASTD,,5.3,
J0854-2314,8,1,-147,5,ASTD,,3.1,
J0854-2540,5,1,-123,5,ASTD,,1.7,
J0854-2540,8,3,-137,5,ASTD,,2.1, 0.1
J0855+5751,8,3,169,5,ASTD,,5.5, 0.9
J0855-0021,8,1,-80,5,ASTD,,4.2,
J0855-0715,8,2,-175,5,ASTD,,80.5,24.8
J0856+1739,8,1,106,5,ASTD,,0.8,
J0856+2057,8,1,-137,5,ASTD,,8.9,
J0856+2111,2,5,-103,5,STD,,4.2, 0.7
J0856+2111,5,1,-103,5,ASTD,,4.8,
J0856+2111,8,4,-95,5,ASTD,,2.8, 1.1
J0856+2111,15,1,-106,4,ASTD,,1.4,
J0856+7146,2,5,-101,7,STD,,9.7, 0.5
J0856+7146,8,5,-90,2,STD,,1.2, 0.2
J0856-1105,2,14,-136,8,STD,,2.7, 0.7
J0856-1105,5,8,-133,16,STD,,2.8, 1.1
J0856-1105,8,31,-121,8,STD,,1.1, 0.5
J0856-1105,15,13,-114,7,STD,,0.6, 0.1
J0856-1706,5,1,-136,5,ASTD,,5.3,
J0856-1921,8,1,180,5,ASTD,,3.8,
J0856-2926,5,1,-71,5,ASTD,,25.0,
J0857+0135,5,1,1,5,ASTD,,4.8,
J0857+0135,8,1,5,5,ASTD,,1.6,
J0857+1307,2,4,47,4,ASTD,F8,9.1, 0.2
J0857+1307,8,3,46,5,ASTD,,9.3, 0.2
J0857+1526,5,2,-78,5,ASTD,,2.0, 0.3
J0857+1526,8,1,-74,5,ASTD,,2.4,
J0857+1855,8,1,169,5,ASTD,,2.1,
J0857+2805,5,1,-124,5,ASTD,,3.7,
J0857+3313,2,1,124,4,ASTD,,9.8,
J0857+5302,5,1,-21,5,ASTD,,6.8,
J0857+5302,8,1,-22,5,ASTD,,7.9,
J0857+5827,8,1,88,5,ASTD,,0.9,
J0857-2021,8,1,-176,5,ASTD,,6.1,
J0857-2501,5,1,159,5,ASTD,,7.3,
J0857-2501,8,1,158,5,ASTD,,4.2,
J0858+0804,5,1,5,5,ASTD,,2.1,
J0858+0804,8,1,-0,5,ASTD,,2.3,
J0858+0937,5,1,126,5,ASTD,,4.6,
J0858+0937,8,1,124,5,ASTD,,4.5,
J0858+1405,2,3,16,4,ASTD,,10.2, 0.1
J0858+1405,8,4,12,5,ASTD,,3.2, 0.2
J0858+1409,2,2,-51,4,ASTD,,4.4, 0.4
J0858+1409,8,3,-36,5,ASTD,,2.1, 0.1
J0858+1409,15,1,-32,4,ASTD,,0.4,
J0858+4536,8,1,104,5,ASTD,,0.8,
J0858+7501,5,1,26,5,ASTD,,3.6,
J0858-1950,2,2,-9,4,ASTD,,13.6, 1.3
J0858-1950,8,4,-3,5,ASTD,,1.4, 0.2
J0859-1713,5,1,59,5,ASTD,,3.1,
J0859-1713,8,1,79,5,ASTD,,3.4,
J0859-1742,8,1,-171,5,ASTD,,1.3,
J0859-3309,2,1,109,4,ASTD,,22.9,
J0900+4108,2,3,174,4,ASTD,,4.0, 0.1
J0900+4108,5,1,164,5,ASTD,,2.4,
J0900+4108,8,3,161,5,ASTD,,1.8, 0.2
J0900+4419,5,1,125,5,ASTD,,23.1,
J0900-0652,5,1,-153,5,ASTD,,8.4,
J0900-0652,8,1,-153,5,ASTD,,8.5,
J0900-1242,2,3,-163,4,ASTD,,7.6, 0.6
J0900-1242,8,1,-160,5,ASTD,,0.8,
J0900-2808,8,1,33,5,ASTD,E1,2.4,
J0900-2817,5,1,171,5,ASTD,,71.5,
J0901+0304,8,1,-1,5,ASTD,,4.7,
J0901+0448,2,3,80,4,ASTD,,2.8, 0.9
J0901+0448,8,1,133,5,ASTD,,0.7,
J0901+0448,15,7,129,5,STD,,0.6, 0.1
J0901+6551,5,1,46,5,ASTD,,2.5,
J0901+6707,5,1,48,5,ASTD,F8,15.0,
J0901+6707,8,1,12,5,ASTD,,0.9,
J0901-0037,5,1,-8,5,ASTD,,3.6,
J0901-0037,8,1,-17,5,ASTD,,3.1,
J0901-0240,5,1,26,5,ASTD,,8.0,
J0901-0240,8,1,25,5,ASTD,,8.5,
J0901-0702,2,4,-134,4,ASTD,,2.3, 0.5
J0901-0702,8,3,-112,5,ASTD,,1.8, 0.1
J0902+0443,5,1,60,5,ASTD,,3.0,
J0902+0443,8,1,60,5,ASTD,,2.8,
J0902+0443,15,3,62,4,ASTD,,2.8, 0.2
J0902+0850,5,1,-84,5,ASTD,,2.6,
J0902+2050,8,1,138,5,ASTD,,2.7,
J0902+2050,15,6,144,5,STD,,0.9, 0.4
J0902+2720,5,1,57,5,ASTD,,1.8,
J0902+4310,2,1,116,4,ASTD,,2.7,
J0902+4310,5,1,117,5,ASTD,,2.0,
J0902+4310,8,3,122,5,ASTD,,1.9, 0.1
J0902+5402,2,4,96,4,ASTD,,4.7, 0.5
J0902+5402,5,1,94,5,ASTD,,1.8,
J0902+5402,8,4,92,5,ASTD,,0.8, 0.1
J0902+6444,5,2,-71,5,ASTD,,1.3, 0.2
J0902+6444,8,1,-166,5,ASTD,,7.9,
J0902-0839,5,1,-71,5,ASTD,,3.3,
J0902-1415,2,9,176,1,STD,,18.0, 0.5
J0902-1415,5,5,158,1,STD,,5.8, 2.4
J0902-1415,8,20,157,2,STD,,4.1, 0.8
J0902-1415,15,11,153,4,STD,,1.4, 0.1
J0902-1415,43,1,151,10,ASTD,,1.5,
J0903+2435,8,1,179,5,ASTD,,2.1,
J0903+2719,5,1,-60,5,ASTD,,1.6,
J0903+2719,8,1,-54,5,ASTD,,1.7,
J0903+2753,5,1,105,5,ASTD,,1.3,
J0903+2753,8,1,134,5,ASTD,,2.3,
J0903+4651,2,3,0,4,ASTD,,3.6, 0.2
J0903+4651,5,3,-3,5,ASTD,,4.1, 0.5
J0903+4651,8,10,-6,3,STD,,2.8, 1.4
J0903+4651,15,5,-6,5,STD,,0.8, 0.4
J0903+5151,2,3,-95,4,ASTD,,2.1, 0.4
J0903+5151,8,3,-120,5,ASTD,,1.2, 0.1
J0903+6757,2,3,16,4,ASTD,,4.2, 0.1
J0903+6757,8,4,13,5,ASTD,,2.1, 0.2
J0903+6757,15,1,14,4,ASTD,,1.8,
J0903-1721,2,2,-11,4,ASTD,,3.5, 1.0
J0903-1721,8,3,-31,5,ASTD,,0.9, 0.1
J0903-3117,2,1,163,4,ASTD,,4.6,
J0903-3117,8,4,165,5,ASTD,,3.0, 0.9
J0904+2333,2,2,-136,4,ASTD,,2.0, 0.2
J0904+2333,8,2,-131,5,ASTD,,2.2, 0.1
J0904+2729,5,1,12,5,ASTD,,9.1,
J0904+4238,2,1,-70,4,ASTD,,19.1,
J0904+4238,5,1,-71,5,ASTD,,3.7,
J0904+4238,8,3,-64,5,ASTD,,0.9, 0.1
J0904+4238,15,1,-58,4,ASTD,,0.8,
J0904+4727,5,1,80,5,ASTD,,1.8,
J0904+4825,8,1,160,5,ASTD,,28.9,
J0904+5938,5,1,-36,5,ASTD,,5.7,
J0904-2552,8,5,145,4,STD,,2.9, 0.4
J0904-3111,8,2,37,5,ASTD,,1.9, 0.1
J0904-3514,8,5,162,5,STD,,4.5, 0.6
J0905+0410,5,1,121,5,ASTD,,4.1,
J0905+1358,8,1,-80,5,ASTD,,1.1,
J0905+2052,2,3,79,4,ASTD,,7.8, 0.4
J0905+2052,5,1,80,5,ASTD,,7.2,
J0905+2052,8,2,71,5,ASTD,,0.9, 0.1
J0905+2849,2,4,-122,4,ASTD,,4.7, 0.3
J0905+2849,5,1,-120,5,ASTD,,3.9,
J0905+2849,8,4,-125,5,ASTD,,1.4, 0.3
J0905+3407,8,1,-6,5,ASTD,,39.0,
J0905+3555,8,1,20,5,ASTD,,2.0,
J0905+3742,5,1,-126,5,ASTD,,1.4,
J0905+3742,8,1,-127,5,ASTD,,4.0,
J0905+4705,5,1,6,5,ASTD,,10.8,
J0905+4850,5,1,-42,5,ASTD,,1.4,
J0905+4850,8,3,-32,5,ASTD,F15,1.4, 0.1
J0905+4850,15,2,-43,4,ASTD,,1.6, 0.1
J0905+7230,5,1,171,5,ASTD,,1.5,
J0905-3927,2,1,131,4,ASTD,,84.4,
J0906+0342,8,1,-144,5,ASTD,,9.4,
J0906+1513,5,1,-33,5,ASTD,,3.3,
J0906+1513,8,1,-33,5,ASTD,,2.5,
J0906+3039,5,1,151,5,ASTD,,1.7,
J0906+4124,8,1,120,5,ASTD,,4.7,
J0906+4636,2,1,9,4,ASTD,,6.2,
J0906+4636,5,1,134,5,ASTD,,2.1,
J0906+4636,8,2,125,5,ASTD,,1.3, 0.4
J0906+4952,2,1,-155,4,ASTD,F8,92.8,
J0906+4952,8,2,-138,5,ASTD,,0.6, 0.3
J0906+6930,2,2,156,4,ASTD,,2.3, 0.4
J0906+6930,8,3,-140,5,ASTD,,0.8, 0.1
J0906-0905,8,2,127,5,ASTD,,3.1, 0.3
J0906-0905,15,6,117,3,STD,,1.0, 0.3
J0906-2019,2,1,47,4,ASTD,,1.7,
J0906-2019,8,5,82,10,STD,,1.2, 0.2
J0907+2852,5,1,-73,5,ASTD,,2.3,
J0907+3657,5,1,6,5,ASTD,,1.0,
J0907+6644,2,3,140,4,ASTD,,20.0, 0.2
J0907+6815,2,4,126,4,ASTD,,5.5, 0.2
J0907+6815,8,4,125,5,ASTD,,6.3, 0.1
J0907-0354,5,1,108,5,ASTD,,3.3,
J0907-0354,8,1,106,5,ASTD,,3.5,
J0907-2026,2,3,-161,4,ASTD,,6.6, 1.2
J0907-2026,8,4,-162,5,ASTD,,1.2, 0.2
J0907-3155,5,1,-30,5,ASTD,,50.6,
J0908+1609,2,2,-11,4,ASTD,,6.9, 0.3
J0908+1609,5,1,-7,5,ASTD,,5.6,
J0908+1609,8,3,-6,5,ASTD,,6.3, 0.4
J0908+4150,2,3,-156,4,ASTD,,6.1, 0.3
J0908+4150,5,1,-157,5,ASTD,,3.6,
J0908+4150,8,6,-154,6,STD,,5.3, 2.9
J0908-0422,5,1,131,5,ASTD,,2.2,
J0908-0422,8,1,134,5,ASTD,,2.3,
J0908-0959,8,1,167,5,ASTD,,2.6,
J0908-4736,8,1,-23,5,ASTD,,44.4,
J0909+0121,1.4,1,48,8,ASTD,,14.8,
J0909+0121,2,8,45,5,STD,,9.0, 6.5
J0909+0121,5,15,44,3,STD,,2.9, 0.4
J0909+0121,8,26,43,3,STD,,1.5, 0.7
J0909+0121,15,23,43,3,STD,,0.8, 0.2
J0909+0121,43,1,45,10,ASTD,,0.5,
J0909+0200,8,2,113,5,ASTD,,0.6, 0.1
J0909+0354,5,1,8,5,ASTD,,3.4,
J0909+0354,8,1,6,5,ASTD,,1.4,
J0909+0835,8,6,-66,73,STD,,2.3, 0.1
J0909+1928,5,1,165,5,ASTD,,4.2,
J0909+2311,2,1,18,4,ASTD,,5.9,
J0909+2311,8,1,12,5,ASTD,,1.9,
J0909+3106,5,1,13,5,ASTD,,3.8,
J0909+3106,8,1,1,5,ASTD,,1.2,
J0909+4253,2,3,144,4,ASTD,,4.6, 0.3
J0909+4253,5,2,143,5,ASTD,,3.7, 0.3
J0909+4253,8,5,149,7,STD,,1.2, 0.3
J0909+4253,15,1,149,4,ASTD,,0.7,
J0909+4753,2,1,-94,4,ASTD,,2.7,
J0909+4753,5,1,-113,5,ASTD,,3.1,
J0909+4753,8,3,-123,5,ASTD,,1.8, 0.1
J0909+5216,2,3,-107,4,ASTD,,25.1, 0.4
J0909+5216,8,3,-111,5,ASTD,,2.1, 0.4
J0909+6925,5,1,15,5,ASTD,,2.6,
J0909+6925,8,1,14,5,ASTD,,2.7,
J0909+8327,2,2,-46,4,ASTD,F8,4.5, 0.2
J0909+8327,8,5,-46,1,STD,,4.2, 0.1
J0909-0231,2,4,-127,4,ASTD,,2.9, 0.2
J0909-0231,8,5,-153,5,STD,,2.3, 0.2
J0909-0500,2,4,-30,4,ASTD,,13.1, 0.2
J0909-1604,5,1,-109,5,ASTD,,1.9,
J0909-1604,8,1,-93,5,ASTD,,2.7,
J0909-1808,2,3,157,4,ASTD,,16.1, 0.6
J0909-1808,8,4,153,5,ASTD,,2.9, 0.2
J0910+2248,2,1,107,4,ASTD,,6.9,
J0910+2248,8,1,84,5,ASTD,,1.1,
J0910+2539,2,4,2,4,ASTD,,19.8, 0.2
J0910+2539,8,4,25,5,ASTD,,2.1, 0.1
J0910+2709,8,1,-54,5,ASTD,,0.9,
J0910+3329,2,3,159,4,ASTD,,5.5, 0.4
J0910+3329,5,2,158,5,ASTD,,4.0, 0.3
J0910+3329,8,3,160,5,ASTD,,4.5, 0.6
J0910+3329,15,1,164,4,ASTD,,1.7,
J0910+3519,8,1,-2,5,ASTD,,2.5,
J0910+3759,5,1,54,5,ASTD,,3.4,
J0910+3902,5,1,-125,5,ASTD,,71.4,
J0910+4636,2,1,35,4,ASTD,,3.9,
J0910-0526,2,4,86,4,ASTD,F8,4.4, 0.1
J0910-0526,8,3,84,5,ASTD,,3.4, 0.1
J0911+1958,2,5,81,113,STD,,3.6, 0.6
J0911+1958,5,1,87,5,ASTD,,2.9,
J0911+1958,8,5,87,3,STD,,4.0, 0.3
J0911+3033,5,2,-39,5,ASTD,,6.6, 2.2
J0911+3319,5,1,63,5,ASTD,,1.4,
J0911+3349,2,3,28,4,ASTD,,7.0, 0.3
J0911+3349,5,1,28,5,ASTD,,3.9,
J0911+3349,8,4,16,5,ASTD,,4.2, 0.4
J0911+3724,8,1,22,5,ASTD,,2.4,
J0911+8607,2,3,-141,4,ASTD,,12.3, 0.2
J0911+8607,8,1,-130,5,ASTD,,0.8,
J0911-0207,8,1,-94,5,ASTD,,0.4,
J0911-020A,5,1,74,5,ASTD,,2.9,
J0912+0837,5,1,12,5,ASTD,,2.1,
J0912+0837,8,1,14,5,ASTD,,2.0,
J0912+1033,5,1,-154,5,ASTD,,10.5,
J0912+2205,2,4,-56,4,ASTD,,2.6, 0.3
J0912+2205,5,1,-54,5,ASTD,,3.6,
J0912+2205,8,5,-63,6,STD,,1.8, 0.3
J0912+3005,5,1,39,5,ASTD,,13.3,
J0912+4126,5,1,23,5,ASTD,,2.7,
J0912+4126,8,2,15,5,ASTD,,2.0, 0.1
J0912+4139,5,1,6,5,ASTD,,2.9,
J0912+4422,2,3,115,4,ASTD,,5.2, 2.2
J0912+4422,5,1,115,5,ASTD,,3.1,
J0912+4422,8,3,117,5,ASTD,,1.9, 0.1
J0912-2752,8,3,-124,5,ASTD,,3.0, 0.1
J0912-4137,8,2,-165,5,ASTD,,3.5, 0.6
J0913+0436,5,1,-112,5,ASTD,,8.8,
J0913+0436,8,1,-111,5,ASTD,,8.9,
J0913+1454,5,1,20,5,ASTD,,68.0,
J0913+4402,2,1,-70,4,ASTD,F8,40.7,
J0913+4402,8,2,-47,5,ASTD,,0.8, 0.1
J0913-2103,5,1,76,5,ASTD,,1.7,
J0913-2103,15,7,85,3,STD,,0.8, 0.1
J0914+0245,2,24,10,2,STD,,7.2, 0.5
J0914+0245,8,25,6,5,STD,,2.3, 0.6
J0914+0245,24,1,38,7,ASTD,,0.3,
J0914+0507,5,1,-6,5,ASTD,,4.3,
J0914+0507,8,1,-10,5,ASTD,,4.2,
J0914+1006,5,1,84,5,ASTD,,1.3,
J0914+1006,8,1,69,5,ASTD,,1.2,
J0914+3512,2,4,39,4,ASTD,,4.2, 1.0
J0914+3512,8,4,45,5,ASTD,,2.1, 0.3
J0914+5844,8,1,150,5,ASTD,,1.3,
J0914-0922,5,1,-133,5,ASTD,,3.8,
J0914-1829,5,1,142,5,ASTD,,2.0,
J0914-1829,8,1,136,5,ASTD,,1.2,
J0914-1931,5,1,-148,5,ASTD,,5.0,
J0914-1931,8,1,-148,5,ASTD,,4.0,
J0914-2733,8,4,-28,5,ASTD,,1.2, 0.1
J0914-3314,2,3,76,4,ASTD,,20.6, 0.3
J0915+0007,5,2,88,5,ASTD,,2.7, 1.0
J0915+0007,8,6,103,8,STD,,2.9, 0.2
J0915+0745,8,2,-63,5,ASTD,,1.4, 0.1
J0915+2056,5,2,14,5,ASTD,,6.1, 0.1
J0915+2056,8,1,18,5,ASTD,,6.4,
J0915+2519,5,1,91,5,ASTD,,2.2,
J0915+2519,8,1,96,5,ASTD,,2.5,
J0915+2709,8,1,-39,5,ASTD,,19.2,
J0915+2933,2,3,-141,4,ASTD,,3.4, 0.9
J0915+2933,5,2,-144,5,ASTD,,3.0, 0.1
J0915+2933,8,2,-167,5,ASTD,,2.9, 0.6
J0915+2933,15,7,-158,3,STD,,0.8, 0.2
J0915+4416,5,1,33,5,ASTD,,3.8,
J0915+4416,8,1,39,5,ASTD,,2.4,
J0915+5232,5,1,-118,5,ASTD,,2.9,
J0915+6559,5,1,-59,5,ASTD,,3.4,
J0915+6559,8,1,-51,5,ASTD,,3.2,
J0915-0429,2,3,-95,4,ASTD,,5.0, 0.4
J0915-0429,8,4,-120,5,ASTD,,1.6, 0.1
J0915-3029,8,1,-36,5,ASTD,,0.8,
J0916+0242,2,1,129,4,ASTD,,31.8,
J0916+0242,8,1,-162,5,ASTD,,0.4,
J0916+0705,8,1,160,5,ASTD,,1.5,
J0916+1838,5,2,-7,5,ASTD,,3.6, 0.6
J0916+1838,8,1,-5,5,ASTD,,3.7,
J0916+3854,2,3,-109,4,ASTD,,3.8, 0.4
J0916+3854,5,2,-110,5,ASTD,,3.5, 0.1
J0916+3854,8,6,-111,5,STD,,3.1, 0.4
J0916+4654,5,1,-37,5,ASTD,,10.6,
J0916+5238,8,1,-3,5,ASTD,,1.9,
J0916-0259,8,1,-158,5,ASTD,,1.3,
J0917+1113,8,1,119,5,ASTD,,75.0,
J0917+6149,5,1,94,5,ASTD,,12.1,
J0917+6530,2,3,73,4,ASTD,F8,7.8, 1.0
J0917+6530,8,2,40,5,ASTD,,1.1, 0.3
J0917+7343,5,1,-156,5,ASTD,,3.3,
J0917-0343,8,1,-158,5,ASTD,,6.0,
J0917-1345,2,4,162,4,ASTD,,3.6, 0.5
J0917-1345,8,4,147,5,ASTD,,2.0, 1.0
J0917-1618,2,1,176,4,ASTD,,10.0,
J0917-2131,2,5,170,5,STD,,8.8, 1.8
J0917-2131,8,6,-178,10,STD,,1.3, 0.4
J0918+2650,8,1,-8,5,ASTD,,11.0,
J0918+3151,8,1,82,5,ASTD,,30.8,
J0918-0628,8,1,-162,5,ASTD,,2.4,
J0918-1205,2,1,4,4,ASTD,,10.6,
J0918-1205,8,3,23,5,ASTD,,2.9, 0.4
J0918-2438,5,1,-37,5,ASTD,,11.6,
J0919+2125,5,1,-112,5,ASTD,,5.1,
J0919+3324,2,1,-156,4,ASTD,,2.1,
J0919+3324,5,2,-165,5,ASTD,,1.9, 0.3
J0919+3324,8,2,-170,5,ASTD,,1.3, 0.4
J0919+7825,2,4,30,4,ASTD,,8.1, 0.3
J0919+7825,8,6,24,2,STD,,1.8, 0.4
J0919-0632,5,1,93,5,ASTD,,2.2,
J0919-0632,8,1,90,5,ASTD,,3.1,
J0919-0739,2,4,106,4,ASTD,,3.4, 0.2
J0919-0739,8,5,119,9,STD,,1.4, 0.1
J0919-1547,5,1,-95,5,ASTD,,9.5,
J0919-1847,8,4,158,5,ASTD,,1.6, 0.2
J0919-2533,5,1,-48,5,ASTD,,4.0,
J0919-2533,8,1,-46,5,ASTD,,3.4,
J0919-2849,5,1,95,5,ASTD,,5.3,
J0919-2849,8,1,90,5,ASTD,,5.0,
J0919-3538,8,1,-21,5,ASTD,,5.3,
J0920+0023,5,1,-79,5,ASTD,,19.3,
J0920+1625,8,1,-4,5,ASTD,,1.7,
J0920+2755,8,1,152,5,ASTD,,2.2,
J0920+4115,5,1,-55,5,ASTD,,2.4,
J0920+4441,2,10,-163,3,STD,,6.0, 0.4
J0920+4441,5,2,-163,5,ASTD,,4.0, 1.6
J0920+4441,8,11,177,2,STD,,1.8, 0.1
J0920+4441,15,18,176,2,STD,,1.5, 0.2
J0920+4441,24,1,175,7,ASTD,,1.9,
J0920-0439,5,1,-40,5,ASTD,,3.5,
J0920-0439,8,1,-31,5,ASTD,,1.1,
J0920-2956,8,3,-62,5,ASTD,,2.1, 0.5
J0920-3631,2,3,146,4,ASTD,,8.3, 0.5
J0920-3631,8,4,136,5,ASTD,,1.7, 0.3
J0921+0805,5,1,151,5,ASTD,,1.3,
J0921+0805,8,1,140,5,ASTD,,0.9,
J0921+1350,2,3,179,4,ASTD,,8.9, 0.2
J0921+1350,8,3,-178,5,ASTD,,1.5, 0.3
J0921+2335,8,1,158,5,ASTD,,5.7,
J0921+4538,5,2,-145,5,ASTD,,2.4, 0.1
J0921+4538,8,3,-143,5,ASTD,,2.2, 0.4
J0921+6215,1.4,1,-19,8,ASTD,,7.6,
J0921+6215,2,8,-19,2,STD,,5.9, 0.2
J0921+6215,5,11,-20,6,STD,,4.3, 1.0
J0921+6215,8,21,-29,11,STD,,1.8, 0.5
J0921+6215,15,41,-35,10,STD,,0.6, 0.1
J0921+6215,24,4,-48,7,ASTD,,0.7, 0.1
J0921+6215,43,2,-57,10,ASTD,,0.6, 0.1
J0921+621A,2,1,-19,4,ASTD,,5.7,
J0921+621A,8,1,-17,5,ASTD,,1.0,
J0921+6604,5,1,-104,5,ASTD,,2.7,
J0921+7136,2,5,122,1,STD,,22.2, 0.1
J0921+7136,8,5,117,9,STD,,1.0, 0.2
J0921-1627,5,1,90,5,ASTD,,1.7,
J0921-1627,8,1,74,5,ASTD,,1.6,
J0921-2618,2,57,-54,7,STD,,5.8, 0.6
J0921-2618,5,3,-75,5,ASTD,,1.6, 0.4
J0921-2618,8,54,-78,11,STD,,1.3, 0.4
J0921-2618,15,1,-96,4,ASTD,,0.8,
J0922+0433,8,3,-33,5,ASTD,,4.3, 0.1
J0922+4209,5,1,-67,5,ASTD,,2.6,
J0922+4457,5,1,-96,5,ASTD,F8,1.3,
J0922+4457,8,1,-91,5,ASTD,,1.4,
J0922+5138,5,1,-74,5,ASTD,,9.2,
J0922+7109,5,1,-14,5,ASTD,,170056.0,
J0922+7109,8,1,-25,5,ASTD,,1.2,
J0922-0529,2,4,90,4,ASTD,,2.5, 0.1
J0922-0529,5,1,119,5,ASTD,,1.8,
J0922-0529,8,5,132,10,STD,,1.4, 0.1
J0922-2726,8,1,-31,5,ASTD,,4.3,
J0922-3959,2,78,-179,13,STD,,12.2, 5.0
J0922-3959,8,68,-179,12,STD,,3.7, 1.6
J0923+2018,5,1,50,5,ASTD,,1.4,
J0923+2815,2,6,-73,12,STD,,3.2, 0.8
J0923+2815,8,6,-74,12,STD,,1.6, 0.5
J0923+3107,2,4,137,4,ASTD,,8.1, 0.4
J0923+3107,5,2,117,5,ASTD,,1.8, 0.6
J0923+3107,8,4,126,5,ASTD,,1.4, 0.4
J0923+3849,2,19,-43,4,STD,F5,4.3, 0.5
J0923+3849,5,1,-49,5,ASTD,F15,3.4,
J0923+3849,8,10,-66,11,STD,F15,0.7, 0.3
J0923+3849,15,1,-61,4,ASTD,,3.9,
J0923+4125,2,4,96,4,ASTD,,4.6, 0.5
J0923+4125,5,1,95,5,ASTD,,2.6,
J0923+4125,8,4,89,5,ASTD,,1.0, 0.2
J0923+5136,5,4,84,5,ASTD,,4.6, 0.5
J0923+5136,8,1,87,5,ASTD,,0.8,
J0923-2135,2,2,66,4,ASTD,,66.1, 1.9
J0923-2135,8,3,75,5,ASTD,,0.9, 0.1
J0923-3616,5,1,3,5,ASTD,,12.9,
J0924+4511,2,2,46,4,ASTD,,3.0, 0.1
J0924+4511,5,1,80,5,ASTD,,1.7,
J0924+4511,8,4,85,5,ASTD,,1.4, 0.1
J0924-0416,5,1,23,5,ASTD,,5.9,
J0925+0019,2,4,-171,4,ASTD,,6.5, 0.1
J0925+0019,8,3,-168,5,ASTD,,6.0, 0.2
J0925+1004,5,2,-58,5,ASTD,,6.4, 0.8
J0925+1004,8,2,-66,5,ASTD,,5.8, 0.9
J0925+1658,2,2,79,4,ASTD,,2.4, 0.4
J0925+3127,2,4,16,4,ASTD,,6.5, 0.8
J0925+3127,5,2,22,5,ASTD,,4.6, 0.2
J0925+3127,8,4,15,5,ASTD,,2.2, 0.1
J0925+3127,15,7,15,1,STD,,2.0, 0.1
J0925+3612,2,4,-112,4,ASTD,,9.5, 0.2
J0925+3612,5,2,-119,5,ASTD,,7.2, 0.2
J0925+3612,8,3,-120,5,ASTD,,0.8, 0.2
J0925-2027,2,2,105,4,ASTD,,2.8, 0.2
J0925-2027,8,1,121,5,ASTD,,1.0,
J0925-3547,2,1,-6,4,ASTD,,42.1,
J0925-3547,8,1,-1,5,ASTD,,6.2,
J0926+2534,8,1,-150,5,ASTD,,2.0,
J0926+2758,5,1,2,5,ASTD,,3.5,
J0926+3937,8,1,-155,5,ASTD,,2.4,
J0926+4029,2,4,123,4,ASTD,,7.4, 1.0
J0926+4029,5,1,128,5,ASTD,,5.5,
J0926+4029,8,4,135,5,ASTD,,1.7, 0.1
J0926+5411,5,1,20,5,ASTD,,5.2,
J0926+5411,8,1,20,5,ASTD,,9.6,
J0926-2345,5,1,-58,5,ASTD,,2.3,
J0926-2345,8,1,-59,5,ASTD,,2.6,
J0927+1739,2,5,-92,2,STD,,5.9, 0.1
J0927+1739,8,3,-93,5,ASTD,,6.6, 0.1
J0927+2456,5,1,58,5,ASTD,,2.1,
J0927+3902,1.4,1,105,8,ASTD,E2,5.1,
J0927+3902,2,30,95,6,STD,E2,1.6, 0.2
J0927+3902,5,5,104,1,STD,E2,1.9, 0.1
J0927+3902,8,50,100,4,STD,E2,1.7, 0.4
J0927+3902,15,19,100,3,STD,E2,0.8, 0.6
J0927+3902,24,1,93,7,ASTD,E2,0.4,
J0927+4957,5,1,52,5,ASTD,,7.2,
J0927+5717,5,1,-174,5,ASTD,,1.4,
J0927-0711,5,1,-178,5,ASTD,,10.9,
J0927-0900,5,1,139,5,ASTD,,14.1,
J0927-2034,2,24,-6,6,STD,,5.5, 2.3
J0927-2034,5,1,-12,5,ASTD,,2.3,
J0927-2034,8,43,-19,3,STD,,1.6, 0.3
J0927-2034,43,1,-30,10,ASTD,,0.9,
J0928+4446,2,4,103,4,ASTD,,4.5, 1.7
J0928+4446,5,1,100,5,ASTD,,3.7,
J0928+4446,8,3,95,5,ASTD,,1.0, 0.2
J0928+6443,5,1,28,5,ASTD,,2.3,
J0928+6443,8,1,41,5,ASTD,,2.2,
J0928-0409,2,4,-26,4,ASTD,,4.4, 0.4
J0928-0409,8,4,-26,5,ASTD,,2.1, 0.1
J0928-3049,2,2,-156,4,ASTD,,5.8, 1.7
J0929+0148,8,1,-148,5,ASTD,,12.3,
J0929+0553,5,1,146,5,ASTD,,14.2,
J0929+2536,5,1,141,5,ASTD,,7.5,
J0929+4620,8,1,-99,5,ASTD,,1.0,
J0929+5013,2,4,125,4,ASTD,,5.1, 1.4
J0929+5013,5,1,116,5,ASTD,,2.1,
J0929+5013,8,5,109,9,STD,,0.8, 0.4
J0929+5013,15,23,115,5,STD,,0.5, 0.1
J0929+7304,8,2,-84,5,ASTD,,8.0, 6.6
J0929+8612,2,1,-21,4,ASTD,,2.4,
J0929+8612,5,1,-18,5,ASTD,,0.8,
J0929+8612,8,3,-15,5,ASTD,,0.9, 0.1
J0929+8612,15,4,-37,4,ASTD,,0.6, 0.2
J0929-1132,8,1,24,5,ASTD,,1.2,
J0929-1820,8,1,-79,5,ASTD,,1.7,
J0929-2709,8,1,136,5,ASTD,,5.8,
J0929-3442,5,1,4,5,ASTD,,3.3,
J0929-3801,2,2,-155,4,ASTD,,9.6, 3.2
J0929-3801,8,1,-121,5,ASTD,,1.5,
J0930+0034,2,1,-51,4,ASTD,,1.9,
J0930+0034,8,3,-43,5,ASTD,,1.9, 0.4
J0930+0058,2,1,-134,4,ASTD,,157.1,
J0930+0058,8,2,151,5,ASTD,,0.9, 0.2
J0930+3503,2,4,105,4,ASTD,,7.6, 0.8
J0930+3503,5,1,104,5,ASTD,,5.4,
J0930+3503,8,5,107,6,STD,,5.6, 2.3
J0930+3601,8,1,-150,5,ASTD,,0.9,
J0930+4644,2,3,-156,4,ASTD,,8.8, 0.1
J0930+4644,5,1,-157,5,ASTD,,8.9,
J0930+4644,8,3,-155,5,ASTD,,0.6, 0.1
J0930+4950,8,1,43,5,ASTD,,1.6,
J0930+5132,5,1,-173,5,ASTD,,4.8,
J0930+5823,5,1,27,5,ASTD,,3.8,
J0930+5823,8,1,25,5,ASTD,,2.3,
J0930+7420,2,4,-99,4,ASTD,,6.2, 0.1
J0930+7420,8,3,-37,5,ASTD,,1.2, 0.1
J0930-0900,5,1,-9,5,ASTD,,2.1,
J0930-1541,5,1,-122,5,ASTD,,3.4,
J0930-1541,8,1,-116,5,ASTD,,2.5,
J0931+0236,5,1,-104,5,ASTD,,2.6,
J0931+1249,5,1,-36,5,ASTD,,3.3,
J0931+1414,2,2,-37,4,ASTD,,7.6, 1.2
J0931+1414,8,2,-39,5,ASTD,,1.8, 0.7
J0931+2750,2,4,88,4,ASTD,,3.1, 0.1
J0931+2750,5,1,92,5,ASTD,,3.0,
J0931+2750,8,4,93,5,ASTD,,3.1, 0.1
J0931-0431,5,1,34,5,ASTD,,4.5,
J0931-0431,8,1,34,5,ASTD,,3.7,
J0931-1013,2,1,161,4,ASTD,,8.4,
J0931-1013,8,1,74,5,ASTD,,0.7,
J0931-2911,2,1,-147,4,ASTD,,1.4,
J0931-3317,8,1,-146,5,ASTD,,3.0,
J0932+2837,5,1,-47,5,ASTD,,1.9,
J0932+3339,5,2,161,5,ASTD,,2.7, 0.6
J0932+5306,2,3,133,4,ASTD,,2.2, 0.3
J0932+5306,5,2,130,5,ASTD,,1.3, 0.2
J0932+5306,8,5,122,1,STD,,1.0, 0.1
J0932+6507,2,5,162,2,STD,,16.1, 0.2
J0932+6507,8,3,155,5,ASTD,,1.2, 0.1
J0932+6737,8,1,54,5,ASTD,,1.6,
J0932-2016,2,4,171,4,ASTD,,4.3, 0.3
J0932-3405,8,1,-51,5,ASTD,,1.4,
J0933+1009,8,4,100,5,ASTD,,1.3, 0.2
J0933+2845,2,4,135,4,ASTD,,10.9, 0.7
J0933+2845,8,4,139,5,ASTD,,1.6, 0.2
J0933+4739,5,1,128,5,ASTD,,18.1,
J0933+4739,8,1,147,5,ASTD,,9.1,
J0933+6106,5,1,-146,5,ASTD,,1.1,
J0933-0819,2,3,163,4,ASTD,,2.2, 0.3
J0933-0819,8,3,172,5,ASTD,,1.8, 0.2
J0933-1139,2,4,86,4,ASTD,,10.7, 4.2
J0933-1139,8,2,90,5,ASTD,,4.2, 0.2
J0934+1340,5,1,-10,5,ASTD,,2.2,
J0934+1340,8,1,-4,5,ASTD,,2.1,
J0934+3926,2,3,35,4,ASTD,,1.9, 0.3
J0934+3926,5,1,29,5,ASTD,,2.2,
J0934+3926,8,2,18,5,ASTD,,0.9, 0.3
J0934+4908,2,2,36,4,ASTD,F5,6.4, 3.4
J0934+4908,5,1,44,5,ASTD,F8,2.4,
J0934+4908,8,5,46,123,STD,,2.2, 0.4
J0934-0736,5,1,29,5,ASTD,,4.9,
J0934-0736,8,1,17,5,ASTD,,1.5,
J0934-2341,8,1,-165,5,ASTD,,5.7,
J0934-3728,8,2,148,5,ASTD,,16.4,13.6
J0935+0204,5,1,58,5,ASTD,,5.6,
J0935+0204,8,1,63,5,ASTD,,6.1,
J0935+0719,2,3,-134,4,ASTD,,12.2, 0.2
J0935+0915,2,2,41,4,ASTD,,1.9, 0.2
J0935+0915,8,4,69,5,ASTD,,0.7, 0.1
J0935+1929,2,3,156,4,ASTD,,2.0, 0.1
J0935+1929,5,1,163,5,ASTD,,2.0,
J0935+1929,8,5,162,4,STD,,1.9, 0.3
J0935+2405,2,3,10,4,ASTD,,7.4, 0.1
J0935+2405,5,1,14,5,ASTD,,3.5,
J0935+2405,8,3,16,5,ASTD,,2.7, 0.2
J0935+3633,2,3,129,4,ASTD,F8,4.9, 0.1
J0935+3633,5,1,129,5,ASTD,F8,5.0,
J0935+3633,8,4,129,5,ASTD,,5.3, 0.1
J0935-0241,5,1,-38,5,ASTD,,4.3,
J0935-0241,8,1,-35,5,ASTD,,2.2,
J0935-1511,5,1,-8,5,ASTD,,6.6,
J0935-1511,8,1,-9,5,ASTD,,6.0,
J0935-1736,8,1,124,5,ASTD,,2.6,
J0935-1939,2,4,-36,4,ASTD,,8.1, 0.9
J0935-1939,5,2,-37,5,ASTD,,5.4, 0.1
J0935-1939,8,6,-36,4,STD,,3.8, 0.5
J0935-2820,8,1,74,5,ASTD,,53.2,
J0935-3332,8,2,-25,5,ASTD,,2.5, 0.9
J0936+2624,8,1,-42,5,ASTD,,0.6,
J0936-0535,2,1,58,4,ASTD,F5,25.9,
J0936-0535,5,2,77,5,ASTD,,1.3, 0.1
J0936-0535,8,4,78,5,ASTD,,0.8, 0.1
J0936-1119,8,1,53,5,ASTD,,5.3,
J0936-3526,8,1,136,5,ASTD,,6.1,
J0937+4609,5,1,-68,5,ASTD,,5.1,
J0937+5008,8,1,64,5,ASTD,,0.7,
J0937+5008,86,1,-34,,,,0.1,
J0937-0100,5,1,130,5,ASTD,,4.2,
J0937-0100,8,1,126,5,ASTD,,3.2,
J0937-2040,5,1,7,5,ASTD,,8.2,
J0937-2040,8,1,36,5,ASTD,,16.3,
J0938+0314,8,1,22,5,ASTD,,2.2,
J0938+0702,5,1,46,5,ASTD,,5.3,
J0938+0702,8,1,40,5,ASTD,,5.5,
J0938+1654,5,1,-13,5,ASTD,,67.9,
J0938+1755,2,2,109,4,ASTD,,4.8, 1.5
J0938+1755,8,3,86,5,ASTD,,1.3, 0.1
J0938+5857,5,1,-3,5,ASTD,,7.5,
J0938+5857,8,1,-3,5,ASTD,,7.8,
J0938+6728,5,1,-80,5,ASTD,,1.4,
J0938+6728,8,1,-85,5,ASTD,,1.2,
J0938+7052,5,1,32,5,ASTD,,2.6,
J0938+7052,8,1,47,5,ASTD,,2.0,
J0938-0708,2,3,128,4,ASTD,,2.1, 0.1
J0938-0708,8,6,128,3,STD,,1.9, 0.1
J0939+0304,5,1,94,5,ASTD,,3.1,
J0939+0556,5,1,137,5,ASTD,,3.0,
J0939+0556,8,1,141,5,ASTD,,3.4,
J0939+2908,5,1,-46,5,ASTD,,1.5,
J0939+2908,8,1,-45,5,ASTD,,1.5,
J0939+4141,2,4,147,4,ASTD,F5,3.9, 0.5
J0939+4141,5,1,145,5,ASTD,F8,2.8,
J0939+4141,8,4,141,5,ASTD,,0.9, 0.1
J0939+6415,8,1,-126,5,ASTD,,2.5,
J0939-1731,2,4,95,4,ASTD,,3.8, 0.4
J0939-1731,5,1,124,5,ASTD,,1.7,
J0939-1731,8,4,107,5,ASTD,,0.8, 0.1
J0939-1745,5,1,-122,5,ASTD,,3.8,
J0939-1858,5,1,-49,5,ASTD,,3.2,
J0939-1858,8,1,-40,5,ASTD,,2.8,
J0940+2547,8,1,-107,5,ASTD,,5.1,
J0940+2603,2,3,152,4,ASTD,,8.2, 0.6
J0940+2603,5,2,151,5,ASTD,,5.1, 3.5
J0940+2603,8,4,151,5,ASTD,,1.8, 0.2
J0940+2626,5,1,-3,5,ASTD,,19.1,
J0940+3015,5,1,-113,5,ASTD,,4.0,
J0940+6413,5,1,-33,5,ASTD,,9.3,
J0940-0028,5,1,-159,5,ASTD,,4.2,
J0940-0028,8,1,-162,5,ASTD,,2.9,
J0940-0923,5,1,-45,5,ASTD,,2.3,
J0940-0923,8,1,-45,5,ASTD,,2.4,
J0940-2829,2,1,-156,4,ASTD,F8,16.1,
J0940-2829,8,3,-126,5,ASTD,,2.8, 0.1
J0941+1145,2,2,103,4,ASTD,F8,14.2, 2.3
J0941+1145,8,2,84,5,ASTD,,2.3, 0.2
J0941+2722,8,1,84,5,ASTD,,1.0,
J0941+2728,2,4,52,4,ASTD,,4.1, 1.5
J0941+2728,5,2,36,5,ASTD,,1.3, 0.2
J0941+2728,8,5,86,6,STD,,0.8, 0.2
J0941+4336,5,1,-159,5,ASTD,,2.8,
J0941+4336,8,1,-155,5,ASTD,,3.4,
J0941-0754,15,13,171,3,STD,,3.1, 0.1
J0941-1335,2,2,131,4,ASTD,,2.3, 0.2
J0941-1335,8,5,135,10,STD,,1.2, 0.3
J0941-1335,15,6,135,11,STD,,0.5, 0.1
J0942+0410,5,1,-2,5,ASTD,,3.1,
J0942+0410,8,1,6,5,ASTD,,3.0,
J0942-0759,2,1,172,4,ASTD,,3.9,
J0942-0759,8,2,160,5,ASTD,F15,0.9, 0.1
J0942-0759,15,8,155,4,STD,,0.5, 0.1
J0942-2317,8,1,11,5,ASTD,,1.6,
J0943+1702,2,1,-2,4,ASTD,,10.5,
J0943+1702,5,1,-1,5,ASTD,,11.0,
J0943+1702,8,3,-1,5,ASTD,,11.1, 0.2
J0943+1702,15,1,-18,4,ASTD,,0.8,
J0943+2028,2,3,141,4,ASTD,,4.3, 0.1
J0943+2028,8,2,162,5,ASTD,,0.9, 0.2
J0943+3614,2,3,37,4,ASTD,,4.4, 0.1
J0943+3614,8,3,7,5,ASTD,,0.9, 0.1
J0943+6150,2,2,88,4,ASTD,,3.3, 0.1
J0943+6150,5,2,91,5,ASTD,,1.5, 0.5
J0943+6150,8,2,90,5,ASTD,,1.0, 0.2
J0943-0819,2,1,113,4,ASTD,,17.5,
J0943-0819,8,2,-22,5,ASTD,,12.5, 2.8
J0943-1204,2,4,-44,4,ASTD,,3.9, 0.1
J0944+2515,5,1,-158,5,ASTD,,1.3,
J0944+2554,5,2,17,5,ASTD,F8,10.9, 8.5
J0944+2554,8,1,-5,5,ASTD,,2.4,
J0944+3347,5,1,-82,5,ASTD,,1.9,
J0944+4638,5,1,-36,5,ASTD,,2.5,
J0944+5007,5,1,-6,5,ASTD,,2.3,
J0944+5007,8,1,-9,5,ASTD,,2.5,
J0944+5202,2,5,155,2,STD,,3.5, 0.4
J0944+5202,5,1,157,5,ASTD,,5.0,
J0944+5202,8,5,167,3,STD,,1.4, 0.1
J0944+5202,15,1,158,4,ASTD,,0.5,
J0944+6135,5,2,-92,5,ASTD,,1.9, 0.1
J0944+6135,8,2,-100,5,ASTD,,0.9, 0.1
J0944-1020,5,1,-138,5,ASTD,,1.4,
J0944-2016,8,1,46,5,ASTD,,8.0,
J0945+3534,5,1,-14,5,ASTD,,2.4,
J0945+3534,8,4,-10,5,ASTD,,2.6, 0.6
J0945+4636,2,4,5,4,ASTD,,2.1, 0.3
J0945+4636,5,1,48,5,ASTD,F8,1.3,
J0945+4636,8,3,47,5,ASTD,,1.3, 0.1
J0945+5757,2,2,55,4,ASTD,,27.0, 5.5
J0945+5757,8,2,28,5,ASTD,,0.8, 0.1
J0945+5821,8,1,-29,5,ASTD,,1.9,
J0945+6012,8,1,1,5,ASTD,,5.9,
J0945-0153,2,4,17,4,ASTD,,3.2, 0.1
J0945-0153,8,5,8,3,STD,,2.0, 0.1
J0945-2640,8,1,9,5,ASTD,,3.9,
J0946+0104,8,1,-27,5,ASTD,,53.4,
J0946+1017,2,5,-164,8,STD,,4.8, 0.9
J0946+1017,8,3,-167,5,ASTD,,1.4, 0.1
J0946+4317,5,1,-36,5,ASTD,,5.1,
J0946+5020,5,1,172,5,ASTD,,1.6,
J0946+5020,8,2,172,5,ASTD,,1.8, 0.1
J0946-2020,8,3,-83,5,ASTD,,2.6, 0.1
J0946-4226,5,1,11,5,ASTD,,3.1,
J0947+1113,8,1,-85,5,ASTD,,1.8,
J0947+5907,2,4,-6,4,ASTD,,3.3, 1.0
J0947+5907,8,2,-29,5,ASTD,,1.3, 0.1
J0947-2541,5,1,3,5,ASTD,,1.2,
J0947-2836,5,1,102,5,ASTD,,7.1,
J0947-2836,8,1,94,5,ASTD,,7.2,
J0948+0022,2,1,27,4,ASTD,,2.5,
J0948+0022,8,4,2,5,ASTD,,1.3, 0.4
J0948+0022,15,18,20,5,STD,,1.2, 0.4
J0948+1608,5,1,66,5,ASTD,F8,3.9,
J0948+1608,8,1,69,5,ASTD,,2.9,
J0948+4039,1.4,1,113,8,ASTD,,11.1,
J0948+4039,2,9,115,2,STD,,9.6, 0.3
J0948+4039,5,2,116,5,ASTD,,8.7, 0.3
J0948+4039,8,3,122,5,ASTD,,2.7, 0.1
J0948+4039,15,46,118,4,STD,,2.2, 0.9
J0948+4039,24,2,119,7,ASTD,,1.8, 0.3
J0948+4039,43,1,109,10,ASTD,,1.5,
J0948-0534,8,1,114,5,ASTD,,13.7,
J0948-2650,8,1,-163,5,ASTD,,7.0,
J0948-2901,2,1,134,4,ASTD,F8,5.7,
J0948-2901,8,3,107,5,ASTD,,2.1, 0.9
J0948-3223,2,2,-148,4,ASTD,,10.3, 4.1
J0949+1752,2,3,-24,4,ASTD,,8.9, 0.3
J0949+1752,5,1,-25,5,ASTD,,3.8,
J0949+1752,8,4,-36,5,ASTD,,1.2, 0.2
J0949+6039,8,1,129,5,ASTD,,5.6,
J0949-0050,8,1,176,5,ASTD,,18.6,
J0949-0955,5,1,-33,5,ASTD,,6.4,
J0949-1406,8,1,137,5,ASTD,,4.7,
J0949-2511,5,2,-158,5,ASTD,,2.2, 0.4
J0950+0615,8,1,-163,5,ASTD,,1.4,
J0950+1343,5,2,121,5,ASTD,,1.4, 0.1
J0950+1343,8,3,113,5,ASTD,,1.2, 0.1
J0950+1420,8,1,166,5,ASTD,,13.4,
J0950+1804,5,1,110,5,ASTD,,3.0,
J0950+1804,8,1,109,5,ASTD,,3.1,
J0950+2434,5,1,16,5,ASTD,,5.1,
J0950+4553,8,1,-54,5,ASTD,,5.0,
J0951+3451,8,1,46,5,ASTD,,2.4,
J0951-0301,5,1,-75,5,ASTD,,2.8,
J0951-0301,8,1,-80,5,ASTD,,2.7,
J0951-1837,8,1,73,5,ASTD,,2.3,
J0952+0713,8,1,37,5,ASTD,,2.3,
J0952+2352,8,1,-135,5,ASTD,,1.5,
J0952+2422,8,1,-99,5,ASTD,,0.6,
J0952+2828,5,2,75,5,ASTD,F8,5.6, 5.5
J0952+2828,8,3,59,5,ASTD,,2.9, 0.9
J0952+3512,2,6,166,2,STD,,7.6, 0.5
J0952+3512,5,1,163,5,ASTD,,6.8,
J0952+3512,8,7,161,4,STD,,2.4, 0.2
J0952+4941,5,1,-110,5,ASTD,,1.4,
J0952+5048,5,1,60,5,ASTD,,1.1,
J0952+5048,8,2,66,5,ASTD,,0.9, 0.1
J0952+6322,5,1,110,5,ASTD,,4.9,
J0952+6538,2,4,-154,4,ASTD,,9.1, 0.4
J0952-1349,8,1,53,5,ASTD,,1.7,
J0952-2453,2,3,159,4,ASTD,,6.0, 0.5
J0952-2453,8,3,178,5,ASTD,,1.9, 0.3
J0952-2720,5,2,-29,5,ASTD,,1.3, 0.1
J0952-2720,8,3,-40,5,ASTD,,2.0, 0.4
J0952-3006,8,1,48,5,ASTD,,1.9,
J0953+1720,2,3,-162,4,ASTD,,5.6, 0.4
J0953+3225,2,7,2,4,STD,,12.6, 7.9
J0953+3225,5,2,-1,5,ASTD,,2.6, 0.3
J0953+3225,8,2,2,5,ASTD,,2.3, 0.8
J0953-0840,2,1,1,4,ASTD,,7.4,
J0953-0840,8,1,11,5,ASTD,,48.3,
J0953-2002,5,1,114,5,ASTD,,2.0,
J0953-2002,8,1,112,5,ASTD,,1.4,
J0954+0337,5,1,175,5,ASTD,,9.1,
J0954+1743,2,8,-5,4,STD,,10.1, 0.5
J0954+1743,5,2,4,5,ASTD,,5.9, 0.2
J0954+1743,8,13,13,8,STD,,1.8, 0.4
J0954+1743,15,1,21,4,ASTD,,0.7,
J0954+2122,5,1,82,5,ASTD,,15.0,
J0954+2639,2,5,-166,5,STD,,2.7, 0.4
J0954+2639,5,1,-169,5,ASTD,,2.7,
J0954+2639,8,8,-170,3,STD,,2.6, 0.2
J0954+2639,15,5,-180,5,STD,,2.2, 0.2
J0954+3335,8,1,-16,5,ASTD,,10.1,
J0954+4546,5,1,-92,5,ASTD,,2.7,
J0954+4546,8,1,-85,5,ASTD,,2.5,
J0954+7435,2,4,-113,4,ASTD,,20.5, 0.2
J0954+7435,8,1,-102,5,ASTD,,1.1,
J0954-0047,5,1,141,5,ASTD,,2.2,
J0955+0136,8,1,-97,5,ASTD,,7.0,
J0955+3335,8,1,-90,5,ASTD,,6.5,
J0955+4838,2,1,-106,4,ASTD,,1.9,
J0955+4838,5,1,-99,5,ASTD,,1.4,
J0955+4838,8,3,-83,5,ASTD,,0.8, 0.1
J0955+5001,5,1,173,5,ASTD,,3.3,
J0955+6901,2,1,-56,4,ASTD,,73.8,
J0955+6903,2,2,62,4,ASTD,,2.3, 0.6
J0955+6903,8,4,67,5,ASTD,,0.9, 0.3
J0955+7105,5,1,58,5,ASTD,,4.7,
J0955-0220,5,1,-69,5,ASTD,,2.0,
J0955-1845,2,3,159,4,ASTD,,7.4, 0.4
J0955-1845,8,2,156,5,ASTD,,2.6, 0.1
J0955-3031,5,1,53,5,ASTD,,6.4,
J0955-3031,8,1,50,5,ASTD,,6.4,
J0956+0954,5,1,33,5,ASTD,,2.5,
J0956+0954,8,1,38,5,ASTD,,1.2,
J0956+2515,2,6,-91,4,STD,,7.9, 0.3
J0956+2515,5,3,-110,5,ASTD,,2.6, 0.1
J0956+2515,8,22,-117,9,STD,,1.1, 0.3
J0956+2515,15,16,-117,2,STD,,1.6, 0.5
J0956+2515,24,10,-119,2,STD,,1.0, 0.2
J0956+2515,43,4,-125,10,ASTD,,0.8, 0.3
J0956+2515,86,1,-121,,,,0.2,
J0956+3935,5,1,-39,5,ASTD,,4.2,
J0956+5753,2,4,99,4,ASTD,,4.3, 1.1
J0956+5753,5,1,87,5,ASTD,,1.0,
J0956+5753,8,4,97,5,ASTD,,3.3, 0.1
J0956+7219,5,1,38,5,ASTD,,14.4,
J0956-0957,5,1,140,5,ASTD,,62.4,
J0957+2541,5,1,49,5,ASTD,,26.6,
J0957+3422,5,1,-154,5,ASTD,,1.1,
J0957+5522,2,1,-173,4,ASTD,,6.4,
J0957+5522,5,2,179,5,ASTD,F15,7.4, 1.4
J0957+5522,15,1,-172,4,ASTD,,8.8,
J0957-1350,2,5,-15,2,STD,,4.9, 0.2
J0957-1350,5,1,-25,5,ASTD,,5.3,
J0957-1350,8,7,-29,3,STD,,1.4, 0.4
J0958+2640,5,1,-101,5,ASTD,,11.6,
J0958+2948,5,1,113,5,ASTD,,2.3,
J0958+3224,2,14,-172,2,STD,,10.8, 0.3
J0958+3224,5,4,-180,5,ASTD,,6.2, 0.6
J0958+3224,8,16,167,6,STD,,1.7, 0.5
J0958+3224,24,2,167,7,ASTD,,1.0, 0.1
J0958+4725,1.4,1,142,8,ASTD,,6.8,
J0958+4725,2,26,130,9,STD,,1.5, 0.3
J0958+4725,5,4,126,5,ASTD,,2.7, 1.6
J0958+4725,8,71,122,8,STD,,0.9, 0.4
J0958+4725,15,10,79,5,STD,,0.3, 0.1
J0958+4725,43,1,102,10,ASTD,,0.3,
J0958+5039,2,4,-42,4,ASTD,,2.8, 0.5
J0958+5039,5,1,-46,5,ASTD,,1.3,
J0958+5039,8,5,-56,12,STD,,0.9, 0.2
J0958+6533,2,17,-58,4,STD,,2.7, 0.2
J0958+6533,5,3,-62,5,ASTD,,2.1, 0.3
J0958+6533,8,45,-30,8,STD,,0.8, 0.1
J0958+6533,15,40,-32,5,STD,,0.6, 0.1
J0958+6533,24,1,-42,7,ASTD,,1.0,
J0958+6533,43,121,-18,6,STD,,0.4, 0.2
J0958+6533,86,1,-171,,,,3.7,
J0958-2443,8,1,-19,5,ASTD,,13.9,
J0958-2655,2,4,124,4,ASTD,,11.2, 4.6
J0958-2655,8,6,126,13,STD,,1.5, 0.4
J0958-3612,2,3,-84,4,ASTD,,10.0, 0.5
J0958-3612,8,6,-74,28,STD,,3.2, 1.8
J0958-4110,8,3,-65,5,ASTD,,3.1, 0.8
J0959+0117,8,1,-141,5,ASTD,,31.4,
J0959+1210,8,1,-174,5,ASTD,,4.2,
J0959+2449,5,1,20,5,ASTD,,2.9,
J0959+6712,8,1,86,5,ASTD,,1.5,
J0959+6932,5,1,-148,5,ASTD,,3.7,
J0959-0828,2,4,-168,4,ASTD,,4.9, 0.1
J0959-0828,8,1,-160,5,ASTD,,3.9,
J0959-1034,5,1,139,5,ASTD,,5.4,
J0959-1034,8,1,138,5,ASTD,,5.0,
J1000+1324,2,2,-127,4,ASTD,,4.8, 0.3
J1000+2752,5,1,-87,5,ASTD,,14.6,
J1000+275A,8,1,-28,5,ASTD,,2.4,
J1000-3139,8,4,-171,5,ASTD,,3.6, 1.8
J1001+1015,2,5,-164,1,STD,,11.7, 0.2
J1001+1015,8,5,-166,1,STD,,13.4, 0.1
J1001+2847,8,1,74,5,ASTD,,5.8,
J1001+2853,5,1,-60,5,ASTD,,5.5,
J1001+2911,2,2,-162,4,ASTD,,3.8, 0.9
J1001+2911,5,2,-156,5,ASTD,,1.8, 0.4
J1001+2911,8,3,-146,5,ASTD,,1.3, 0.5
J1001+3424,2,4,52,4,ASTD,,2.7, 0.1
J1001+3424,5,1,57,5,ASTD,,1.8,
J1001+3424,8,5,54,114,STD,,0.7, 0.2
J1001+5540,5,1,-54,5,ASTD,,28.5,
J1001+555A,8,1,18,5,ASTD,,1.5,
J1001-3058,8,1,-22,5,ASTD,,26.5,
J1001-4438,8,3,40,5,ASTD,,5.1, 0.2
J1002+1216,2,2,64,4,ASTD,,2.7, 0.2
J1002+1216,8,2,71,5,ASTD,,0.8, 0.2
J1002+1232,2,1,-76,4,ASTD,F8,2.0,
J1002+1232,8,1,-52,5,ASTD,,0.7,
J1002+5701,5,1,-59,5,ASTD,,1.3,
J1002-2730,8,1,93,5,ASTD,,1.1,
J1002-2837,5,1,-6,5,ASTD,,31.6,
J1003+2605,5,1,156,5,ASTD,,5.9,
J1003+3244,2,4,24,4,ASTD,,8.6, 0.6
J1003+3244,5,2,24,5,ASTD,,7.8, 1.5
J1003+3244,8,3,23,5,ASTD,,7.9, 0.2
J1003+6813,2,3,4,4,ASTD,,4.7, 0.1
J1003+6813,8,5,9,3,STD,,1.4, 0.3
J1003-0559,8,1,77,5,ASTD,,3.6,
J1003-1730,5,1,-10,5,ASTD,,3.3,
J1003-1730,8,1,-13,5,ASTD,,1.9,
J1004+0708,5,1,-126,5,ASTD,,6.9,
J1004+0708,8,1,-126,5,ASTD,,6.9,
J1004+0815,8,1,150,5,ASTD,,2.5,
J1004+1207,5,1,-98,5,ASTD,,2.2,
J1004+1207,8,1,-83,5,ASTD,,3.1,
J1004-2234,5,1,6,5,ASTD,,8.6,
J1004-2234,8,1,13,5,ASTD,,7.2,
J1005+2403,5,1,-154,5,ASTD,,11.9,
J1005+4805,2,2,4,4,ASTD,F8,17.6, 1.3
J1005+4805,8,1,-40,5,ASTD,,0.9,
J1005+5019,5,1,25,5,ASTD,,5.4,
J1005+5019,8,1,24,5,ASTD,,5.2,
J1005+6154,2,4,-107,4,ASTD,,20.7, 0.2
J1005-2152,5,2,27,5,ASTD,,22.2,21.0
J1006+0509,2,2,18,4,ASTD,,5.1, 0.6
J1006+0509,8,3,17,5,ASTD,,2.5, 0.4
J1006+1422,8,1,-6,5,ASTD,,1.2,
J1006+1713,5,1,-171,5,ASTD,,13.3,
J1006+1713,8,6,-171,1,STD,,14.5, 0.2
J1006+3236,8,1,-26,5,ASTD,,1.8,
J1006+3454,2,4,-64,4,ASTD,,3.9, 0.3
J1006+3454,5,3,-70,5,ASTD,,3.5, 0.2
J1006+3454,8,7,-89,5,STD,,1.3, 0.2
J1006+4455,5,1,-106,5,ASTD,,5.1,
J1006+4836,5,1,-46,5,ASTD,,4.7,
J1006+5011,5,1,-8,5,ASTD,,1.2,
J1006+6523,5,1,-15,5,ASTD,,20.2,
J1006-2159,2,3,44,4,ASTD,,3.6, 0.6
J1006-2159,5,1,48,5,ASTD,,2.7,
J1006-2159,8,4,50,5,ASTD,,2.2, 0.7
J1006-2159,15,10,67,9,STD,,0.5, 0.1
J1006-5018,8,1,-146,5,ASTD,,2.7,
J1007+0708,5,1,-24,5,ASTD,,3.0,
J1007+0708,8,3,-16,5,ASTD,,0.7, 0.2
J1007+1356,2,15,133,1,STD,,10.8, 0.3
J1007+1356,5,1,132,5,ASTD,,10.5,
J1007+1356,8,17,112,5,STD,,0.9, 0.2
J1007+1356,15,2,108,4,ASTD,,0.9, 0.2
J1007+1356,24,2,102,7,ASTD,,0.8, 0.1
J1007+3003,8,1,63,5,ASTD,,0.8,
J1007+3444,5,1,-138,5,ASTD,,3.1,
J1007+3444,8,1,-139,5,ASTD,,3.2,
J1007+5802,5,1,72,5,ASTD,,2.5,
J1007+5822,5,1,145,5,ASTD,,18.0,
J1007+5822,8,1,133,5,ASTD,,5.6,
J1007-0207,2,4,-76,4,ASTD,,5.3, 0.1
J1007-0207,8,3,-87,5,ASTD,,1.5, 0.8
J1007-1247,2,4,13,4,ASTD,,8.1, 0.8
J1007-1247,8,4,17,5,ASTD,,3.8, 0.1
J1007-3333,2,4,41,4,ASTD,,5.8, 3.4
J1007-3333,8,4,31,5,ASTD,,2.1, 0.3
J1008+0621,2,3,163,4,ASTD,,2.8, 0.2
J1008+0621,8,4,154,5,ASTD,,1.2, 0.3
J1008+0621,24,2,149,7,ASTD,,0.7, 0.1
J1008+2533,5,1,95,5,ASTD,,2.1,
J1008-0736,8,1,-104,5,ASTD,,2.1,
J1008-0933,2,4,-3,4,ASTD,F8,7.5, 0.3
J1008-0933,8,5,-2,1,STD,,8.5, 0.1
J1008-1629,8,2,29,5,ASTD,,12.5, 4.6
J1008-2139,5,1,97,5,ASTD,,13.8,
J1008-2139,8,1,97,5,ASTD,,13.9,
J1008-2901,5,1,-9,5,ASTD,,3.4,
J1008-2901,8,1,-5,5,ASTD,,1.5,
J1009+0622,2,3,69,4,ASTD,,7.3, 0.1
J1009+0622,8,3,110,5,ASTD,,0.9, 0.1
J1009+1317,5,1,-22,5,ASTD,,2.9,
J1009-0933,5,1,-21,5,ASTD,,7.3,
J1010+0803,8,1,-21,5,ASTD,,0.4,
J1010+3330,5,2,156,5,ASTD,,1.5, 0.1
J1010+3330,8,1,-171,5,ASTD,,0.7,
J1010+4132,5,1,-169,5,ASTD,,3.8,
J1010+8250,2,5,83,3,STD,,6.9, 0.6
J1010+8250,5,2,79,5,ASTD,,2.3, 0.2
J1010+8250,8,6,77,2,STD,,2.4, 0.2
J1010-0200,2,4,-11,4,ASTD,,6.8, 1.0
J1010-0200,5,2,-16,5,ASTD,,6.0, 0.1
J1010-0200,8,7,-15,2,STD,,6.3, 0.2
J1010-020A,2,1,-0,4,ASTD,,103.4,
J1010-0440,8,1,-52,5,ASTD,,39.5,
J1011+0106,2,4,177,4,ASTD,,9.1, 0.7
J1011+0106,8,4,167,5,ASTD,,3.1, 0.2
J1011+3552,8,1,-43,5,ASTD,,1.8,
J1011+3600,8,1,26,5,ASTD,,1.9,
J1011+6529,2,2,-60,4,ASTD,,2.5, 0.2
J1011+6529,5,1,-66,5,ASTD,,1.3,
J1011+6529,8,2,-70,5,ASTD,,1.6, 0.2
J1011+7124,2,2,50,4,ASTD,,10.8, 0.9
J1011-0423,2,2,-106,4,ASTD,,5.3, 0.2
J1011-0423,8,2,-108,5,ASTD,,1.2, 0.3
J1011-2324,5,1,95,5,ASTD,,5.2,
J1011-2324,8,1,112,5,ASTD,,2.8,
J1011-2847,2,1,-32,4,ASTD,,8.7,
J1011-2847,8,2,-133,5,ASTD,,1.6, 0.2
J1011-3223,8,1,-164,5,ASTD,,1.5,
J1012+0630,2,3,100,4,ASTD,,3.7, 0.1
J1012+0630,8,2,93,5,ASTD,,3.5, 0.1
J1012+1046,5,1,-119,5,ASTD,,12.5,
J1012+2312,2,4,-169,4,ASTD,,4.9, 0.1
J1012+2312,5,2,-173,5,ASTD,,3.3, 2.0
J1012+2312,8,3,-175,5,ASTD,,1.6, 0.3
J1012+2439,8,1,37,5,ASTD,,1.0,
J1012+2439,15,1,38,4,ASTD,,0.8,
J1012+2859,8,1,26,5,ASTD,,7.1,
J1012+3309,2,1,-154,4,ASTD,,8.9,
J1012+3309,5,2,-155,5,ASTD,,3.9, 0.6
J1012+4229,8,1,-6,5,ASTD,,2.0,
J1012-1802,5,2,156,5,ASTD,,7.9, 0.4
J1012-2541,8,1,-164,5,ASTD,,2.9,
J1012-3651,5,1,1,5,ASTD,,6.6,
J1012-3740,8,6,0,73,STD,,7.1, 3.1
J1012-4259,8,2,9,5,ASTD,,6.7, 1.2
J1013+2448,5,1,-166,5,ASTD,,9.1,
J1013+2449,2,7,-107,1,STD,,5.6, 0.1
J1013+2449,5,3,-114,5,ASTD,,4.8, 1.0
J1013+2449,8,6,-118,3,STD,,1.0, 0.2
J1013+2449,15,1,-126,4,ASTD,,0.7,
J1013+2829,5,1,157,5,ASTD,,7.7,
J1013+3043,5,1,-60,5,ASTD,,12.7,
J1013+3423,5,1,19,5,ASTD,,11.1,
J1013+3445,2,4,99,4,ASTD,,3.0, 0.4
J1013+3445,5,1,98,5,ASTD,,2.8,
J1013+3445,8,4,92,5,ASTD,,1.7, 0.1
J1013+3526,2,1,-41,4,ASTD,,8.8,
J1013+3526,5,2,-42,5,ASTD,,8.9, 0.2
J1013+4918,2,5,-16,2,STD,F8,6.5, 0.3
J1013+4918,5,1,-18,5,ASTD,F8,6.5,
J1013+4918,8,5,-17,107,STD,,6.8, 0.1
J1013+7427,5,1,-111,5,ASTD,,3.5,
J1013-2546,2,1,156,4,ASTD,,5.6,
J1013-2546,8,4,179,5,ASTD,,1.2, 0.3
J1014+0852,2,1,-13,4,ASTD,,6.6,
J1014+0852,8,1,102,5,ASTD,,1.4,
J1014+2301,2,20,114,5,STD,,3.5, 1.0
J1014+2301,5,4,110,5,ASTD,,2.1, 0.4
J1014+2301,8,24,109,7,STD,,1.4, 0.5
J1014+2301,15,7,110,3,STD,,0.9, 0.3
J1014+2301,24,1,89,7,ASTD,,0.6,
J1014+2749,5,1,123,5,ASTD,,3.5,
J1014+2749,8,1,117,5,ASTD,,0.7,
J1014+3207,8,1,-52,5,ASTD,,26.4,
J1014+5503,5,1,106,5,ASTD,,1.6,
J1014+5503,8,1,120,5,ASTD,,1.5,
J1014-3715,8,1,15,5,ASTD,,2.3,
J1015+0109,2,4,-141,4,ASTD,,2.4, 0.1
J1015+0109,8,2,-138,5,ASTD,,2.3, 0.2
J1015+1227,8,3,-47,5,ASTD,,0.7, 0.1
J1015+2336,8,1,-28,5,ASTD,,10.1,
J1015+4926,2,4,-104,4,ASTD,,5.4, 1.5
J1015+4926,5,1,-109,5,ASTD,,1.7,
J1015+4926,8,4,-98,5,ASTD,,1.9, 0.7
J1015+4926,15,16,-102,13,STD,,1.9, 0.2
J1015+5551,5,1,-17,5,ASTD,,2.0,
J1015+5551,8,1,-21,5,ASTD,,2.1,
J1015+6728,5,2,-73,5,ASTD,,1.8, 0.3
J1015+6728,8,2,-70,5,ASTD,,1.7, 0.1
J1015-1952,2,2,-157,4,ASTD,,3.7, 0.1
J1015-1952,8,3,-157,5,ASTD,,2.6, 0.1
J1016+0419,5,1,86,5,ASTD,,4.3,
J1016+0513,2,13,149,5,STD,,3.6, 0.7
J1016+0513,8,20,140,10,STD,,1.2, 0.3
J1016+0513,15,11,140,2,STD,,1.1, 0.1
J1016+1802,5,1,-170,5,ASTD,,4.9,
J1016+2037,2,5,31,3,STD,,5.2, 0.4
J1016+2037,5,1,34,5,ASTD,,1.9,
J1016+2037,8,5,36,2,STD,,2.0, 0.2
J1016+7617,2,5,112,1,STD,,22.7, 0.2
J1016-2650,8,1,-15,5,ASTD,,10.6,
J1016-3533,5,1,-162,5,ASTD,,20.6,
J1016-3533,8,1,-153,5,ASTD,,15.7,
J1017+2539,8,1,-19,5,ASTD,,31.0,
J1017+4329,5,1,119,5,ASTD,,1.6,
J1017+5202,5,1,43,5,ASTD,,89.6,
J1017+5924,2,3,128,4,ASTD,,3.8, 0.6
J1017+5924,8,3,132,5,ASTD,,0.7, 0.1
J1017+6116,2,11,130,4,STD,,4.4, 0.3
J1017+6116,5,2,-108,5,ASTD,,1.4, 0.1
J1017+6116,8,12,-104,3,STD,,1.4, 0.1
J1017-2016,5,1,56,5,ASTD,,3.0,
J1017-2016,8,1,34,5,ASTD,,1.8,
J1018+0530,2,6,-169,10,STD,,4.3, 1.1
J1018+0530,5,12,-167,9,STD,,3.1, 1.5
J1018+0530,8,23,-157,8,STD,,1.1, 0.5
J1018+1903,5,1,-20,5,ASTD,,2.0,
J1018+2650,5,1,41,5,ASTD,,1.8,
J1018+3542,2,10,177,3,STD,,5.0, 0.5
J1018+3542,5,2,-178,5,ASTD,,3.3, 0.8
J1018+3542,8,11,-177,3,STD,,1.6, 0.2
J1018+3542,15,13,-176,6,STD,,0.9, 0.2
J1018+3542,24,1,-172,7,ASTD,,0.8,
J1018+5911,2,2,9,4,ASTD,,5.0, 2.2
J1018+5911,8,3,15,5,ASTD,,1.0, 0.5
J1018-2140,8,2,-153,5,ASTD,,2.1, 0.5
J1018-3123,2,1,141,4,ASTD,F8,1.7,
J1018-3123,8,1,163,5,ASTD,,1.2,
J1018-3144,8,2,1,5,ASTD,,2.7, 1.5
J1019+0513,5,1,-14,5,ASTD,,31.9,
J1019+3037,5,1,-10,5,ASTD,,5.4,
J1019+6320,5,1,88,5,ASTD,,0.8,
J1019+6320,8,5,66,44,STD,,0.7, 0.2
J1019-1332,5,1,96,5,ASTD,,1.7,
J1019-1332,8,1,112,5,ASTD,,1.2,
J1019-2436,5,1,148,5,ASTD,,5.1,
J1019-2436,8,1,149,5,ASTD,,5.2,
J1019-2708,2,1,176,4,ASTD,,3.9,
J1019-2708,8,5,167,5,STD,,1.6, 0.6
J1020+2209,8,1,168,5,ASTD,,33.7,
J1020+4320,8,3,67,5,ASTD,,1.0, 0.1
J1020+4831,5,3,41,5,ASTD,,13.6, 2.1
J1021+1217,5,1,41,5,ASTD,,57.8,
J1021+2209,5,1,37,5,ASTD,,1.9,
J1021+2209,8,1,66,5,ASTD,,1.0,
J1021+3437,2,4,-139,4,ASTD,,7.1, 0.3
J1021+3437,5,1,-138,5,ASTD,,6.4,
J1021+3437,8,4,-152,5,ASTD,,1.2, 0.1
J1021+4523,5,1,-167,5,ASTD,F8,3.4,
J1021+4523,8,1,-164,5,ASTD,,2.2,
J1021+5114,5,1,-5,5,ASTD,,2.9,
J1022+1131,5,1,153,5,ASTD,,4.7,
J1022+1131,8,1,150,5,ASTD,,4.7,
J1022+1853,2,3,35,4,ASTD,,3.7, 0.3
J1022+1853,5,1,34,5,ASTD,,3.6,
J1022+1853,8,2,35,5,ASTD,,3.0, 0.1
J1022+3041,2,5,156,3,STD,F5,4.5, 0.2
J1022+3041,5,1,155,5,ASTD,F8,4.9,
J1022+3041,8,6,151,2,STD,,3.9, 0.3
J1022+4126,2,4,58,4,ASTD,,25.2, 1.4
J1022+4126,5,1,51,5,ASTD,,2.3,
J1022+4126,8,4,52,5,ASTD,,1.2, 0.2
J1022+4239,2,4,-43,4,ASTD,,2.7, 0.2
J1022+4239,5,1,-44,5,ASTD,,2.3,
J1022+4239,8,3,-34,5,ASTD,,1.0, 0.1
J1022+8023,8,1,166,5,ASTD,,4.5,
J1022-0443,2,1,114,4,ASTD,,2.2,
J1022-0443,8,3,114,5,ASTD,,0.7, 0.1
J1022-0654,8,1,99,5,ASTD,,2.5,
J1022-0726,5,1,89,5,ASTD,,5.2,
J1022-0958,2,4,-29,4,ASTD,,4.6, 1.1
J1022-0958,8,3,-32,5,ASTD,,2.8, 0.1
J1022-1037,8,3,-29,5,ASTD,,37.9,37.0
J1022-4232,8,1,7,5,ASTD,,6.6,
J1023+2649,5,3,-158,5,ASTD,,3.4, 1.1
J1023+2649,8,1,-158,5,ASTD,,1.3,
J1023+2856,2,3,-142,4,ASTD,,4.1, 0.9
J1023+2856,5,1,-144,5,ASTD,,4.5,
J1023+2856,8,4,-158,5,ASTD,,0.8, 0.1
J1023+3948,2,5,-36,3,STD,,5.1, 1.4
J1023+3948,5,2,-43,5,ASTD,,3.4, 0.8
J1023+3948,8,7,-53,4,STD,,1.2, 0.2
J1023+3948,24,2,-53,7,ASTD,,0.9, 0.6
J1023+3953,5,1,-94,5,ASTD,,3.2,
J1023+6357,8,1,-162,5,ASTD,,2.0,
J1023-1034,5,1,-43,5,ASTD,,3.7,
J1023-1034,8,1,-43,5,ASTD,,3.4,
J1023-1140,2,2,-65,4,ASTD,,3.7, 0.7
J1023-1140,8,3,-77,5,ASTD,,3.2, 0.2
J1023-6646,8,1,-20,5,ASTD,,11.1,
J1024+0056,5,1,-20,5,ASTD,,4.8,
J1024+0056,8,1,-24,5,ASTD,,3.4,
J1024+1912,2,14,46,2,STD,,5.7, 1.5
J1024+1912,5,1,46,5,ASTD,,5.2,
J1024+1912,8,15,39,6,STD,,0.8, 0.1
J1024+2332,2,6,51,3,STD,,3.4, 0.1
J1024+2332,5,1,59,5,ASTD,,2.0,
J1024+2332,8,6,55,3,STD,,1.2, 0.2
J1024-0016,8,1,-21,5,ASTD,,3.2,
J1024-0052,2,6,-138,4,STD,F8,3.5, 0.1
J1024-0052,8,5,-133,129,STD,,4.3, 0.7
J1024-1031,5,1,180,5,ASTD,,3.5,
J1024-1031,8,1,175,5,ASTD,,3.9,
J1024-3234,2,2,39,4,ASTD,,8.3, 0.1
J1024-3234,8,4,45,5,ASTD,,4.8, 0.9
J1025+1022,8,1,142,5,ASTD,,5.6,
J1025+1253,2,2,-64,4,ASTD,,18.4, 1.8
J1025+1253,5,6,-57,13,STD,,1.6, 0.2
J1025+1253,8,4,-70,5,ASTD,,1.2, 0.4
J1025-0429,5,1,27,5,ASTD,F8,6.8,
J1025-0429,8,1,12,5,ASTD,,3.1,
J1025-0509,2,4,-32,4,ASTD,,7.0, 1.7
J1025-0509,8,2,-30,5,ASTD,,0.9, 0.1
J1025-0948,8,1,-101,5,ASTD,,1.9,
J1025-2237,8,1,-140,5,ASTD,,3.4,
J1026+0627,5,1,-32,5,ASTD,,2.8,
J1026+0852,5,1,-163,5,ASTD,,7.5,
J1026+0852,8,2,-164,5,ASTD,,8.1, 0.1
J1026+2542,5,1,-73,5,ASTD,,4.4,
J1026+3658,5,1,154,5,ASTD,,0.9,
J1026+4542,5,1,-70,5,ASTD,,5.5,
J1026+5906,5,1,46,5,ASTD,,2.0,
J1026+5906,8,1,50,5,ASTD,,1.9,
J1026+6746,8,1,-116,5,ASTD,,1.0,
J1026+7032,5,1,-36,5,ASTD,,5.6,
J1026+7032,8,1,-22,5,ASTD,,4.1,
J1026-1748,8,1,-119,5,ASTD,,39.3,
J1026-3519,5,1,-155,5,ASTD,,9.0,
J1027+1831,5,1,-17,5,ASTD,,3.2,
J1027+2131,5,1,-127,5,ASTD,,1.5,
J1027+3158,8,1,-36,5,ASTD,,1.4,
J1027+4803,2,2,126,4,ASTD,,6.9, 3.4
J1027+4803,5,1,134,5,ASTD,,1.3,
J1027+4803,8,4,131,5,ASTD,,1.6, 0.1
J1027+7428,2,4,-22,4,ASTD,,3.1, 0.6
J1027+7428,8,6,-25,10,STD,,1.4, 0.7
J1027-2230,5,1,-161,5,ASTD,,1.6,
J1027-2230,8,1,-159,5,ASTD,,3.4,
J1028+0255,2,2,7,4,ASTD,,9.4, 3.5
J1028+0255,8,5,-9,2,STD,,1.8, 0.2
J1028+2401,2,4,176,4,ASTD,,5.4, 0.2
J1028+2401,5,1,-175,5,ASTD,,2.7,
J1028+2401,8,4,174,5,ASTD,,1.6, 0.1
J1028+3553,5,1,-13,5,ASTD,,7.9,
J1028+3844,5,1,-22,5,ASTD,F8,10.6,
J1028+3844,8,1,-63,5,ASTD,,6.6,
J1028+4126,8,1,76,5,ASTD,,15.3,
J1028-0100,5,1,-144,5,ASTD,,4.7,
J1028-0100,8,1,-118,5,ASTD,,1.6,
J1028-0236,8,1,-159,5,ASTD,,4.3,
J1028-0844,8,2,-43,5,ASTD,,1.2, 0.2
J1028-1818,8,1,-62,5,ASTD,,2.4,
J1028-2644,5,1,129,5,ASTD,,23.1,
J1029+0131,5,1,-118,5,ASTD,,24.3,
J1029+0519,2,4,-111,4,ASTD,,3.8, 0.3
J1029+0519,8,3,-92,5,ASTD,,1.3, 0.1
J1029+0540,5,1,22,5,ASTD,,5.3,
J1029+0540,8,1,16,5,ASTD,,4.1,
J1029+3224,5,1,26,5,ASTD,,2.6,
J1029+6054,5,1,-17,5,ASTD,,2.9,
J1029-0143,5,1,-138,5,ASTD,,5.2,
J1029-1852,2,10,111,7,STD,,9.5, 0.7
J1029-1852,8,5,116,4,STD,,1.4, 0.1
J1030+0853,5,3,133,5,ASTD,,5.9, 0.1
J1030+0853,8,3,152,5,ASTD,,3.5, 2.0
J1030+3102,2,2,-38,4,ASTD,,6.1, 0.2
J1030+3102,8,3,-36,5,ASTD,,1.5, 0.4
J1030+4113,8,1,164,5,ASTD,,40.8,
J1030+5132,5,3,140,5,ASTD,,5.0, 0.1
J1030+5132,8,2,142,5,ASTD,,11.8, 0.2
J1030+5806,5,1,-69,5,ASTD,,3.0,
J1030-0803,8,1,143,5,ASTD,,3.5,
J1030-3003,8,1,-160,5,ASTD,,3.6,
J1030-3216,5,1,161,5,ASTD,,10.8,
J1030-3444,5,1,-129,5,ASTD,,9.6,
J1030-3444,8,1,-148,5,ASTD,,8.4,
J1031+6020,2,5,-51,4,STD,,2.6, 0.7
J1031+6020,5,1,-48,5,ASTD,,2.0,
J1031+6020,8,3,-61,5,ASTD,,0.9, 0.1
J1031+7441,2,3,42,4,ASTD,,4.9, 0.7
J1031+7441,8,3,49,5,ASTD,,0.9, 0.2
J1031+7441,15,12,49,4,STD,,0.6, 0.1
J1031-0423,2,4,28,4,ASTD,,3.8, 0.4
J1031-0423,8,4,18,5,ASTD,,1.3, 0.1
J1031-2228,2,4,-114,4,ASTD,,8.2, 0.2
J1031-2228,5,3,-116,5,ASTD,,7.9, 0.2
J1031-2228,8,9,-115,1,STD,,7.5, 0.2
J1032+0401,5,1,91,5,ASTD,,1.2,
J1032+0401,8,1,86,5,ASTD,,1.1,
J1032+1938,5,1,41,5,ASTD,,1.8,
J1032+1938,8,1,37,5,ASTD,,1.0,
J1032+2756,8,1,-7,5,ASTD,,2.7,
J1032+5644,8,1,176,5,ASTD,,1.2,
J1032+6051,5,1,-74,5,ASTD,,1.6,
J1032+6623,5,2,144,5,ASTD,,3.6, 0.8
J1032+6623,8,2,-161,5,ASTD,,2.9, 0.1
J1032+7218,5,1,134,5,ASTD,,2.4,
J1032-1400,2,2,50,4,ASTD,,2.7, 1.0
J1032-1400,8,3,75,5,ASTD,,0.8, 0.2
J1033+071A,2,12,61,8,STD,,4.1, 1.8
J1033+071A,5,1,64,5,ASTD,,2.0,
J1033+071A,8,14,61,9,STD,,1.4, 0.4
J1033+071B,2,4,-36,4,ASTD,F8,9.5, 3.4
J1033+071B,8,2,-37,5,ASTD,,2.6, 0.2
J1033+1633,5,1,24,5,ASTD,,5.1,
J1033+1633,8,1,24,5,ASTD,,5.8,
J1033+3935,2,1,34,4,ASTD,,2.1,
J1033+3935,5,1,45,5,ASTD,,2.1,
J1033+3935,8,5,42,1,STD,,2.2, 0.1
J1033+3935,15,1,37,4,ASTD,,0.9,
J1033+4116,2,11,-5,7,STD,,7.0, 1.4
J1033+4116,5,4,-2,5,ASTD,,3.4, 1.2
J1033+4116,8,5,0,21,STD,,1.6, 0.9
J1033+4116,15,2,-42,4,ASTD,,0.4, 0.1
J1033+6051,2,4,171,4,ASTD,,3.3, 0.3
J1033+6051,5,1,169,5,ASTD,,2.8,
J1033+6051,8,5,168,6,STD,,1.1, 0.2
J1033+6051,15,14,171,2,STD,,1.1, 0.1
J1033-2536,8,2,-57,5,ASTD,,14.2,11.7
J1033-3601,2,2,-155,4,ASTD,,8.3, 5.7
J1033-3601,8,5,-161,3,STD,,3.1, 0.3
J1034+1429,2,1,56,4,ASTD,,3.1,
J1034+2857,5,1,-156,5,ASTD,,2.9,
J1034+5924,5,1,-48,5,ASTD,,15.3,
J1034+6832,8,1,-107,5,ASTD,,1.1,
J1034-0211,2,1,173,4,ASTD,,4.5,
J1034-0211,8,2,165,5,ASTD,,3.4, 0.4
J1034-2133,5,1,135,5,ASTD,,10.2,
J1035+3406,8,1,-24,5,ASTD,,2.1,
J1035+3510,2,3,-167,4,ASTD,,90.8,15.0
J1035+3756,2,1,72,4,ASTD,,5.6,
J1035+5040,2,5,-38,1,STD,,10.2, 0.1
J1035+5040,5,1,-35,5,ASTD,,10.1,
J1035+5040,8,2,-35,5,ASTD,,10.2, 0.1
J1035+5542,5,1,-53,5,ASTD,,0.9,
J1035+5628,8,3,57,5,ASTD,,1.4, 0.1
J1035+5628,15,2,67,4,ASTD,,1.0, 0.1
J1035+5834,5,1,-36,5,ASTD,,31.3,
J1035+5834,8,1,37,5,ASTD,,74.9,
J1035+6529,8,1,-152,5,ASTD,,9.7,
J1035-1816,8,1,-61,5,ASTD,,0.9,
J1035-2011,2,5,-155,5,STD,,9.9, 1.7
J1035-2011,5,10,-155,7,STD,,6.1, 3.1
J1035-2011,8,20,-151,8,STD,,2.6, 1.4
J1035-2011,15,2,-147,4,ASTD,,1.0, 0.5
J1035-2011,43,1,-142,10,ASTD,,0.7,
J1036+0006,8,1,-106,5,ASTD,,0.9,
J1036+1051,5,1,65,5,ASTD,,2.7,
J1036+1051,8,1,65,5,ASTD,,2.8,
J1036+1233,5,1,179,5,ASTD,,2.8,
J1036+1233,8,1,180,5,ASTD,,1.8,
J1036+1326,5,1,-39,5,ASTD,,3.0,
J1036+2203,2,4,86,4,ASTD,,5.7, 0.4
J1036+2203,5,1,88,5,ASTD,,4.9,
J1036+2203,8,4,107,5,ASTD,,1.0, 0.1
J1036-0605,2,4,-135,4,ASTD,F5,7.8, 0.1
J1036-0605,5,1,-136,5,ASTD,,8.4,
J1036-0605,8,6,-136,1,STD,,8.5, 0.1
J1036-2612,5,1,-127,5,ASTD,,0.7,
J1036-2612,8,1,-134,5,ASTD,,5.9,
J1036-3109,8,2,-28,5,ASTD,,7.4, 4.2
J1036-3744,2,2,144,4,ASTD,,8.1, 0.9
J1036-3744,8,6,27,108,STD,,2.3, 0.4
J1037+0424,2,4,14,4,ASTD,,4.6, 0.4
J1037+0424,8,5,17,3,STD,,1.8, 0.2
J1037+2834,2,4,106,4,ASTD,,3.2, 0.1
J1037+2834,5,1,90,5,ASTD,,2.6,
J1037+2834,8,2,49,5,ASTD,,0.8, 0.2
J1037+4335,8,1,-142,5,ASTD,,42.9,
J1037+5711,2,1,-52,4,ASTD,,2.6,
J1037+5711,8,2,-25,5,ASTD,,7.4, 5.5
J1037-2705,2,1,132,4,ASTD,,6.5,
J1037-2705,8,3,71,5,ASTD,,2.1, 0.3
J1037-2823,2,3,130,4,ASTD,,6.5, 0.3
J1037-2823,5,1,136,5,ASTD,,3.0,
J1037-2823,8,5,126,6,STD,,2.1, 0.9
J1037-2934,2,44,136,10,STD,,3.1, 1.1
J1037-2934,5,1,139,5,ASTD,,1.9,
J1037-2934,8,68,137,11,STD,,1.6, 0.5
J1037-2934,15,10,137,8,STD,,0.9, 0.2
J1037-2934,24,6,96,19,STD,,0.3, 0.1
J1037-2934,43,1,121,10,ASTD,,0.3,
J1038+0512,1.4,1,7,8,ASTD,,20.2,
J1038+0512,2,8,4,2,STD,,18.4, 0.6
J1038+0512,5,3,2,5,ASTD,,3.4, 1.4
J1038+0512,8,14,1,3,STD,,1.6, 0.2
J1038+0512,15,15,-6,4,STD,,0.9, 0.2
J1038+1346,8,2,155,5,ASTD,,1.9, 0.5
J1038+4244,2,3,-52,4,ASTD,,10.7, 0.8
J1038+4244,5,2,-57,5,ASTD,,3.1, 1.3
J1038+4244,8,5,-43,3,STD,,1.1, 0.2
J1038-2423,8,2,96,5,ASTD,,0.7, 0.1
J1038-4325,2,3,33,4,ASTD,,2.9, 0.7
J1039+7325,5,1,39,5,ASTD,,6.0,
J1039-1541,2,3,137,4,ASTD,,7.9, 0.1
J1039-1541,8,4,127,5,ASTD,,0.9, 0.1
J1039-2850,5,1,-145,5,ASTD,,6.8,
J1040+5540,5,1,64,5,ASTD,,5.4,
J1040+5540,8,1,53,5,ASTD,,9.7,
J1041+0610,1.4,1,155,8,ASTD,,15.9,
J1041+0610,2,4,148,4,ASTD,,10.8, 5.3
J1041+0610,5,1,151,5,ASTD,,3.7,
J1041+0610,8,4,152,5,ASTD,,2.9, 0.4
J1041+0610,15,9,156,1,STD,,1.9, 0.3
J1041+0610,43,1,169,10,ASTD,,1.1,
J1041+2101,2,4,-139,4,ASTD,,5.6, 0.2
J1041+2101,5,1,-124,5,ASTD,,1.3,
J1041+2101,8,3,-106,5,ASTD,,0.8, 0.1
J1041+2929,5,1,154,5,ASTD,,4.0,
J1041+3115,5,1,-46,5,ASTD,,4.7,
J1041+4138,5,1,72,5,ASTD,,2.7,
J1041+4900,5,1,116,5,ASTD,,3.5,
J1041+523A,2,21,26,5,STD,,4.7, 1.4
J1041+523A,5,2,41,5,ASTD,F8,13.1,10.5
J1041+523A,8,21,25,166,STD,,1.3, 0.3
J1041+523B,2,1,33,4,ASTD,,7.8,
J1041+523B,5,1,33,5,ASTD,,6.9,
J1041-1614,5,1,35,5,ASTD,,9.5,
J1041-1614,8,1,36,5,ASTD,,9.2,
J1041-4740,8,4,-72,5,ASTD,,11.4, 1.2
J1042+0036,5,1,6,5,ASTD,,4.9,
J1042+0036,8,1,15,5,ASTD,,2.1,
J1042+0321,8,1,15,5,ASTD,,1.5,
J1042+0748,2,1,40,4,ASTD,,6.9,
J1042+0748,5,1,37,5,ASTD,,6.9,
J1042+0748,8,2,36,5,ASTD,,7.0, 0.1
J1042+1203,2,3,-63,4,ASTD,,22.0, 2.3
J1042+1203,5,1,-69,5,ASTD,,1.5,
J1042+1203,8,5,-68,21,STD,,10.8, 7.6
J1042+1203,15,18,-73,2,STD,,1.4, 0.1
J1042+2902,5,1,13,5,ASTD,,6.1,
J1042+2902,8,1,13,5,ASTD,,6.8,
J1042+2949,5,1,96,5,ASTD,,1.0,
J1042+3435,5,1,176,5,ASTD,F8,4.0,
J1042+3435,8,1,174,5,ASTD,,3.9,
J1043+1057,5,1,179,5,ASTD,,4.2,
J1043+1057,8,1,179,5,ASTD,,2.6,
J1043+2408,2,5,68,6,STD,,1.8, 0.4
J1043+2408,5,3,75,5,ASTD,,1.3, 0.4
J1043+2408,8,8,86,7,STD,,0.6, 0.1
J1043+2408,15,10,86,7,STD,,0.5, 0.1
J1043+2408,24,1,80,7,ASTD,,0.9,
J1043-0553,5,1,40,5,ASTD,,4.4,
J1043-0553,8,2,40,5,ASTD,,4.2, 0.4
J1043-1353,8,1,-40,5,ASTD,,183.6,
J1043-1541,5,1,104,5,ASTD,,2.3,
J1043-3400,5,1,51,5,ASTD,,4.5,
J1043-3401,5,1,-13,5,ASTD,,9.9,
J1043-4530,2,1,-116,4,ASTD,,26.6,
J1044+0655,2,6,132,5,STD,,3.6, 0.4
J1044+0655,5,1,136,5,ASTD,,1.5,
J1044+0655,8,9,137,4,STD,,1.3, 0.3
J1044+5322,2,4,168,4,ASTD,,3.1, 0.2
J1044+5322,5,1,161,5,ASTD,,2.2,
J1044+5322,8,5,151,7,STD,,1.2, 0.4
J1044+8054,2,14,-81,9,STD,,3.5, 1.3
J1044+8054,5,5,-69,9,STD,,2.1, 0.4
J1044+8054,8,23,-70,9,STD,,1.2, 0.5
J1044+8054,15,4,-70,4,ASTD,,1.2, 0.3
J1044+8054,24,1,-87,7,ASTD,,0.5,
J1044-2712,5,1,9,5,ASTD,,9.4,
J1045+0624,8,3,-12,5,ASTD,,1.5, 0.1
J1045+1735,2,3,-66,4,ASTD,,2.6, 0.1
J1045+1735,5,1,-57,5,ASTD,,1.6,
J1045+1735,8,2,-69,5,ASTD,,0.9, 0.1
J1045+3142,5,1,2,5,ASTD,,4.6,
J1045+5251,5,1,-4,5,ASTD,,1.9,
J1045+5251,8,1,-17,5,ASTD,,1.4,
J1045-2927,2,4,-93,4,ASTD,,9.4, 1.8
J1045-2927,8,4,-90,5,ASTD,,1.4, 0.6
J1046+5354,2,4,113,4,ASTD,,4.2, 0.7
J1046+5354,5,1,113,5,ASTD,,2.2,
J1046+5354,8,3,108,5,ASTD,,0.8, 0.1
J1046+5449,8,1,55,5,ASTD,,2.7,
J1046+6559,8,1,-116,5,ASTD,,2.5,
J1046+7321,8,1,123,5,ASTD,,23.4,
J1046-2328,8,1,24,5,ASTD,,45.0,
J1046-2921,8,1,27,5,ASTD,,0.9,
J1047+0029,5,1,-35,5,ASTD,,1.9,
J1047+0029,8,3,-35,5,ASTD,,1.8, 0.3
J1047+4725,5,2,-52,5,ASTD,,12.5, 8.3
J1047+5821,5,1,112,5,ASTD,,3.4,
J1047+5821,8,1,96,5,ASTD,,2.2,
J1047+7238,5,1,-112,5,ASTD,,2.6,
J1047+7238,8,2,-105,5,ASTD,,1.8, 1.1
J1047-0028,5,1,60,5,ASTD,,3.0,
J1047-0028,8,1,61,5,ASTD,,2.8,
J1047-0222,5,1,-132,5,ASTD,,8.6,
J1047-0630,5,1,-127,5,ASTD,,2.5,
J1047-0630,8,1,-147,5,ASTD,,2.9,
J1047-1308,8,5,-80,1,STD,,2.2, 0.1
J1047-2014,8,1,-121,5,ASTD,,40.9,
J1047-4019,8,1,11,5,ASTD,,4.2,
J1048+0055,2,4,111,4,ASTD,,2.1, 0.2
J1048+0055,8,4,96,5,ASTD,,2.4, 0.1
J1048+0055,15,1,95,4,ASTD,,2.4,
J1048+0141,2,3,-104,4,ASTD,,9.8, 0.1
J1048+0604,5,1,107,5,ASTD,,5.2,
J1048+0604,8,1,119,5,ASTD,,1.4,
J1048+1514,2,1,-0,4,ASTD,,9.7,
J1048+1514,8,1,4,5,ASTD,,7.3,
J1048+2115,5,1,94,5,ASTD,,2.1,
J1048+3538,5,1,70,5,ASTD,,7.1,
J1048+6008,2,1,74,4,ASTD,,16.4,
J1048+6008,5,1,92,5,ASTD,F8,6.8,
J1048+6008,8,2,88,5,ASTD,,9.0, 0.5
J1048+7143,2,20,89,15,STD,,0.9, 0.3
J1048+7143,5,11,144,10,STD,,1.6, 0.2
J1048+7143,8,50,149,7,STD,,1.0, 0.2
J1048+7143,15,12,140,16,STD,,0.5, 0.2
J1048-1909,1.4,1,147,8,ASTD,,6.1,
J1048-1909,2,23,147,3,STD,,6.4, 0.9
J1048-1909,5,19,149,5,STD,,6.0, 0.8
J1048-1909,8,34,149,5,STD,,3.4, 1.8
J1048-1909,15,10,150,4,STD,,0.7, 0.2
J1048-1909,24,9,148,5,STD,,0.6, 0.2
J1048-1909,43,4,144,10,ASTD,,0.6, 0.1
J1048-4114,2,1,95,4,ASTD,,9.5,
J1048-4114,8,5,129,32,STD,,6.7, 1.1
J1049+1429,2,3,149,4,ASTD,,7.7, 3.5
J1049+1429,8,1,140,5,ASTD,,1.3,
J1049+1548,8,2,-0,5,ASTD,,5.7, 0.1
J1049-0040,8,1,23,5,ASTD,,1.4,
J1049-0513,8,1,-40,5,ASTD,,2.7,
J1049-2231,2,4,-35,4,ASTD,,4.1, 0.3
J1049-2231,5,1,-39,5,ASTD,,5.0,
J1049-2231,8,5,-33,2,STD,,4.7, 0.2
J1050+0432,2,1,8,4,ASTD,,7.7,
J1050+0432,8,3,-4,5,ASTD,,1.6, 0.2
J1050+0432,15,2,9,4,ASTD,,0.8, 0.2
J1050+3430,2,6,-21,1,STD,F5,7.0, 0.1
J1050+3430,5,1,-21,5,ASTD,F8,7.6,
J1050+3430,8,5,-20,1,STD,,7.7, 0.1
J1050-0251,5,1,161,5,ASTD,,2.4,
J1050-0318,2,1,-108,4,ASTD,,8.0,
J1050-0318,8,2,-87,5,ASTD,,1.8, 0.1
J1050-3212,5,1,-70,5,ASTD,,7.0,
J1050-3212,8,1,-82,5,ASTD,,8.7,
J1050-3517,5,2,86,5,ASTD,,2.6, 0.7
J1050-3517,8,1,7,5,ASTD,,2.1,
J1051+0103,8,1,-85,5,ASTD,,45.9,
J1051+2027,2,4,-87,4,ASTD,,2.9, 0.4
J1051+2027,5,1,-86,5,ASTD,,1.8,
J1051+2027,8,5,-83,9,STD,,2.2, 0.6
J1051+2119,1.4,1,105,8,ASTD,,6.9,
J1051+2119,2,12,108,4,STD,,6.8, 1.1
J1051+2119,5,8,111,3,STD,,4.0, 1.9
J1051+2119,8,18,116,7,STD,,1.8, 0.6
J1051+2119,15,8,114,4,STD,,0.7, 0.2
J1051+2119,24,2,94,7,ASTD,,0.9, 0.5
J1051+3943,8,2,-67,5,ASTD,,10.3, 1.3
J1051+4644,2,2,78,4,ASTD,F15,3.2, 0.1
J1051+4644,5,1,105,5,ASTD,,3.3,
J1051+4644,8,5,100,5,STD,,2.8, 0.5
J1051+4644,15,4,98,4,ASTD,,1.6, 0.1
J1051+5347,5,1,89,5,ASTD,,2.2,
J1051-0918,8,1,-20,5,ASTD,,1.8,
J1051-3138,5,2,147,5,ASTD,F8,1.5, 0.1
J1051-3138,8,4,136,5,ASTD,,1.3, 0.1
J1052+0457,5,2,-45,5,ASTD,,1.6, 0.1
J1052+0457,8,2,-53,5,ASTD,,1.0, 0.1
J1052+0524,5,1,-74,5,ASTD,,16.8,
J1052+0524,8,2,-51,5,ASTD,,24.1, 7.9
J1052+052A,8,1,-74,5,ASTD,,88.2,
J1052+0814,8,1,45,5,ASTD,,17.6,
J1052+2029,8,1,109,5,ASTD,,7.7,
J1052+3355,8,1,-105,5,ASTD,,22.7,
J1052+5755,8,1,46,5,ASTD,,2.2,
J1052+8317,2,5,-80,3,STD,,11.4, 0.1
J1052-1845,8,1,-157,5,ASTD,,10.3,
J1053+1842,5,1,-98,5,ASTD,,1.8,
J1053+1842,8,1,-90,5,ASTD,,0.8,
J1053+4929,8,3,115,5,ASTD,,1.6, 0.3
J1053+5401,5,1,89,5,ASTD,,4.9,
J1053-0014,5,1,-29,5,ASTD,,18.3,
J1053-1010,5,1,-110,5,ASTD,,3.3,
J1053-1010,8,1,-127,5,ASTD,,1.7,
J1053-3445,8,1,-135,5,ASTD,,2.5,
J1054+0227,5,1,-3,5,ASTD,,6.1,
J1054+2210,8,2,142,5,ASTD,,1.8, 0.3
J1054+3855,2,3,165,4,ASTD,,8.5, 2.4
J1054+3928,8,4,66,5,ASTD,,0.8, 0.1
J1054+5308,8,1,136,5,ASTD,,1.0,
J1054+5512,8,1,48,5,ASTD,,0.8,
J1054+8629,2,5,-18,4,STD,F8,6.0, 0.2
J1054+8629,8,5,-21,126,STD,,5.6, 0.3
J1054-0713,5,1,115,5,ASTD,,1.4,
J1054-0713,8,1,140,5,ASTD,,3.8,
J1054-2626,5,2,157,5,ASTD,,18.6,10.5
J1055+0205,2,2,-105,4,ASTD,,5.2, 0.1
J1055+0205,8,6,-101,1,STD,,5.4, 0.2
J1055-0126,8,1,-114,5,ASTD,,55.1,
J1055-2831,8,1,-142,5,ASTD,,2.3,
J1056+0517,5,1,-30,5,ASTD,,8.1,
J1056+0517,8,1,-30,5,ASTD,,8.0,
J1056+5019,2,1,-62,4,ASTD,,4.4,
J1056+7011,2,12,-147,10,STD,,2.3, 0.3
J1056+7011,8,5,-144,4,STD,,0.8, 0.4
J1056+7401,5,1,-118,5,ASTD,,2.2,
J1056+7401,8,1,-125,5,ASTD,,2.1,
J1056-1330,5,2,-65,5,ASTD,,15.3, 0.7
J1056-1330,8,1,-125,5,ASTD,,2.5,
J1057+0012,2,1,9,4,ASTD,F8,8.6,
J1057+0012,8,5,37,4,STD,,2.6, 0.1
J1057+3709,5,1,8,5,ASTD,,2.0,
J1057+5326,5,1,156,5,ASTD,,2.5,
J1057+6220,5,1,-28,5,ASTD,,2.8,
J1057-2342,2,5,-139,4,STD,,6.3, 0.4
J1057-2342,8,5,-142,12,STD,,0.7, 0.1
J1057-2433,2,4,27,4,ASTD,,13.1, 4.1
J1057-2433,8,4,26,5,ASTD,,12.5, 1.8
J1057-2509,2,5,-166,3,STD,,10.9, 3.2
J1057-2509,8,6,-168,6,STD,,2.6, 0.9
J1058+0133,2,10,-55,4,STD,,5.5, 0.3
J1058+0133,5,13,-55,5,STD,,5.3, 0.3
J1058+0133,8,30,-56,7,STD,,2.0, 1.1
J1058+0133,15,33,-53,5,STD,,1.8, 0.1
J1058+0133,24,4,-52,7,ASTD,,1.7, 0.1
J1058+0133,43,34,-57,23,STD,,0.2, 0.1
J1058+1951,2,2,-6,4,ASTD,,4.4, 0.2
J1058+1951,5,2,-5,5,ASTD,,2.8, 0.4
J1058+1951,8,4,-5,5,ASTD,,1.7, 0.2
J1058+1951,15,9,-8,4,STD,,1.7, 0.3
J1058+2817,2,2,-139,4,ASTD,,9.8, 1.1
J1058+2817,8,3,-145,5,ASTD,,1.5, 0.2
J1058+4248,5,1,40,5,ASTD,,7.7,
J1058+4304,2,4,-88,4,ASTD,,2.9, 0.5
J1058+4304,5,2,-82,5,ASTD,,1.7, 0.1
J1058+4304,8,5,-79,4,STD,,1.8, 0.2
J1058+5628,2,2,-94,4,ASTD,,3.1, 0.5
J1058+5628,5,1,-85,5,ASTD,,3.3,
J1058+5628,8,5,-90,6,STD,,0.8, 0.2
J1058+5628,15,17,-95,6,STD,,0.8, 0.2
J1058+8114,2,35,-135,12,STD,,2.9, 1.6
J1058+8114,8,50,-145,9,STD,,0.8, 0.1
J1058+8114,24,9,-147,4,STD,,0.8, 0.1
J1058+8114,43,2,-156,10,ASTD,,0.7, 0.1
J1058-0309,2,4,155,4,ASTD,,11.5, 0.2
J1058-0309,5,1,157,5,ASTD,,11.5,
J1058-0309,8,5,157,130,STD,,5.4, 0.1
J1058-0615,8,1,-33,5,ASTD,,2.6,
J1058-3024,2,2,-73,4,ASTD,,3.5, 0.1
J1058-3024,5,1,-65,5,ASTD,,2.8,
J1058-3024,8,1,-76,5,ASTD,,1.2,
J1059+0225,8,1,13,5,ASTD,,3.3,
J1059+0517,8,1,179,5,ASTD,,1.3,
J1059+2057,2,2,-68,4,ASTD,,3.1, 0.6
J1059+2057,5,1,-74,5,ASTD,,2.8,
J1059+2057,8,2,-67,5,ASTD,,1.5, 0.2
J1059+3124,5,1,-88,5,ASTD,,1.3,
J1059+4051,2,3,178,4,ASTD,,5.0, 0.3
J1059+4051,8,3,176,5,ASTD,,1.9, 0.2
J1059+5056,5,1,81,5,ASTD,,4.8,
J1059+5056,8,1,-10,5,ASTD,,22.5,
J1059+5239,5,1,147,5,ASTD,,2.1,
J1059+5239,8,1,159,5,ASTD,,1.5,
J1059-1134,2,1,-172,4,ASTD,,4.5,
J1059-1134,5,2,153,5,ASTD,,1.5, 0.2
J1059-1134,8,5,162,3,STD,,1.2, 0.1
J1100+0444,5,1,-8,5,ASTD,,6.7,
J1100+0949,8,1,-133,5,ASTD,,1.4,
J1100+1629,5,1,-1,5,ASTD,,4.2,
J1100+5453,8,1,-117,5,ASTD,,2.6,
J1100-1251,8,1,-142,5,ASTD,,1.3,
J1101+0215,8,2,-125,5,ASTD,,0.9, 0.1
J1101+2020,5,1,-100,5,ASTD,,1.0,
J1101+3904,2,5,-142,6,STD,,6.4, 1.7
J1101+3904,5,2,-147,5,ASTD,,3.9, 1.2
J1101+3904,8,6,-150,4,STD,,1.9, 0.2
J1101+4108,8,1,-120,5,ASTD,,13.2,
J1101+6241,2,3,20,4,ASTD,,3.8, 0.1
J1101+6241,8,4,25,5,ASTD,,2.1, 0.2
J1101+7225,2,3,15,4,ASTD,,3.9, 0.2
J1101+7225,5,3,-7,5,ASTD,,2.7, 0.7
J1101+7225,8,4,2,5,ASTD,,1.3, 0.1
J1101-1918,5,1,53,5,ASTD,,1.6,
J1102+1614,5,1,122,5,ASTD,,2.4,
J1102+2241,2,3,-27,4,ASTD,,2.9, 0.2
J1102+2241,5,1,-36,5,ASTD,,2.8,
J1102+2241,8,5,-39,2,STD,,2.3, 0.1
J1102+2757,2,1,88,4,ASTD,,3.8,
J1102+2757,5,1,97,5,ASTD,,3.0,
J1102+2757,8,3,126,5,ASTD,,0.9, 0.1
J1102+2840,2,2,28,4,ASTD,,2.3, 0.4
J1102+2840,8,2,35,5,ASTD,,1.2, 0.6
J1102+5250,8,1,175,5,ASTD,,2.0,
J1102+5941,2,4,54,4,ASTD,,23.5, 0.1
J1102+5941,5,1,57,5,ASTD,,1.6,
J1102+5941,8,4,54,5,ASTD,,2.7, 0.4
J1102+6442,5,1,-117,5,ASTD,,2.5,
J1102+7018,5,1,-30,5,ASTD,,2.4,
J1102-3540,8,1,-161,5,ASTD,,2.0,
J1102-4404,2,1,12,4,ASTD,F8,3.8,
J1102-4404,8,1,11,5,ASTD,,0.7,
J1103+0022,5,1,85,5,ASTD,,31.7,
J1103+0232,5,1,-81,5,ASTD,,3.9,
J1103+0232,8,1,-85,5,ASTD,,3.6,
J1103+1158,2,2,149,4,ASTD,,14.0, 9.6
J1103+1158,8,2,147,5,ASTD,,1.2, 0.1
J1103+2203,5,1,114,5,ASTD,,1.8,
J1103+2203,8,5,115,3,STD,,1.9, 0.1
J1103+3014,2,3,120,4,ASTD,,2.8, 0.1
J1103+3014,5,2,121,5,ASTD,,1.8, 0.5
J1103+3014,8,4,129,5,ASTD,,1.2, 0.2
J1103+4113,5,1,91,5,ASTD,,5.2,
J1103-2329,8,1,38,5,ASTD,,24.8,
J1103-3251,2,2,-177,4,ASTD,,7.4, 1.6
J1103-3251,8,2,-172,5,ASTD,,3.6, 2.9
J1104+0730,2,2,-90,4,ASTD,,22.0,18.4
J1104+0730,8,2,-152,5,ASTD,,0.4, 0.1
J1104+0858,5,1,9,5,ASTD,,6.0,
J1104+3812,2,57,-41,7,STD,,4.2, 0.5
J1104+3812,5,1,-40,5,ASTD,,3.5,
J1104+3812,8,58,-33,10,STD,,1.1, 0.2
J1104+3812,15,51,-30,7,STD,,0.9, 0.1
J1104+3812,24,1,-10,7,ASTD,,0.7,
J1104+3812,43,95,-29,12,STD,,0.4, 0.1
J1104+4928,5,1,-180,5,ASTD,,4.6,
J1104+4928,8,1,-180,5,ASTD,,4.0,
J1104+6038,2,3,179,4,ASTD,,3.5, 0.5
J1104+6038,5,1,172,5,ASTD,,1.5,
J1104+6038,8,4,168,5,ASTD,,1.0, 0.2
J1104+7658,2,2,95,4,ASTD,,8.0, 0.2
J1104+7658,8,3,94,5,ASTD,,0.8, 0.1
J1104+7932,2,4,65,4,ASTD,F8,6.0, 0.2
J1104+7932,8,6,67,3,STD,,4.2, 0.1
J1104-2431,2,5,-129,3,STD,,3.8, 0.4
J1104-2431,8,5,-133,1,STD,,1.4, 0.5
J1105+0202,2,4,-54,4,ASTD,,3.3, 0.7
J1105+0202,8,3,-74,5,ASTD,,1.0, 0.2
J1105+1132,5,1,-104,5,ASTD,,4.0,
J1105+1754,5,1,-175,5,ASTD,,2.0,
J1105+2052,8,1,148,5,ASTD,,7.9,
J1105+3207,5,1,40,5,ASTD,,1.8,
J1105+3946,5,1,-135,5,ASTD,,2.5,
J1105+3946,8,1,-142,5,ASTD,,1.5,
J1105+4428,8,1,-148,5,ASTD,,1.9,
J1105+6303,8,1,-14,5,ASTD,,51.2,
J1105-0732,8,1,-129,5,ASTD,,54.9,
J1105-2158,5,1,-120,5,ASTD,,15.6,
J1105-2158,8,1,-122,5,ASTD,,15.9,
J1105-3928,2,3,-50,4,ASTD,,5.1, 0.1
J1105-3928,8,3,-47,5,ASTD,,5.8, 0.2
J1106+0900,5,1,0,5,ASTD,,4.8,
J1106+1412,8,1,-133,5,ASTD,,1.7,
J1106+1713,5,1,-5,5,ASTD,,5.5,
J1106+2757,5,1,113,5,ASTD,,37.2,
J1106+2812,2,2,29,4,ASTD,F8,2.2, 1.8
J1106+2812,5,1,43,5,ASTD,,1.1,
J1106+2812,8,5,39,5,STD,,0.8, 0.1
J1106+3913,5,1,74,5,ASTD,,11.0,
J1106+5527,5,1,-29,5,ASTD,,2.2,
J1106+5527,8,1,-42,5,ASTD,,1.9,
J1106-0052,5,2,-29,5,ASTD,,4.8, 0.5
J1106-0052,8,3,-31,5,ASTD,,2.4, 0.3
J1106-1020,5,1,-33,5,ASTD,,1.8,
J1106-1020,8,1,-29,5,ASTD,,2.8,
J1106-2444,5,1,-177,5,ASTD,,11.8,
J1106-3203,5,1,22,5,ASTD,F8,11.1,
J1106-3203,8,1,41,5,ASTD,,3.8,
J1107+0222,5,1,-137,5,ASTD,,22.9,
J1107+1540,5,1,-32,5,ASTD,,2.3,
J1107+1628,2,4,-17,4,ASTD,,4.9, 0.6
J1107+1628,5,1,-18,5,ASTD,,4.1,
J1107+1628,8,4,-15,5,ASTD,,2.3, 0.7
J1107+3421,5,1,-48,5,ASTD,,1.8,
J1107+3421,8,1,-56,5,ASTD,,1.3,
J1107+3743,5,1,-91,5,ASTD,,5.2,
J1107+5219,2,3,-1,4,ASTD,,3.1, 0.2
J1107+5219,5,1,-2,5,ASTD,,3.2,
J1107+5219,8,5,-7,9,STD,,2.6, 1.0
J1107+7232,2,4,-54,4,ASTD,,14.0, 0.2
J1107+7232,8,4,-57,5,ASTD,,14.7, 0.2
J1107-1226,8,3,-107,5,ASTD,,15.0, 3.7
J1107-4449,2,2,21,4,ASTD,,7.9, 5.1
J1107-4449,8,7,54,43,STD,,4.5, 0.7
J1108+0202,2,3,81,4,ASTD,,6.4, 0.6
J1108+0202,8,2,53,5,ASTD,,1.7, 0.2
J1108+0326,5,1,-46,5,ASTD,,15.3,
J1108+0811,8,2,157,5,ASTD,,2.5, 0.3
J1108+1435,5,1,-162,5,ASTD,,14.1,
J1108+1435,8,1,-168,5,ASTD,,12.5,
J1108+2556,5,1,10,5,ASTD,,4.1,
J1108+4330,2,2,-130,4,ASTD,,6.9, 0.4
J1108+4330,5,1,-143,5,ASTD,,6.7,
J1108+4330,8,5,-138,1,STD,,1.4, 0.4
J1109+0658,8,1,-49,5,ASTD,,2.0,
J1109+1444,8,1,-71,5,ASTD,,0.6,
J1109+2513,5,1,-133,5,ASTD,,2.8,
J1109+3337,5,1,-27,5,ASTD,,3.1,
J1109+3744,2,3,20,4,ASTD,,5.7, 0.2
J1109+3744,5,3,23,5,ASTD,,4.8, 0.9
J1109+3744,8,5,23,1,STD,,5.4, 0.2
J1109+6652,5,1,-80,5,ASTD,,3.6,
J1109+6652,8,1,-87,5,ASTD,,3.4,
J1110+0429,5,1,-93,5,ASTD,,2.2,
J1110+0429,8,1,-103,5,ASTD,,2.3,
J1110+0828,8,1,-1,5,ASTD,,3.3,
J1110+1217,5,1,-45,5,ASTD,,3.6,
J1110+1704,5,1,-137,5,ASTD,,2.3,
J1110+3443,5,1,-84,5,ASTD,,15.0,
J1110+4403,2,5,-71,2,STD,,6.8, 0.1
J1110+4403,5,3,-89,5,ASTD,,2.8, 1.2
J1110+4403,8,7,-85,3,STD,,2.1, 0.3
J1110+4557,5,1,29,5,ASTD,,1.6,
J1110+4817,2,5,-143,1,STD,,22.7, 0.1
J1110+4817,5,1,-161,5,ASTD,,5.1,
J1110+4817,8,3,-160,5,ASTD,,5.5, 0.1
J1110+6028,2,4,-29,4,ASTD,,6.8, 1.1
J1110+7133,8,1,-149,5,ASTD,,8.3,
J1110-0756,5,1,2,5,ASTD,,1.7,
J1110-0756,8,1,4,5,ASTD,,1.4,
J1110-1145,5,2,56,5,ASTD,,2.5, 1.1
J1110-1145,8,2,81,5,ASTD,,1.5, 0.1
J1110-1858,2,5,153,1,STD,,16.6, 0.4
J1110-1858,8,7,151,1,STD,,15.7, 0.2
J1111+1955,2,2,117,4,ASTD,,15.3, 0.1
J1111+1955,5,1,117,5,ASTD,,16.3,
J1111+1955,15,1,97,4,ASTD,,9.6,
J1111+3252,5,2,54,5,ASTD,,1.0, 0.2
J1111+3459,5,1,86,5,ASTD,,14.4,
J1111+5227,2,2,-82,4,ASTD,,11.3, 9.8
J1111+5227,8,2,-56,5,ASTD,,0.6, 0.1
J1111+6535,8,1,30,5,ASTD,,6.9,
J1111-0550,5,1,-16,5,ASTD,F8,3.9,
J1111-0550,8,1,10,5,ASTD,,3.5,
J1111-1338,5,1,-136,5,ASTD,,4.1,
J1111-1759,5,1,151,5,ASTD,,20.8,
J1112+0724,2,1,10,4,ASTD,,3.3,
J1112+0724,8,2,13,5,ASTD,,1.7, 1.0
J1112+3135,5,2,-58,5,ASTD,,4.4, 0.4
J1112+3138,5,1,-156,5,ASTD,,2.7,
J1112+3138,8,1,-155,5,ASTD,,2.7,
J1112+3446,2,5,-71,1,STD,,8.3, 0.5
J1112+3446,5,2,-69,5,ASTD,,4.9, 3.6
J1112+3446,8,6,-47,2,STD,,0.9, 0.1
J1112+3503,5,1,-1,5,ASTD,,1.8,
J1112+3503,8,4,-11,5,ASTD,,1.3, 0.2
J1112+4414,5,1,-90,5,ASTD,,2.4,
J1112+6149,5,1,81,5,ASTD,,2.0,
J1112+6149,8,1,84,5,ASTD,,1.5,
J1112-0842,5,1,41,5,ASTD,,1.4,
J1112-0842,8,1,55,5,ASTD,,2.1,
J1112-1219,8,1,-111,5,ASTD,,6.7,
J1112-2158,8,4,101,5,ASTD,,4.0, 1.4
J1112-3745,8,1,36,5,ASTD,,0.2,
J1113+1442,2,22,-13,4,STD,,5.2, 1.5
J1113+1442,5,1,-20,5,ASTD,,2.4,
J1113+1442,8,23,-22,3,STD,,1.8, 0.5
J1113+6853,5,1,-59,5,ASTD,,1.4,
J1113+6853,8,1,-52,5,ASTD,,1.0,
J1113+8511,5,1,-109,5,ASTD,,1.1,
J1113+8511,8,1,-102,5,ASTD,,0.8,
J1113-0742,8,1,-167,5,ASTD,,4.3,
J1113-2133,8,1,176,5,ASTD,,6.4,
J1113-2300,5,1,27,5,ASTD,,1.4,
J1113-2300,8,3,16,5,ASTD,,4.2, 0.2
J1113-3549,2,4,10,4,ASTD,,11.3, 0.7
J1113-3549,8,4,14,5,ASTD,,3.3, 1.0
J1114+2632,5,1,-15,5,ASTD,,4.5,
J1114-0247,2,1,-180,4,ASTD,,5.1,
J1114-0247,8,3,-173,5,ASTD,,3.0, 0.6
J1114-0517,8,1,-48,5,ASTD,,3.5,
J1114-0816,2,4,129,4,ASTD,,15.2, 0.2
J1114-0816,8,5,126,15,STD,,0.8, 0.2
J1114-3652,5,1,30,5,ASTD,,4.1,
J1114-4834,8,1,-146,5,ASTD,,11.6,
J1115+2042,8,1,-176,5,ASTD,,1.8,
J1115-1631,5,2,-67,5,ASTD,,2.6, 0.5
J1115-1631,8,3,-83,5,ASTD,,1.2, 0.6
J1115-1649,8,1,-34,5,ASTD,,5.7,
J1115-1958,8,1,-162,5,ASTD,,4.3,
J1115-3059,2,2,34,4,ASTD,,8.0, 5.6
J1115-3059,8,2,9,5,ASTD,,3.4, 0.7
J1116+0829,2,2,98,4,ASTD,,2.9, 0.2
J1116+0829,8,6,116,24,STD,,1.0, 0.1
J1116+2915,8,1,-102,5,ASTD,,1.8,
J1116+291A,5,1,-28,5,ASTD,,0.6,
J1116+291A,8,1,-48,5,ASTD,,0.5,
J1116+6430,8,1,158,5,ASTD,,2.9,
J1117+1311,8,1,127,5,ASTD,,54.4,
J1117+2014,8,3,-179,5,ASTD,,3.2, 1.3
J1117+4120,5,1,-167,5,ASTD,,3.7,
J1117+5259,5,1,9,5,ASTD,,1.6,
J1117-0236,5,1,-180,5,ASTD,F8,5.4,
J1117-0236,8,4,-162,5,ASTD,,11.5, 3.9
J1117-1123,5,1,26,5,ASTD,,3.8,
J1117-1123,8,1,33,5,ASTD,,2.1,
J1117-1818,8,1,115,5,ASTD,,8.7,
J1117-2133,5,1,32,5,ASTD,,5.4,
J1117-2133,8,1,30,5,ASTD,,6.9,
J1117-3328,5,1,157,5,ASTD,,1.4,
J1118+1234,2,7,19,2,STD,,8.1, 0.6
J1118+1234,5,5,19,2,STD,,8.6, 1.9
J1118+1234,8,14,17,1,STD,,8.2, 1.2
J1118+1234,15,2,9,4,ASTD,,0.8, 0.2
J1118+1256,5,1,4,5,ASTD,,60.6,
J1118+2922,5,2,-114,5,ASTD,,15.8, 7.6
J1118+5534,5,1,-66,5,ASTD,,1.4,
J1118+6154,8,1,26,5,ASTD,,7.0,
J1118-0743,8,1,48,5,ASTD,,32.0,
J1118-1232,2,5,98,2,STD,,6.0, 0.1
J1118-1232,8,5,100,9,STD,,1.3, 0.3
J1118-3054,2,2,16,4,ASTD,F8,8.4, 0.6
J1118-3054,8,1,18,5,ASTD,,8.2,
J1119+0410,2,4,-149,4,ASTD,,4.4, 0.1
J1119+0410,8,3,-148,5,ASTD,,2.6, 0.9
J1119+1656,5,1,36,5,ASTD,,2.2,
J1119+2226,2,5,-104,18,STD,,9.5, 6.1
J1119+2226,5,1,-101,5,ASTD,,2.0,
J1119+2226,8,3,-97,5,ASTD,,1.8, 0.2
J1119+6004,2,4,85,4,ASTD,F8,2.6, 0.1
J1119+6004,5,1,70,5,ASTD,F8,1.0,
J1119+6004,8,2,77,5,ASTD,,1.2, 0.2
J1119+8048,8,1,-3,5,ASTD,,46.7,
J1120+0704,2,4,-138,4,ASTD,,7.6, 0.9
J1120+0704,8,1,-135,5,ASTD,,0.7,
J1120+0704,15,4,-137,4,ASTD,,1.0, 0.1
J1120+0934,5,1,59,5,ASTD,,5.2,
J1120+1104,5,1,-20,5,ASTD,,3.6,
J1120+1420,2,4,-58,4,ASTD,,10.9, 0.2
J1120+2108,5,1,-115,5,ASTD,,1.4,
J1120+4212,2,1,141,4,ASTD,,3.0,
J1120+4212,8,2,143,5,ASTD,,1.1, 0.2
J1120+4553,5,1,-131,5,ASTD,,1.4,
J1120+5404,5,2,-107,5,ASTD,,3.8, 0.5
J1120-0607,5,1,63,5,ASTD,,7.4,
J1120-1243,8,5,12,2,STD,,1.0, 0.1
J1120-1420,2,4,42,4,ASTD,,3.0, 0.2
J1120-1420,8,4,41,5,ASTD,,2.9, 0.4
J1120-2508,2,2,-22,4,ASTD,F8,16.2, 9.8
J1120-2508,8,1,-65,5,ASTD,,4.0,
J1120-2719,2,3,8,4,ASTD,,6.6, 1.7
J1120-2719,8,2,5,5,ASTD,,2.3, 0.7
J1121+3702,8,1,-85,5,ASTD,,2.2,
J1121+4932,5,1,10,5,ASTD,,3.2,
J1121-0013,2,1,170,4,ASTD,,18.4,
J1121-0013,8,4,-179,5,ASTD,,1.5, 0.1
J1121-0442,2,3,-149,4,ASTD,,5.8, 0.4
J1121-0442,8,4,-148,5,ASTD,,2.7, 0.2
J1121-0553,2,4,31,4,ASTD,,5.3, 1.2
J1121-0553,5,1,32,5,ASTD,,3.9,
J1121-0553,8,5,29,3,STD,,1.6, 0.6
J1121-0553,15,14,28,3,STD,,1.6, 0.3
J1121-0600,5,1,-100,5,ASTD,,5.9,
J1121-0711,2,5,155,2,STD,,8.4, 0.3
J1121-0711,8,5,156,1,STD,,7.4, 0.1
J1121-2059,8,1,-133,5,ASTD,,2.6,
J1122+1805,2,3,-106,4,ASTD,,4.2, 2.0
J1122+1805,8,2,-133,5,ASTD,,1.8, 0.2
J1122-2532,2,4,84,4,ASTD,,6.0, 0.2
J1122-2742,8,3,51,5,ASTD,,2.9, 0.1
J1123+0235,8,2,144,5,ASTD,,6.1, 3.1
J1123+0520,5,1,72,5,ASTD,,5.1,
J1123+0520,8,1,69,5,ASTD,,6.3,
J1123+5045,2,4,6,4,ASTD,,9.2, 1.2
J1123+5045,8,3,1,5,ASTD,,1.8, 0.2
J1123+8030,5,1,-3,5,ASTD,,1.9,
J1124+1919,5,2,-84,5,ASTD,,6.4, 0.2
J1124+2307,2,3,60,4,ASTD,,2.7, 0.1
J1124+2307,5,1,72,5,ASTD,,1.0,
J1124+2307,8,3,72,5,ASTD,,1.1, 0.1
J1124+2336,2,1,117,4,ASTD,,4.5,
J1124+2336,5,1,106,5,ASTD,,2.8,
J1124+2336,8,1,107,5,ASTD,,1.1,
J1124+3214,5,1,-143,5,ASTD,,1.1,
J1124+5133,2,2,-100,4,ASTD,,2.9, 0.1
J1124+5133,8,2,-114,5,ASTD,,1.5, 0.2
J1124+6555,2,3,-152,4,ASTD,,7.6, 0.1
J1124+6555,8,2,-151,5,ASTD,,6.6, 0.2
J1124-0402,8,2,-122,5,ASTD,,3.2, 1.3
J1124-1501,2,1,-39,4,ASTD,,60.5,
J1124-1501,8,1,67,5,ASTD,,1.1,
J1125+0001,8,1,157,5,ASTD,,0.9,
J1125+0446,8,1,133,5,ASTD,,3.9,
J1125+2005,2,5,60,2,STD,,9.5, 1.3
J1125+2005,5,1,59,5,ASTD,,12.0,
J1125+2005,8,6,76,5,STD,,1.0, 0.2
J1125+2610,2,15,-58,4,STD,,2.7, 0.6
J1125+2610,5,3,-56,5,ASTD,,2.0, 0.3
J1125+2610,8,19,-49,6,STD,,0.8, 0.2
J1125+2610,15,1,-54,4,ASTD,,0.6,
J1125+3959,5,1,-40,5,ASTD,,7.5,
J1125+5000,5,1,105,5,ASTD,,3.3,
J1125-2101,8,2,23,5,ASTD,,7.7, 5.2
J1125-3557,2,3,-142,4,ASTD,,10.6, 7.0
J1125-3557,8,1,-107,5,ASTD,,2.9,
J1126+0625,2,4,-77,4,ASTD,,3.9, 0.1
J1126+0625,8,3,-77,5,ASTD,,1.4, 0.3
J1126+1527,5,1,105,5,ASTD,,7.8,
J1126+2846,5,1,35,5,ASTD,,16.1,
J1126+4516,2,3,-3,4,ASTD,,3.6, 0.3
J1126+4516,5,1,-4,5,ASTD,,3.1,
J1126+4516,8,2,-4,5,ASTD,,2.3, 1.0
J1126+4516,15,1,-13,4,ASTD,,1.1,
J1126-0215,5,1,-53,5,ASTD,,3.1,
J1126-0215,8,1,-60,5,ASTD,,2.7,
J1126-0555,8,1,14,5,ASTD,,2.7,
J1126-3828,2,1,93,4,ASTD,,11.4,
J1126-3828,8,3,84,5,ASTD,,3.5, 0.2
J1127+0555,2,3,137,4,ASTD,,3.4, 0.4
J1127+0555,8,3,136,5,ASTD,,0.9, 0.3
J1127+2153,2,1,47,4,ASTD,,3.2,
J1127+2153,5,1,79,5,ASTD,,0.5,
J1127+2153,8,1,86,5,ASTD,,1.2,
J1127+3620,2,1,-11,4,ASTD,,3.3,
J1127+3620,5,1,-20,5,ASTD,,2.4,
J1127+3620,8,2,-22,5,ASTD,,0.7, 0.1
J1127+3756,8,1,69,5,ASTD,,1.4,
J1127+5650,2,2,70,4,ASTD,,2.6, 0.1
J1127+5650,5,1,82,5,ASTD,,2.0,
J1127+5650,8,3,83,5,ASTD,,1.8, 0.5
J1127+5650,15,1,80,4,ASTD,,1.3,
J1127+7011,5,2,42,5,ASTD,,8.2, 6.1
J1127-0735,2,4,-126,4,ASTD,,4.4, 1.5
J1127-0735,5,1,-126,5,ASTD,,2.3,
J1127-0735,8,2,-136,5,ASTD,,0.8, 0.1
J1127-1605,5,1,-161,5,ASTD,,23.6,
J1127-1857,1.4,1,159,8,ASTD,,6.5,
J1127-1857,2,20,161,9,STD,,2.5, 0.8
J1127-1857,5,4,156,5,ASTD,,1.8, 0.5
J1127-1857,8,75,167,10,STD,,0.8, 0.2
J1127-1857,15,14,163,13,STD,,0.4, 0.1
J1127-1857,24,6,162,20,STD,,0.4, 0.1
J1127-1857,43,4,143,10,ASTD,,0.2, 0.2
J1127-3055,5,1,36,5,ASTD,,4.9,
J1127-3055,8,1,28,5,ASTD,,11.0,
J1128+1039,8,1,-88,5,ASTD,,26.0,
J1128+2102,2,1,-55,4,ASTD,,90.5,
J1128+2251,5,1,39,5,ASTD,,4.5,
J1128+2326,2,4,111,4,ASTD,,13.7, 0.4
J1128+2326,8,4,83,5,ASTD,,2.5, 0.1
J1128+3243,5,4,158,5,ASTD,,6.1, 3.7
J1128+5925,8,4,-127,5,ASTD,,0.5, 0.1
J1128+5925,15,5,-111,2,STD,,0.9, 0.1
J1128+6834,2,1,19,4,ASTD,,3.6,
J1128+6834,5,1,18,5,ASTD,,3.9,
J1128+6834,8,2,25,5,ASTD,,1.8, 0.9
J1128-1122,2,1,95,4,ASTD,,92.1,
J1128-1122,8,1,139,5,ASTD,,27.7,
J1129+0218,5,1,-46,5,ASTD,,11.2,
J1129+0951,5,3,-152,5,ASTD,,3.5, 0.2
J1129+0951,8,3,-150,5,ASTD,,3.5, 0.3
J1129+1643,5,1,63,5,ASTD,,2.7,
J1129+3703,8,1,148,5,ASTD,,0.6,
J1129+3956,5,2,-42,5,ASTD,,7.7, 0.3
J1129+3956,8,2,-46,5,ASTD,,4.6, 1.7
J1129+5025,5,2,-17,5,ASTD,,11.2, 9.1
J1129+5025,8,1,-7,5,ASTD,,4.4,
J1129+5628,5,1,-148,5,ASTD,,3.3,
J1129-0240,8,4,143,5,ASTD,,0.5, 0.2
J1129-0446,5,1,92,5,ASTD,,1.6,
J1129-2228,5,1,132,5,ASTD,,20.4,
J1129-3707,2,1,131,4,ASTD,,6.5,
J1130+0732,8,1,-42,5,ASTD,,1.4,
J1130+0846,2,1,126,4,ASTD,,2.2,
J1130+0846,8,5,95,3,STD,,1.9, 0.1
J1130+1054,5,1,18,5,ASTD,,10.4,
J1130+1054,8,1,19,5,ASTD,,2.1,
J1130+3031,2,1,-146,4,ASTD,,4.2,
J1130+3031,5,2,-141,5,ASTD,,2.9, 0.3
J1130+3031,8,5,-136,1,STD,,1.8, 0.2
J1130+3815,2,1,-158,4,ASTD,,0.6,
J1130+3815,5,3,-166,5,ASTD,,0.9, 0.3
J1130+3815,8,82,-161,5,STD,,0.6, 0.1
J1130+3815,15,16,-168,7,STD,,0.6, 0.1
J1130+3815,24,4,-157,7,ASTD,,0.5, 0.1
J1130+3815,43,1,168,10,ASTD,,0.3,
J1130+3815,86,1,164,,,,0.3,
J1130+5549,5,1,-118,5,ASTD,,3.6,
J1130+5549,8,1,-120,5,ASTD,,2.9,
J1130-1449,5,7,79,166,STD,,4.8, 0.2
J1130-1449,8,18,79,4,STD,,5.2, 0.7
J1130-1449,15,23,82,3,STD,,4.1, 0.7
J1130-1449,43,66,83,8,STD,,0.6, 0.2
J1130-3608,8,1,178,5,ASTD,,1.4,
J1131+1059,8,1,-31,5,ASTD,,13.2,
J1131+3013,5,1,41,5,ASTD,,3.2,
J1131+3114,5,1,-180,5,ASTD,,3.7,
J1131+5128,2,3,-174,4,ASTD,,2.5, 0.5
J1131+5128,8,2,174,5,ASTD,,1.2, 0.4
J1131+5808,5,1,170,5,ASTD,,10.7,
J1131-0500,15,4,-155,4,ASTD,,0.8, 0.1
J1131-1628,8,3,93,5,ASTD,,1.9, 0.1
J1132+0034,2,1,-102,4,ASTD,,17.1,
J1132+0034,8,4,-86,5,ASTD,,3.3, 0.2
J1132+1023,2,4,123,4,ASTD,,3.0, 0.6
J1132+1023,8,5,125,5,STD,,0.7, 0.1
J1132+1847,5,1,-54,5,ASTD,F8,2.6,
J1132+1847,8,1,-60,5,ASTD,,2.2,
J1132+4455,5,1,-38,5,ASTD,,4.5,
J1132+5100,8,1,-130,5,ASTD,,13.9,
J1132+5410,5,1,127,5,ASTD,,2.2,
J1132+5410,8,1,98,5,ASTD,,2.1,
J1132-2540,5,1,-45,5,ASTD,,7.3,
J1133+0015,2,4,3,4,ASTD,,7.8, 0.7
J1133+0015,8,5,2,1,STD,,5.1, 0.2
J1133+0040,2,13,135,2,STD,,8.1, 0.3
J1133+0040,8,9,147,7,STD,,0.8, 0.1
J1133+0040,15,4,149,4,ASTD,,0.5, 0.1
J1133+0058,5,1,-83,5,ASTD,,2.0,
J1133+0058,8,1,-75,5,ASTD,,2.1,
J1133+4903,8,1,26,5,ASTD,,1.3,
J1133+7831,2,1,-44,4,ASTD,,11.3,
J1133-0400,8,3,10,5,ASTD,,1.3, 0.2
J1133-0905,2,4,-64,4,ASTD,,4.5, 1.0
J1133-0905,5,1,-53,5,ASTD,,2.3,
J1133-0905,8,6,-64,7,STD,,1.7, 0.4
J1133-2501,5,1,9,5,ASTD,,6.8,
J1134+0500,5,2,-174,5,ASTD,,3.0, 1.1
J1134+0500,8,1,-152,5,ASTD,,2.4,
J1134+2901,5,1,-165,5,ASTD,,1.8,
J1134+3005,8,1,153,5,ASTD,,8.3,
J1134+5144,5,1,-47,5,ASTD,,3.0,
J1134+7249,2,2,21,4,ASTD,,3.9, 0.2
J1134+7249,8,4,20,5,ASTD,,2.3, 0.3
J1134-2012,8,1,69,5,ASTD,,2.2,
J1134-2401,8,1,-80,5,ASTD,,3.4,
J1135+4258,5,1,-161,5,ASTD,,20.1,
J1135-0428,8,1,-13,5,ASTD,,0.7,
J1135-0508,5,1,-167,5,ASTD,,3.0,
J1135-3056,2,2,-160,4,ASTD,,22.6,18.6
J1136+1448,5,1,125,5,ASTD,,1.7,
J1136+1448,8,1,131,5,ASTD,,2.0,
J1136+3407,5,1,-179,5,ASTD,,1.7,
J1136+3407,8,1,169,5,ASTD,,0.8,
J1136+5643,5,1,165,5,ASTD,,2.1,
J1136+5643,8,1,162,5,ASTD,,2.1,
J1136+6737,8,1,-130,5,ASTD,,3.1,
J1136+7009,8,3,102,5,ASTD,,1.0, 0.1
J1136+7009,15,7,106,10,STD,,0.8, 0.2
J1136-0330,8,2,158,5,ASTD,,0.4, 0.1
J1136-0330,15,1,143,4,ASTD,,0.3,
J1136-0523,5,2,-173,5,ASTD,,6.5, 1.3
J1136-0523,8,2,-170,5,ASTD,,4.9, 0.5
J1136-1733,8,1,27,5,ASTD,,13.8,
J1136-2209,8,2,-14,5,ASTD,,3.3, 0.1
J1137+2935,5,3,28,5,ASTD,,3.9, 0.6
J1137+2935,8,2,27,5,ASTD,,2.7, 0.1
J1137+4741,5,1,-176,5,ASTD,,3.6,
J1137+4825,5,1,141,5,ASTD,,1.6,
J1137+4825,8,1,129,5,ASTD,,1.3,
J1137-0805,5,1,-126,5,ASTD,,3.9,
J1137-0805,8,1,-126,5,ASTD,,2.3,
J1138+0428,5,1,39,5,ASTD,,3.9,
J1138+0428,8,1,32,5,ASTD,,1.2,
J1138+2040,5,1,-133,5,ASTD,,49.5,
J1138+2524,5,1,55,5,ASTD,,2.4,
J1138+4148,5,1,146,5,ASTD,,36.8,
J1138+4745,2,4,36,4,ASTD,,4.4, 0.6
J1138+4745,5,1,37,5,ASTD,,3.6,
J1138+4745,8,5,27,4,STD,,1.0, 0.1
J1138-0544,8,1,-25,5,ASTD,,2.1,
J1138-1732,5,1,42,5,ASTD,,8.9,
J1138-1732,8,2,44,5,ASTD,,9.1, 1.0
J1138-4653,2,1,51,4,ASTD,,14.9,
J1138-4653,8,1,65,5,ASTD,,4.8,
J1139+3642,5,1,130,5,ASTD,,6.2,
J1139+4032,2,4,-121,4,ASTD,,5.7, 0.1
J1139+4032,5,3,-121,5,ASTD,,1.9, 0.2
J1139+4032,8,6,-120,1,STD,,2.1, 0.2
J1139+6547,2,3,112,4,ASTD,,2.8, 0.4
J1139+6547,8,2,111,5,ASTD,,2.1, 0.1
J1139+7654,2,4,-168,4,ASTD,,4.7, 2.3
J1139+7654,8,5,-180,1,STD,,2.2, 0.1
J1139-1350,2,4,-75,4,ASTD,,8.9, 0.2
J1139-1350,5,1,-71,5,ASTD,,3.9,
J1139-1350,8,5,-72,3,STD,,0.9, 0.1
J1139-1552,5,3,54,5,ASTD,,1.0, 0.2
J1139-1552,8,8,36,10,STD,,0.9, 0.2
J1140+0053,5,1,172,5,ASTD,F8,8.4,
J1140+0053,8,1,168,5,ASTD,,3.9,
J1140+1203,8,1,-33,5,ASTD,,1.0,
J1140+4022,5,3,141,5,ASTD,,4.4, 0.7
J1140+4022,8,2,138,5,ASTD,,1.2, 0.1
J1140+4622,8,1,-87,5,ASTD,,8.8,
J1140+5912,5,1,162,5,ASTD,,16.0,
J1140-2730,8,1,110,5,ASTD,,0.9,
J1141+0022,2,3,30,4,ASTD,F8,7.2, 0.1
J1141+0022,5,1,30,5,ASTD,F8,6.4,
J1141+0022,8,2,30,5,ASTD,,0.6, 0.2
J1141+0147,8,1,25,5,ASTD,,2.0,
J1141+4945,5,1,54,5,ASTD,,12.2,
J1141+5953,5,1,-170,5,ASTD,,2.1,
J1141+5953,8,1,-166,5,ASTD,,2.0,
J1141+6410,2,4,-138,4,ASTD,,5.8, 2.8
J1141+6736,5,1,-12,5,ASTD,,9.9,
J1141+6736,8,1,-9,5,ASTD,,3.8,
J1141+6804,8,1,-172,5,ASTD,,9.3,
J1141-1216,2,4,20,4,ASTD,,11.2, 0.5
J1141-1216,8,1,40,5,ASTD,,1.2,
J1141-1404,8,1,60,5,ASTD,,0.9,
J1141-2204,8,1,-94,5,ASTD,,2.1,
J1142+1547,2,5,156,1,STD,,9.3, 0.4
J1142+1547,5,1,150,5,ASTD,,5.1,
J1142+1547,8,5,155,2,STD,,1.1, 0.2
J1142+1547,15,8,157,1,STD,,0.9, 0.1
J1142-0842,5,1,144,5,ASTD,,5.7,
J1142-0842,8,1,147,5,ASTD,,13.5,
J1142-1856,5,1,29,5,ASTD,,16.2,
J1142-2633,5,2,140,5,ASTD,,4.7, 2.7
J1142-2633,8,1,145,5,ASTD,,2.4,
J1143+1834,2,4,-172,4,ASTD,,7.0, 0.1
J1143+1834,5,1,-172,5,ASTD,,6.9,
J1143+1834,8,4,-172,5,ASTD,,6.9, 0.1
J1143+1843,8,3,2,5,ASTD,,1.7, 0.2
J1143+2206,5,1,139,5,ASTD,,24.4,
J1143+2315,8,3,-137,5,ASTD,,2.4, 0.1
J1143+4623,5,1,-28,5,ASTD,,1.4,
J1143+6122,5,1,21,5,ASTD,,2.3,
J1143+6122,8,1,20,5,ASTD,,2.8,
J1143+6633,2,4,-149,4,ASTD,,4.6, 0.2
J1143+6633,8,3,-149,5,ASTD,,1.1, 0.1
J1144+0054,2,5,-53,2,STD,,8.1, 0.6
J1144+0054,8,4,-61,5,ASTD,,4.4, 0.1
J1144+1231,8,2,-57,5,ASTD,,1.1, 0.2
J1144+2910,5,1,80,5,ASTD,,9.9,
J1144+3315,5,1,69,5,ASTD,,1.6,
J1145+0455,2,4,33,4,ASTD,,7.1, 0.6
J1145+0455,8,4,36,5,ASTD,,8.7, 1.0
J1145+0742,8,1,164,5,ASTD,,2.5,
J1145+0927,5,1,-139,5,ASTD,,1.3,
J1145+0927,8,1,-130,5,ASTD,,7.4,
J1145+1310,2,2,-71,4,ASTD,,95.5, 3.2
J1145+1310,8,1,-15,5,ASTD,,9.2,
J1145+1936,2,4,22,4,ASTD,,5.4, 0.6
J1145+1936,5,2,25,5,ASTD,,4.5, 0.1
J1145+1936,8,6,23,3,STD,,1.7, 0.3
J1145+1936,15,13,23,2,STD,,0.9, 0.1
J1145+3323,5,1,36,5,ASTD,,25.4,
J1145+4156,2,2,153,4,ASTD,,3.1, 0.6
J1145+4156,8,3,146,5,ASTD,,2.1, 0.2
J1145+4420,2,3,86,4,ASTD,,5.3, 0.6
J1145+4420,5,1,78,5,ASTD,,1.2,
J1145+4420,8,2,75,5,ASTD,,0.9, 0.1
J1145+6958,8,1,-171,5,ASTD,,10.3,
J1145-0259,8,1,25,5,ASTD,,2.9,
J1145-1053,8,1,33,5,ASTD,,3.3,
J1145-1528,5,1,-29,5,ASTD,,3.7,
J1145-1528,8,1,-28,5,ASTD,,3.2,
J1145-2250,8,2,-113,5,ASTD,,2.0, 0.7
J1145-3909,8,2,-95,5,ASTD,,3.6, 0.1
J1146+0458,2,4,-103,4,ASTD,,4.6, 0.3
J1146+0458,5,2,-107,5,ASTD,,4.5, 0.1
J1146+0458,8,2,-103,5,ASTD,,2.7, 1.9
J1146+1240,5,2,174,5,ASTD,,4.1, 0.2
J1146+1240,8,1,-176,5,ASTD,,2.1,
J1146+2601,5,1,109,5,ASTD,,11.8,
J1146+3200,5,1,-175,5,ASTD,,9.9,
J1146+3958,2,12,4,4,STD,,5.7, 1.0
J1146+3958,5,1,4,5,ASTD,,3.7,
J1146+3958,8,37,-10,12,STD,,0.8, 0.2
J1146+3958,15,11,-33,7,STD,,0.6, 0.1
J1146+3958,24,3,-37,7,ASTD,,0.2, 0.1
J1146+3958,43,1,-25,10,ASTD,,0.2,
J1146+5356,2,3,-172,4,ASTD,,3.7, 0.2
J1146+5356,5,1,-173,5,ASTD,,2.4,
J1146+5356,8,5,-174,4,STD,,3.0, 0.4
J1146+5848,2,1,68,4,ASTD,,3.1,
J1146+5848,5,1,61,5,ASTD,,1.3,
J1146+5848,8,1,68,5,ASTD,,3.2,
J1146-0323,5,1,-148,5,ASTD,,26.6,
J1146-2447,2,2,174,4,ASTD,,3.8, 0.3
J1146-2447,5,3,172,5,ASTD,,4.1, 0.5
J1146-2447,8,5,172,1,STD,,4.2, 0.6
J1146-2447,15,2,171,4,ASTD,,3.9, 0.2
J1146-2859,2,1,176,4,ASTD,,4.8,
J1146-2859,8,2,174,5,ASTD,,1.4, 0.1
J1146-3328,2,5,-172,10,STD,,8.6, 1.9
J1146-3328,8,5,-172,5,STD,,4.4, 0.9
J1147+0627,5,1,157,5,ASTD,F8,1.5,
J1147+0627,8,1,149,5,ASTD,,0.6,
J1147+0839,5,1,-84,5,ASTD,,1.7,
J1147+0839,8,1,-82,5,ASTD,,1.6,
J1147+2635,2,2,-176,4,ASTD,,4.9, 3.2
J1147+2635,8,6,-179,2,STD,,1.4, 0.1
J1147+3501,2,2,131,4,ASTD,F5,6.6, 2.8
J1147+3501,5,1,132,5,ASTD,F8,3.3,
J1147+3501,8,3,125,5,ASTD,,11.9,11.2
J1147+4906,5,1,160,5,ASTD,,2.4,
J1147+4906,8,1,167,5,ASTD,,1.3,
J1147-0435,5,1,149,5,ASTD,,3.6,
J1147-0435,8,2,154,5,ASTD,,2.4, 0.1
J1147-0724,2,29,-58,6,STD,,2.4, 0.2
J1147-0724,5,1,-73,5,ASTD,,2.0,
J1147-0724,8,48,-69,6,STD,,2.2, 0.2
J1147-0724,15,10,-77,4,STD,,1.3, 0.3
J1147-2625,5,1,-167,5,ASTD,,2.3,
J1147-3812,2,36,164,16,STD,,4.6, 2.5
J1147-3812,5,1,149,5,ASTD,,1.0,
J1147-3812,8,39,150,15,STD,,1.1, 0.5
J1147-3932,5,1,166,5,ASTD,,2.1,
J1148+1840,5,1,-113,5,ASTD,F8,2.1,
J1148+1840,8,4,-115,5,ASTD,,1.8, 0.2
J1148+3154,2,1,37,4,ASTD,,3.5,
J1148+3154,8,2,70,5,ASTD,,0.6, 0.1
J1148+5254,2,3,-63,4,ASTD,F8,7.9, 0.1
J1148+5254,8,3,-49,5,ASTD,,0.9, 0.1
J1148+5924,2,4,139,4,ASTD,,10.2, 0.8
J1148+5924,5,1,135,5,ASTD,,8.1,
J1148+5924,8,4,140,5,ASTD,,5.0, 0.4
J1148-0046,2,2,-177,4,ASTD,,4.2, 0.3
J1148-0046,8,3,171,5,ASTD,,1.4, 0.2
J1148-0404,2,4,-95,4,ASTD,,4.9, 0.5
J1148-0404,8,3,-90,5,ASTD,,0.9, 0.1
J1148-1123,5,1,159,5,ASTD,,1.6,
J1148-1123,8,1,159,5,ASTD,,3.1,
J1149+0716,5,1,-30,5,ASTD,,7.2,
J1149+0716,8,1,-36,5,ASTD,,0.8,
J1149+1526,5,1,-115,5,ASTD,,13.1,
J1149+1526,8,1,-114,5,ASTD,,13.3,
J1149+2824,2,3,27,4,ASTD,,3.1, 0.1
J1149+2824,5,1,35,5,ASTD,,2.8,
J1149+2824,8,4,37,5,ASTD,,2.1, 0.2
J1149+3559,8,1,157,5,ASTD,,1.0,
J1149+4316,8,1,-54,5,ASTD,,0.9,
J1149-1204,8,1,60,5,ASTD,,54.3,
J1149-4029,5,1,-33,5,ASTD,,17.5,
J1149-4029,8,1,-1,5,ASTD,,10.5,
J1150+0630,8,1,123,5,ASTD,,0.8,
J1150+2055,8,1,-139,5,ASTD,,6.0,
J1150+2417,2,8,-102,4,STD,,2.7, 0.3
J1150+2417,5,2,-103,5,ASTD,,2.0, 0.8
J1150+2417,8,9,-99,4,STD,,1.0, 0.4
J1150+2417,15,11,-95,6,STD,,0.6, 0.2
J1150+2417,24,2,-81,7,ASTD,,0.4, 0.1
J1150+4332,2,4,-144,4,ASTD,,3.2, 0.2
J1150+4332,5,1,-143,5,ASTD,,1.8,
J1150+4332,8,5,-144,4,STD,,1.0, 0.4
J1150+5528,8,1,-8,5,ASTD,,3.1,
J1150+5632,5,1,-142,5,ASTD,,1.7,
J1150+6539,2,3,-13,4,ASTD,,3.8, 0.2
J1150+6539,8,2,-25,5,ASTD,,0.8, 0.2
J1150-0023,2,4,-124,4,ASTD,,9.4, 0.6
J1150-0023,5,1,-118,5,ASTD,,3.4,
J1150-0023,8,1,-119,5,ASTD,,4.1,
J1150-0023,15,10,-121,1,STD,,2.5, 0.2
J1150-1930,2,3,-65,4,ASTD,,8.6, 0.2
J1150-1930,8,3,-63,5,ASTD,,0.5, 0.2
J1151+0958,8,1,136,5,ASTD,,2.6,
J1151+3825,8,3,24,5,ASTD,,1.5, 0.9
J1151+5859,2,1,-160,4,ASTD,F8,3.2,
J1151+5859,5,1,-164,5,ASTD,,1.7,
J1151+5859,8,1,-117,5,ASTD,,0.7,
J1151+5923,5,1,50,5,ASTD,,2.5,
J1151+5923,8,1,60,5,ASTD,,1.5,
J1151-1347,8,1,-50,5,ASTD,,0.8,
J1151-1723,2,4,81,4,ASTD,F8,5.8, 0.1
J1151-1723,8,4,84,5,ASTD,,5.5, 0.1
J1152+0733,8,1,-107,5,ASTD,,0.8,
J1152+2312,5,1,-60,5,ASTD,,21.5,
J1152+2313,5,1,14,5,ASTD,,3.5,
J1152+2313,8,1,16,5,ASTD,,3.0,
J1152+2333,5,1,67,5,ASTD,,1.7,
J1152+2333,8,1,64,5,ASTD,,1.6,
J1152+2930,5,1,35,5,ASTD,,2.1,
J1152+3209,2,2,-68,4,ASTD,,97.3, 4.9
J1152+3307,2,4,9,4,ASTD,,4.0, 0.6
J1152+3307,5,1,5,5,ASTD,,1.5,
J1152+3307,8,5,5,3,STD,,1.6, 0.2
J1152+3551,5,1,-101,5,ASTD,,20.4,
J1152+4939,8,1,-80,5,ASTD,,0.4,
J1152-0519,2,4,107,4,ASTD,,3.8, 0.4
J1152-0519,8,5,111,2,STD,,1.5, 0.3
J1152-0841,2,11,140,11,STD,,5.8, 1.8
J1152-0841,5,2,139,5,ASTD,,5.5, 0.9
J1152-0841,8,4,143,5,ASTD,,1.8, 1.0
J1153+0914,2,4,-165,4,ASTD,F8,6.5, 0.2
J1153+0914,8,1,-178,5,ASTD,,2.2,
J1153+0955,2,4,-14,4,ASTD,,10.6, 0.3
J1153+0955,8,2,-31,5,ASTD,,1.1, 0.5
J1153+1727,5,1,149,5,ASTD,,2.0,
J1153+1727,8,1,138,5,ASTD,,1.4,
J1153+3617,2,1,148,4,ASTD,,2.7,
J1153+3617,8,2,137,5,ASTD,,4.4, 3.7
J1153+3823,8,1,-42,5,ASTD,,1.9,
J1153+4036,2,3,-97,4,ASTD,F8,2.6, 0.1
J1153+4036,8,5,-97,2,STD,F15,2.6, 0.2
J1153+4036,15,5,-96,1,STD,,3.0, 0.1
J1153+4931,2,3,-161,4,ASTD,,4.1, 1.5
J1153+4931,5,8,-160,5,STD,,2.1, 0.7
J1153+4931,8,13,-157,4,STD,,1.5, 0.4
J1153+4931,15,14,-153,3,STD,,0.9, 0.4
J1153+4931,24,2,-161,7,ASTD,,1.8, 0.2
J1153+4931,43,1,-154,10,ASTD,,0.8,
J1153+4931,86,1,177,,,,0.6,
J1153+5831,5,1,-149,5,ASTD,,2.0,
J1153+8058,5,1,170,5,ASTD,,2.4,
J1153+8058,8,24,172,5,STD,,2.8, 0.4
J1153+8058,15,28,-168,20,STD,,1.7, 0.6
J1153+8058,24,1,-150,7,ASTD,,0.4,
J1153-0329,5,1,146,5,ASTD,,3.5,
J1153-0329,8,1,141,5,ASTD,,2.1,
J1153-1105,2,1,-157,4,ASTD,,1.7,
J1153-1105,8,5,-161,5,STD,,1.4, 0.1
J1153-1105,15,10,-169,1,STD,,1.7, 0.1
J1153-1419,8,1,-97,5,ASTD,,2.8,
J1153-1816,5,1,-70,5,ASTD,,5.6,
J1153-2554,8,1,-99,5,ASTD,,2.2,
J1153-3009,5,1,178,5,ASTD,,9.7,
J1153-3522,8,1,119,5,ASTD,,0.8,
J1154+0142,2,1,-41,4,ASTD,,8.5,
J1154+0238,8,1,-168,5,ASTD,,0.9,
J1154+1225,2,1,64,4,ASTD,,4.0,
J1154+1225,8,2,66,5,ASTD,,1.5, 0.1
J1154+5934,2,2,-179,4,ASTD,,2.1, 0.1
J1154+5934,5,1,-179,5,ASTD,,2.5,
J1154+5934,8,3,179,5,ASTD,,1.0, 0.1
J1154+6022,8,5,97,11,STD,,0.9, 0.1
J1154-0010,8,1,122,5,ASTD,,1.6,
J1154-3242,2,1,44,4,ASTD,,7.6,
J1154-3505,8,3,-29,5,ASTD,,4.5, 1.7
J1155+193A,5,2,-93,5,ASTD,,17.1, 0.2
J1155+193B,5,2,-35,5,ASTD,,4.3, 0.2
J1155+193B,8,2,-36,5,ASTD,,2.4, 0.3
J1155+4555,2,4,160,4,ASTD,,22.2, 0.1
J1155+4555,5,2,147,5,ASTD,,1.2, 0.4
J1155+4555,8,6,150,6,STD,,4.9, 3.0
J1155+7316,8,1,70,5,ASTD,,2.1,
J1155+8157,5,1,10,5,ASTD,,14.3,
J1155-1017,8,1,-53,5,ASTD,,1.1,
J1155-1216,2,4,113,4,ASTD,,8.8, 0.3
J1155-1216,8,2,87,5,ASTD,,1.4, 0.2
J1155-2949,2,2,-73,4,ASTD,,13.7, 0.3
J1155-3107,2,2,-29,4,ASTD,,7.1, 0.5
J1155-3107,8,1,-22,5,ASTD,,2.3,
J1156+0932,5,1,169,5,ASTD,,14.5,
J1156+0932,8,1,171,5,ASTD,,10.2,
J1156+2632,5,1,163,5,ASTD,,3.5,
J1156+4355,5,1,-59,5,ASTD,,4.6,
J1156+5847,5,1,-141,5,ASTD,,4.3,
J1156+5847,8,1,-146,5,ASTD,,3.2,
J1156+7306,8,3,-150,5,ASTD,,25.3, 0.1
J1156-0405,8,1,-50,5,ASTD,,1.4,
J1156-0826,8,1,-35,5,ASTD,,1.1,
J1156-1536,5,1,-164,5,ASTD,,5.3,
J1156-1536,8,1,-164,5,ASTD,,3.5,
J1156-2250,5,1,71,5,ASTD,,31.5,
J1156-2250,8,1,121,5,ASTD,,19.3,
J1157+0641,2,4,-53,4,ASTD,,4.1, 0.2
J1157+0641,8,3,-56,5,ASTD,,1.4, 0.3
J1157+1231,5,1,-11,5,ASTD,,4.9,
J1157+1638,5,1,98,5,ASTD,,1.3,
J1157+1638,8,3,82,5,ASTD,,0.9, 0.1
J1157+1902,5,1,-105,5,ASTD,,2.8,
J1157+3308,8,1,68,5,ASTD,,2.5,
J1157+4335,5,1,24,5,ASTD,,8.1,
J1157+4335,8,1,-63,5,ASTD,,1.1,
J1157+5457,8,1,98,5,ASTD,,54.6,
J1157+5527,5,1,-177,5,ASTD,,1.4,
J1157+8118,8,2,84,5,ASTD,,7.6, 1.7
J1158+0937,8,1,74,5,ASTD,,1.4,
J1158+1349,8,1,163,5,ASTD,,3.3,
J1158+1821,5,1,-120,5,ASTD,,2.6,
J1158+2450,2,1,30,4,ASTD,,7.5,
J1158+2450,5,2,-51,5,ASTD,,2.8, 0.2
J1158+2450,8,6,-34,19,STD,,2.8, 0.4
J1158+2450,15,2,20,4,ASTD,,2.8, 0.2
J1158+4825,2,5,-111,1,STD,,6.4, 0.2
J1158+4825,5,1,-112,5,ASTD,,4.0,
J1158+4825,8,6,-87,6,STD,,1.0, 0.3
J1159+0112,2,5,110,4,STD,,15.6, 0.3
J1159+0302,5,1,136,5,ASTD,,6.6,
J1159+0302,8,1,124,5,ASTD,,1.4,
J1159+0954,2,3,79,4,ASTD,,14.6, 1.0
J1159+0954,8,2,89,5,ASTD,,1.8, 0.1
J1159+2914,1.4,1,25,8,ASTD,,10.7,
J1159+2914,2,75,19,4,STD,,6.1, 1.1
J1159+2914,5,6,27,19,STD,,10.8, 4.1
J1159+2914,8,74,10,8,STD,,1.1, 0.5
J1159+2914,15,51,11,9,STD,,0.5, 0.2
J1159+2914,24,3,9,7,ASTD,,0.5, 0.1
J1159+2914,43,115,7,13,STD,,0.3, 0.1
J1159-0127,2,1,32,4,ASTD,,4.2,
J1159-0940,2,3,-129,4,ASTD,F8,13.2, 0.7
J1159-0940,8,2,-122,5,ASTD,,1.3, 0.5
J1159-1119,5,1,-108,5,ASTD,,66.9,
J1159-2142,2,3,-159,4,ASTD,,2.4, 0.3
J1159-2142,8,6,-157,6,STD,,2.5, 0.3
J1159-2148,2,3,-31,4,ASTD,,2.9, 0.1
J1159-2148,8,3,-44,5,ASTD,,4.0, 0.1
J1159-2150,2,1,163,4,ASTD,,131.8,
J1159-2228,2,4,-167,4,ASTD,F8,7.4, 2.0
J1159-2228,8,6,-172,4,STD,,4.1, 0.3
J1200+5300,5,1,-72,5,ASTD,,3.6,
J1200+5300,8,3,-83,5,ASTD,,0.5, 0.1
J1200-1430,8,1,113,5,ASTD,,4.4,
J1201+0028,2,3,-15,4,ASTD,,5.4, 0.2
J1201+0028,8,3,-18,5,ASTD,,3.7, 0.1
J1201+1036,5,1,173,5,ASTD,,6.1,
J1201+1114,8,1,-156,5,ASTD,,1.3,
J1201+1431,8,3,106,5,ASTD,,0.8, 0.1
J1201+5951,5,1,68,5,ASTD,,4.0,
J1201+5951,8,1,66,5,ASTD,,3.4,
J1202+0235,5,1,114,5,ASTD,,2.8,
J1202+0235,8,3,114,5,ASTD,,2.6, 0.1
J1202+0816,5,1,-126,5,ASTD,,2.1,
J1202+0816,8,1,-124,5,ASTD,,0.7,
J1202+1456,5,1,-122,5,ASTD,,1.6,
J1202+1456,8,1,-111,5,ASTD,,1.4,
J1202+2631,5,1,-15,5,ASTD,,9.8,
J1202+2756,5,1,-80,5,ASTD,,1.7,
J1202+4444,2,1,170,4,ASTD,,14.7,
J1202+4444,8,1,-60,5,ASTD,,0.5,
J1202+7200,5,1,-55,5,ASTD,,9.3,
J1202+7200,8,1,-56,5,ASTD,,9.1,
J1202-0528,2,4,33,4,ASTD,,8.3, 0.7
J1202-0528,8,3,36,5,ASTD,,1.0, 0.3
J1202-1223,8,1,-177,5,ASTD,,1.1,
J1202-1251,5,1,-37,5,ASTD,,1.9,
J1202-1251,8,1,-36,5,ASTD,,1.5,
J1203+0414,2,2,112,4,ASTD,,5.7, 0.1
J1203+0414,8,5,126,2,STD,,2.2, 0.5
J1203+0634,2,3,-99,4,ASTD,,2.9, 0.1
J1203+0634,8,2,-105,5,ASTD,,1.2, 0.1
J1203+1118,2,1,-30,4,ASTD,,2.3,
J1203+1118,5,1,-53,5,ASTD,,1.4,
J1203+1118,8,1,-72,5,ASTD,,1.0,
J1203+3049,5,1,151,5,ASTD,,5.0,
J1203+4510,2,1,152,4,ASTD,F8,53.1,
J1203+4510,8,1,157,5,ASTD,,0.5,
J1203+4632,2,6,-144,2,STD,,9.2, 1.6
J1203+4632,5,1,-142,5,ASTD,,6.1,
J1203+4632,8,5,-144,1,STD,,6.2, 0.2
J1203+4749,8,1,-175,5,ASTD,,1.7,
J1203+4803,2,1,155,4,ASTD,,2.0,
J1203+4803,8,5,150,4,STD,,1.7, 0.1
J1203+5140,8,1,106,5,ASTD,,0.8,
J1203+5819,5,1,27,5,ASTD,,19.0,
J1203+5837,8,1,160,5,ASTD,,6.9,
J1203+6031,2,4,-176,4,ASTD,,2.7, 0.3
J1203+6031,5,1,-166,5,ASTD,,1.9,
J1203+6031,8,6,-171,3,STD,,1.5, 0.2
J1203+6031,15,7,-164,4,STD,,0.8, 0.2
J1203-1612,5,2,116,5,ASTD,,1.6, 0.1
J1203-1612,8,2,116,5,ASTD,,1.7, 0.2
J1204+0408,5,1,81,5,ASTD,,2.1,
J1204+0408,8,1,81,5,ASTD,,1.6,
J1204+2327,5,1,91,5,ASTD,,1.5,
J1204+2930,5,1,13,5,ASTD,,6.4,
J1204+3023,5,1,-18,5,ASTD,,1.5,
J1204+3758,5,1,160,5,ASTD,,2.6,
J1204+4856,2,1,99,4,ASTD,,4.6,
J1204+4856,8,1,137,5,ASTD,,0.9,
J1204+5202,5,1,88,5,ASTD,,1.9,
J1204+5228,2,1,-12,4,ASTD,,9.0,
J1204+5228,5,2,-7,5,ASTD,,2.4, 0.2
J1204+5228,8,3,-5,5,ASTD,,1.1, 0.4
J1204-0422,8,1,-131,5,ASTD,,1.2,
J1204-0710,2,3,151,4,ASTD,,4.0, 0.8
J1204-0710,8,3,163,5,ASTD,,1.4, 0.1
J1204-2448,8,1,138,5,ASTD,,5.4,
J1205+0053,5,1,-20,5,ASTD,,3.1,
J1205+0053,8,1,-20,5,ASTD,,3.0,
J1205+0527,5,2,-132,5,ASTD,,2.1, 0.2
J1205+0527,8,1,-129,5,ASTD,,1.5,
J1205+1042,2,4,51,4,ASTD,,8.3, 0.7
J1205+1042,8,3,51,5,ASTD,,7.9, 0.5
J1205+1715,5,1,-115,5,ASTD,,6.6,
J1205+1715,8,1,-113,5,ASTD,,6.8,
J1205+2031,8,1,-125,5,ASTD,,1.5,
J1205+3041,5,1,-117,5,ASTD,,0.8,
J1205+3321,8,1,-62,5,ASTD,,1.1,
J1205-2634,2,5,-17,2,STD,,9.8, 4.9
J1205-2634,5,1,-17,5,ASTD,,5.7,
J1205-2634,8,6,-18,3,STD,,1.8, 0.8
J1205-2634,15,6,-17,2,STD,,0.8, 0.1
J1206+0529,2,4,19,4,ASTD,,4.7, 0.7
J1206+0529,8,4,18,5,ASTD,,3.4, 0.1
J1206+0627,5,1,-156,5,ASTD,,3.6,
J1206+0627,8,1,-149,5,ASTD,,2.3,
J1206+3941,2,3,79,4,ASTD,,12.5, 0.1
J1206+3941,5,2,79,5,ASTD,,13.3, 0.2
J1206+3941,8,5,86,3,STD,,1.0, 0.5
J1207+1211,2,3,-123,4,ASTD,,3.8, 0.1
J1207+1354,5,1,168,5,ASTD,,2.0,
J1207+2754,2,4,-129,4,ASTD,,9.7, 0.1
J1207+2754,5,1,-131,5,ASTD,,10.1,
J1207+2754,8,4,-156,5,ASTD,,2.4, 0.6
J1207+2754,15,1,-159,4,ASTD,,0.9,
J1207-0106,2,3,-105,4,ASTD,,2.4, 0.4
J1207-0106,8,3,-89,5,ASTD,,1.4, 0.3
J1207-0407,5,1,52,5,ASTD,,73.8,
J1207-1327,5,1,7,5,ASTD,,2.8,
J1207-1327,8,1,20,5,ASTD,,1.5,
J1207-2703,2,3,-34,4,ASTD,,6.8, 2.0
J1207-2703,8,4,-36,5,ASTD,,2.3, 0.1
J1208+0054,2,4,-50,4,ASTD,,8.2, 0.1
J1208+1159,8,1,124,5,ASTD,,1.7,
J1208+2514,8,1,113,5,ASTD,,1.0,
J1208+5413,2,3,116,4,ASTD,,2.9, 0.1
J1208+5413,5,1,119,5,ASTD,,2.7,
J1208+5413,8,3,109,5,ASTD,F15,3.0, 0.2
J1208+5413,15,1,119,4,ASTD,,2.5,
J1208+5441,5,1,148,5,ASTD,,1.1,
J1208+5441,8,5,159,5,STD,,1.0, 0.2
J1208+6121,5,1,40,5,ASTD,,2.5,
J1208+6121,8,1,45,5,ASTD,,1.9,
J1208-0435,5,2,-107,5,ASTD,,1.2, 0.6
J1208-0435,8,3,-90,5,ASTD,,1.4, 0.1
J1208-0448,8,1,-165,5,ASTD,,2.3,
J1208-1421,2,3,-17,4,ASTD,,4.7, 0.2
J1208-1421,8,3,-5,5,ASTD,,2.0, 1.1
J1208-2053,5,1,-32,5,ASTD,,1.9,
J1209+1810,5,1,-45,5,ASTD,,3.0,
J1209+1810,8,1,-48,5,ASTD,,0.9,
J1209+2547,2,4,-142,4,ASTD,,13.5, 0.9
J1209+2547,5,2,-142,5,ASTD,,15.3, 0.3
J1209+2547,8,5,-149,2,STD,,2.6, 0.1
J1209+4115,8,1,-24,5,ASTD,,31.7,
J1209+4119,2,4,-166,4,ASTD,,9.0, 1.0
J1209+4119,5,1,60,5,ASTD,,0.5,
J1209+4119,8,2,72,5,ASTD,,0.5, 0.1
J1209+4119,15,9,74,5,STD,,0.5, 0.1
J1209+433B,2,1,-4,4,ASTD,,14.4,
J1209+433C,2,1,-138,4,ASTD,,3.7,
J1209+433C,8,4,-132,5,ASTD,,2.9, 1.0
J1209+5510,5,1,-11,5,ASTD,,2.7,
J1209+5510,8,1,-7,5,ASTD,,2.3,
J1209-2032,2,5,54,1,STD,,20.2, 0.5
J1209-2032,5,1,53,5,ASTD,,19.5,
J1209-2032,8,9,51,18,STD,,1.2, 0.3
J1209-2406,2,3,-50,4,ASTD,,2.6, 0.2
J1209-2406,5,1,-42,5,ASTD,,3.0,
J1209-2406,8,4,-52,5,ASTD,,1.3, 0.4
J1209-3214,2,3,-154,4,ASTD,,7.4, 2.9
J1209-3214,8,3,-167,5,ASTD,,2.3, 0.5
J1209-4016,2,1,-126,4,ASTD,,3.2,
J1209-4016,8,3,-120,5,ASTD,,3.4, 0.3
J1210+3924,2,1,38,4,ASTD,,8.4,
J1210+6422,2,2,39,4,ASTD,,12.2, 0.1
J1210+6422,8,3,38,5,ASTD,,12.6, 0.1
J1210-1217,2,1,-132,4,ASTD,,5.7,
J1210-1217,8,3,-115,5,ASTD,,2.6, 0.3
J1210-2711,8,1,-126,5,ASTD,,1.6,
J1211+1820,2,5,59,6,STD,,2.2, 0.1
J1211+1820,5,1,71,5,ASTD,,2.3,
J1211+1820,8,5,70,5,STD,,1.4, 0.4
J1211+4234,5,1,-53,5,ASTD,,6.6,
J1211+4234,8,1,-53,5,ASTD,,6.2,
J1211-1127,5,1,177,5,ASTD,F8,66.2,
J1211-1127,8,1,-150,5,ASTD,,34.5,
J1211-1926,2,3,54,4,ASTD,F5,16.4, 0.1
J1211-1926,5,2,60,5,ASTD,,11.6, 4.9
J1211-1926,8,6,60,1,STD,,17.1, 0.2
J1211-2736,8,1,21,5,ASTD,,2.4,
J1211-3510,5,2,-168,5,ASTD,,35.0,19.5
J1212+1925,2,5,-80,2,STD,,10.8, 0.6
J1212+1925,5,1,-83,5,ASTD,,1.5,
J1212+1925,8,6,-86,5,STD,,2.5, 0.4
J1212+2453,5,1,171,5,ASTD,,1.9,
J1212+2453,8,1,165,5,ASTD,,1.2,
J1212+6708,5,1,158,5,ASTD,F8,2.1,
J1212+6708,8,1,164,5,ASTD,,2.4,
J1212-1648,5,1,37,5,ASTD,,52.1,
J1212-2221,2,3,130,4,ASTD,,3.5, 0.3
J1212-2221,8,4,131,5,ASTD,,1.0, 0.3
J1212-2725,8,1,-158,5,ASTD,,1.0,
J1213+0001,5,1,-16,5,ASTD,,7.9,
J1213+1307,2,4,-151,4,ASTD,,4.2, 0.3
J1213+1307,8,3,-149,5,ASTD,,2.8, 0.1
J1213+2130,5,1,-94,5,ASTD,,2.7,
J1213+2130,8,1,-94,5,ASTD,,2.8,
J1213+2608,5,1,-119,5,ASTD,,7.3,
J1213+2811,5,1,-158,5,ASTD,,3.4,
J1213+2811,8,1,-157,5,ASTD,,2.8,
J1213+5044,8,1,-95,5,ASTD,,1.5,
J1213+5129,5,1,-6,5,ASTD,,2.6,
J1213-1003,2,3,-65,4,ASTD,F8,6.6, 0.1
J1213-1003,8,4,-67,5,ASTD,,7.1, 0.2
J1213-1551,5,1,45,5,ASTD,,9.7,
J1213-1551,8,1,47,5,ASTD,,7.3,
J1213-1658,8,2,151,5,ASTD,,4.1, 0.6
J1213-2618,8,1,-56,5,ASTD,,18.7,
J1213-4343,8,1,-41,5,ASTD,,3.7,
J1214+0242,2,1,103,4,ASTD,,113.9,
J1214+0402,8,1,172,5,ASTD,,31.0,
J1214+0829,8,3,-129,5,ASTD,,0.8, 0.2
J1214+1640,5,1,49,5,ASTD,,15.5,
J1214+1640,8,1,28,5,ASTD,,14.7,
J1214+3309,5,1,51,5,ASTD,,3.7,
J1214+3309,8,5,52,1,STD,,4.2, 0.2
J1214-1113,5,1,-33,5,ASTD,,2.5,
J1214-1113,8,1,-30,5,ASTD,,3.4,
J1214-1428,5,1,-17,5,ASTD,,7.2,
J1214-2203,5,1,-160,5,ASTD,,17.1,
J1215+0732,2,3,100,4,ASTD,,4.6, 0.2
J1215+0732,8,4,84,5,ASTD,,1.1, 0.1
J1215+1654,2,3,53,4,ASTD,,2.5, 1.0
J1215+1654,5,1,73,5,ASTD,,1.8,
J1215+1654,8,7,80,16,STD,,0.8, 0.2
J1215+1709,8,1,-155,5,ASTD,,15.3,
J1215+3151,5,2,144,5,ASTD,,1.9, 0.1
J1215+3448,2,5,101,8,STD,,2.8, 0.3
J1215+3448,5,3,152,5,ASTD,,1.9, 0.1
J1215+3448,8,6,-177,9,STD,,1.0, 0.2
J1215+3508,8,1,-167,5,ASTD,,6.1,
J1215+4627,2,4,-22,4,ASTD,,8.1, 2.0
J1215+4627,5,1,-26,5,ASTD,,1.4,
J1215+4627,8,5,-25,4,STD,,1.3, 0.3
J1215+5002,2,1,21,4,ASTD,,3.3,
J1215+5002,8,3,-16,5,ASTD,,0.7, 0.1
J1215+6422,5,1,-80,5,ASTD,,0.8,
J1215-0628,2,1,-36,4,ASTD,,8.8,
J1215-0628,8,1,-78,5,ASTD,,0.8,
J1215-0829,5,1,38,5,ASTD,,3.2,
J1215-0829,8,1,42,5,ASTD,,2.5,
J1215-1731,1.4,1,118,8,ASTD,,11.7,
J1215-1731,2,25,117,4,STD,,9.9, 0.3
J1215-1731,5,3,118,5,ASTD,,2.3, 1.4
J1215-1731,8,25,118,6,STD,,2.2, 0.2
J1215-1731,15,7,105,8,STD,,0.7, 0.1
J1215-1731,24,2,115,7,ASTD,,0.5, 0.1
J1215-1731,43,1,126,10,ASTD,,0.1,
J1216+0929,2,5,164,11,STD,,6.8, 2.0
J1216+0929,8,5,162,4,STD,,1.3, 0.1
J1216-1033,8,3,159,5,ASTD,,1.2, 0.1
J1216-3734,8,1,-1,5,ASTD,,11.8,
J1217+3007,2,9,142,4,STD,,9.6, 4.5
J1217+3007,5,2,145,5,ASTD,,1.5, 0.1
J1217+3007,8,10,147,4,STD,,1.2, 0.2
J1217+3007,15,30,152,2,STD,,0.8, 0.1
J1217+3305,2,3,-160,4,ASTD,,6.3, 0.1
J1217+3305,8,3,-160,5,ASTD,,5.9, 0.9
J1217+3435,5,1,156,5,ASTD,,2.7,
J1217+4519,5,1,176,5,ASTD,,3.8,
J1217+5155,2,2,87,4,ASTD,,14.0, 0.8
J1217+5155,8,1,99,5,ASTD,,0.6,
J1217+5835,2,2,-65,4,ASTD,F8,11.6, 2.7
J1217+5835,8,5,-59,2,STD,,1.6, 0.3
J1217-0029,2,2,-71,4,ASTD,,10.9, 0.4
J1217-0029,8,1,-64,5,ASTD,,0.6,
J1217-3634,5,1,-37,5,ASTD,,7.1,
J1217-3634,8,1,-55,5,ASTD,,2.0,
J1218+0102,5,1,-116,5,ASTD,,2.0,
J1218+0102,8,1,-124,5,ASTD,,4.6,
J1218+0559,8,1,55,5,ASTD,,3.0,
J1218+1105,2,4,29,4,ASTD,,6.0, 0.8
J1218+1105,8,4,27,5,ASTD,,1.0, 0.1
J1218+1738,2,3,-109,4,ASTD,,9.5, 0.2
J1218+1738,8,4,-108,5,ASTD,,9.9, 0.1
J1218+2449,5,1,134,5,ASTD,,15.2,
J1218+2449,8,1,138,5,ASTD,,3.1,
J1218+5531,5,2,-119,5,ASTD,,4.4, 0.6
J1218+5531,8,2,-124,5,ASTD,,3.3, 1.2
J1218+5830,5,1,118,5,ASTD,,3.0,
J1218+5830,8,1,122,5,ASTD,,1.4,
J1218-0119,2,3,25,4,ASTD,,5.0, 0.3
J1218-0119,8,3,17,5,ASTD,,2.3, 0.2
J1218-0631,8,1,150,5,ASTD,,11.1,
J1218-2159,2,3,-77,4,ASTD,,4.5, 0.1
J1218-2159,8,3,-76,5,ASTD,,4.8, 0.1
J1218-4600,2,2,-158,4,ASTD,,29.9,11.7
J1219+0549,2,2,-96,4,ASTD,,6.4, 0.2
J1219+0549,8,2,-94,5,ASTD,,1.8, 0.1
J1219+0549,15,6,-88,3,STD,,0.8, 0.1
J1219+4829,2,6,104,2,STD,,3.6, 0.7
J1219+4829,5,2,96,5,ASTD,,2.1, 0.2
J1219+4829,8,6,98,5,STD,,1.4, 0.5
J1219+6344,2,2,-134,4,ASTD,,3.3, 0.4
J1220+0203,2,3,63,4,ASTD,,12.1, 1.1
J1220+0203,8,3,59,5,ASTD,,2.6, 0.3
J1220+2916,2,3,-45,4,ASTD,F5,11.6, 0.8
J1220+2916,5,1,-45,5,ASTD,,4.4,
J1220+3343,2,4,-162,4,ASTD,,10.0, 0.2
J1220+3343,8,3,-161,5,ASTD,,2.7, 0.1
J1220+3431,2,4,-26,4,ASTD,,5.7, 0.5
J1220+3431,5,3,-27,5,ASTD,,2.4, 0.1
J1220+3431,8,6,-29,2,STD,,2.2, 0.1
J1220+3808,2,2,-49,4,ASTD,,9.5, 0.2
J1220+3808,5,2,-32,5,ASTD,,2.0, 0.1
J1220+3808,8,4,-29,5,ASTD,,2.1, 0.2
J1220+6327,5,1,50,5,ASTD,,2.9,
J1220+7105,2,4,77,4,ASTD,,3.3, 1.1
J1220+7105,8,3,63,5,ASTD,,1.2, 0.2
J1220-0831,2,1,-162,4,ASTD,,4.0,
J1220-0831,5,1,-165,5,ASTD,,3.6,
J1220-0831,8,3,-162,5,ASTD,,3.5, 0.2
J1220-2736,8,1,-163,5,ASTD,,2.5,
J1221+0435,5,1,-96,5,ASTD,,2.9,
J1221+0435,8,1,-99,5,ASTD,,1.8,
J1221+0510,5,2,-180,5,ASTD,,4.1, 0.3
J1221+0510,8,2,-173,5,ASTD,,2.1, 0.2
J1221+0821,8,1,167,5,ASTD,,2.5,
J1221+1106,8,1,-174,5,ASTD,,2.0,
J1221+1701,5,1,-118,5,ASTD,,1.2,
J1221+1701,8,1,-120,5,ASTD,,1.0,
J1221+2608,5,1,48,5,ASTD,,1.8,
J1221+2608,8,1,47,5,ASTD,,1.1,
J1221+2813,2,5,132,17,STD,,12.1, 2.5
J1221+2813,5,2,111,5,ASTD,,5.5, 0.6
J1221+2813,8,6,109,6,STD,,2.5, 1.1
J1221+2813,15,34,109,4,STD,,0.7, 0.2
J1221+2813,43,64,101,9,STD,,0.3, 0.1
J1221+3010,8,3,90,5,ASTD,,0.8, 0.4
J1221+3010,15,1,93,4,ASTD,,2.2,
J1221+4411,2,4,-52,4,ASTD,,10.4, 0.4
J1221+4411,5,1,-52,5,ASTD,,7.0,
J1221+4411,8,4,-23,5,ASTD,,0.6, 0.1
J1221+5048,5,1,173,5,ASTD,,3.7,
J1221-0241,2,2,-142,4,ASTD,,2.8, 0.2
J1221-0241,8,3,-144,5,ASTD,,0.8, 0.1
J1221-0248,5,1,-81,5,ASTD,,2.5,
J1221-0248,8,1,-100,5,ASTD,,1.8,
J1221-0358,5,3,-42,5,ASTD,,3.2, 0.1
J1221-0358,8,3,-54,5,ASTD,,1.0, 0.2
J1221-3423,2,2,-146,4,ASTD,,2.9, 0.8
J1221-3423,8,3,-115,5,ASTD,,2.0, 0.1
J1222+0413,1.4,1,166,8,ASTD,,5.1,
J1222+0413,2,33,174,3,STD,,5.1, 0.4
J1222+0413,5,11,175,6,STD,,4.6, 0.8
J1222+0413,8,64,175,6,STD,,1.6, 0.2
J1222+0413,15,15,177,5,STD,,1.5, 0.2
J1222+0413,43,1,169,10,ASTD,,0.2,
J1222+2934,5,1,-26,5,ASTD,,3.5,
J1222-1415,8,1,-154,5,ASTD,,1.1,
J1222-1645,8,4,-87,5,ASTD,,4.6, 0.1
J1222-4122,8,1,10,5,ASTD,,4.1,
J1223+0650,2,4,53,4,ASTD,,3.4, 0.4
J1223+0650,5,1,54,5,ASTD,,3.4,
J1223+0650,8,5,52,3,STD,,2.8, 1.5
J1223+1029,5,1,-177,5,ASTD,,5.8,
J1223+1029,8,1,176,5,ASTD,,4.7,
J1223+3707,5,1,0,5,ASTD,,58.0,
J1223+4611,2,3,-62,4,ASTD,,2.9, 0.2
J1223+4611,5,1,-64,5,ASTD,,1.6,
J1223+4611,8,3,-63,5,ASTD,,1.9, 0.4
J1223+4812,2,2,-122,4,ASTD,,6.8, 0.3
J1223+4812,5,1,-121,5,ASTD,,7.4,
J1223+5037,5,1,-92,5,ASTD,F8,2.8,
J1223+5037,8,2,-120,5,ASTD,,0.6, 0.1
J1223+5826,5,1,79,5,ASTD,,40.7,
J1223+8040,2,15,-9,2,STD,,6.0, 0.4
J1223+8040,8,16,-8,3,STD,,1.0, 0.1
J1223+8436,2,5,-4,2,STD,,4.4, 0.3
J1223+8436,8,4,0,5,ASTD,,2.1, 0.1
J1223-0546,8,1,-105,5,ASTD,,2.4,
J1223-1544,5,1,40,5,ASTD,,1.6,
J1223-1544,8,1,38,5,ASTD,,1.0,
J1223-4234,5,1,-15,5,ASTD,,21.8,
J1224+0330,2,2,-44,4,ASTD,,3.4, 0.5
J1224+0330,5,1,-53,5,ASTD,F8,3.4,
J1224+0330,8,3,-55,5,ASTD,,3.7, 0.1
J1224+1955,8,1,75,5,ASTD,,1.9,
J1224+2122,2,7,-0,3,STD,,9.1, 0.7
J1224+2122,5,8,2,2,STD,,6.2, 3.2
J1224+2122,8,20,0,3,STD,,2.1, 0.8
J1224+2122,15,59,0,11,STD,,1.3, 0.6
J1224+2122,43,98,7,10,STD,,0.6, 0.4
J1224+2239,5,1,-161,5,ASTD,,15.0,
J1224+2239,8,1,-160,5,ASTD,,15.3,
J1224+2436,5,1,-138,5,ASTD,,1.6,
J1224+2436,8,1,-23,5,ASTD,,13.2,
J1224+4015,8,2,-50,5,ASTD,,1.2, 0.2
J1224+4335,2,4,10,4,ASTD,,4.8, 0.3
J1224+4335,5,3,15,5,ASTD,,2.6, 0.7
J1224+4335,8,6,18,2,STD,,1.7, 0.2
J1224+5001,8,1,-19,5,ASTD,,2.0,
J1224-8313,8,1,110,5,ASTD,,63.9,
J1225+0141,5,1,-50,5,ASTD,,7.8,
J1225+0141,8,1,-48,5,ASTD,,7.5,
J1225+1253,2,3,-1,4,ASTD,,5.2, 2.4
J1225+1253,5,2,-2,5,ASTD,,4.3, 0.2
J1225+1253,8,6,-0,3,STD,,1.9, 0.4
J1225+1253,15,2,4,4,ASTD,,1.0, 0.1
J1225+3914,2,1,32,4,ASTD,F8,7.5,
J1225+3914,5,1,34,5,ASTD,F8,7.5,
J1225+3914,8,4,33,5,ASTD,,7.9, 0.1
J1225+7018,5,1,-124,5,ASTD,,3.4,
J1225-2849,5,1,71,5,ASTD,,1.9,
J1225-2938,8,1,161,5,ASTD,,1.1,
J1225-3447,8,1,149,5,ASTD,,49.4,
J1226+1352,5,1,-51,5,ASTD,,4.5,
J1226+1352,8,1,-56,5,ASTD,,4.5,
J1226+4340,2,4,163,4,ASTD,,3.3, 0.2
J1226+4340,5,1,163,5,ASTD,,1.7,
J1226+4340,8,5,168,3,STD,,1.9, 0.5
J1226+5127,5,1,-22,5,ASTD,,14.1,
J1226+6406,8,1,42,5,ASTD,,1.6,
J1226+6415,5,1,-44,5,ASTD,,2.7,
J1226+6415,8,1,-43,5,ASTD,,2.9,
J1226-0740,2,1,131,4,ASTD,,3.4,
J1226-0740,8,1,145,5,ASTD,,2.2,
J1226-1328,8,1,-95,5,ASTD,,0.5,
J1226-1328,15,7,-103,5,STD,,0.4, 0.1
J1226-1904,2,1,98,4,ASTD,,15.4,
J1227+3635,5,1,-27,5,ASTD,,2.2,
J1227+3635,8,4,-29,5,ASTD,,2.2, 0.1
J1227+4932,5,1,8,5,ASTD,,0.9,
J1227+4932,8,5,8,10,STD,,1.0, 0.1
J1227-1859,5,1,-135,5,ASTD,,6.9,
J1227-1859,8,1,-156,5,ASTD,,2.1,
J1227-4436,8,1,-167,5,ASTD,,3.2,
J1228+0232,2,1,-35,4,ASTD,,5.3,
J1228+0232,8,2,-111,5,ASTD,,1.4, 0.4
J1228+0232,15,3,0,4,ASTD,,0.9, 0.1
J1228+1934,5,2,49,5,ASTD,,2.4, 0.4
J1228+1934,8,1,51,5,ASTD,,2.1,
J1228+3128,2,3,-152,4,ASTD,,18.7, 0.1
J1228+3128,5,2,-143,5,ASTD,,1.6, 0.1
J1228+3128,8,5,-146,2,STD,,2.0, 0.1
J1228+3706,2,12,-68,4,STD,,3.6, 0.4
J1228+3706,8,20,-35,6,STD,,1.6, 0.3
J1228+4858,2,4,1,4,ASTD,,11.7, 6.8
J1228+4858,5,1,16,5,ASTD,,6.1,
J1228+4858,8,4,14,5,ASTD,,1.1, 0.3
J1228-0304,8,3,-60,5,ASTD,,1.8, 0.2
J1228-0838,5,1,67,5,ASTD,,1.6,
J1228-0838,8,1,33,5,ASTD,,2.3,
J1228-0904,8,1,54,5,ASTD,,2.1,
J1229+0203,1.4,5,-120,8,STD,F5,12.0, 1.3
J1229+0203,5,1,-116,5,ASTD,,3.4,
J1229+0203,8,2,-135,5,ASTD,,3.4, 0.2
J1229+0203,15,94,-140,5,STD,,1.6, 0.4
J1229+0203,43,103,-141,6,STD,,0.8, 0.4
J1229+0423,5,1,-138,5,ASTD,,3.1,
J1229+0423,8,1,-136,5,ASTD,,1.8,
J1229+2711,5,1,-11,5,ASTD,,2.4,
J1229+2711,8,2,-41,5,ASTD,,7.0, 5.4
J1229+3528,5,1,39,5,ASTD,,3.0,
J1229+3528,8,1,42,5,ASTD,,3.0,
J1229+6335,2,4,-29,4,ASTD,,5.0, 0.1
J1229+6335,5,1,-26,5,ASTD,,4.9,
J1229+6335,8,4,-27,5,ASTD,,4.9, 0.1
J1229-3516,8,1,-94,5,ASTD,,4.7,
J1230+1223,2,53,-71,3,STD,,11.7, 2.4
J1230+1223,5,4,-72,5,ASTD,,3.8, 0.2
J1230+1223,8,40,-76,6,STD,,1.6, 0.4
J1230+1223,15,41,-74,5,STD,,1.1, 0.3
J1230+1223,24,1,-72,7,ASTD,,0.8,
J1230+1223,43,1,-83,10,ASTD,,0.5,
J1230+2518,2,3,-126,4,ASTD,,5.1, 0.1
J1230+2518,5,1,-111,5,ASTD,,1.7,
J1230+2518,8,3,-109,5,ASTD,,1.3, 0.1
J1230+2518,15,16,-97,3,STD,,0.6, 0.1
J1230+4700,8,1,168,5,ASTD,,1.6,
J1230+5830,2,4,-167,4,ASTD,,14.7, 0.9
J1230+5830,5,1,-167,5,ASTD,,5.6,
J1230+5830,8,4,-167,5,ASTD,,2.1, 0.3
J1230-0108,8,3,-2,5,ASTD,,2.3, 0.1
J1230-1139,8,3,-59,5,ASTD,,2.6, 0.3
J1230-2116,5,1,-132,5,ASTD,,5.1,
J1230-3121,2,5,177,4,STD,,23.2, 1.8
J1230-3121,8,3,178,5,ASTD,,4.8, 0.1
J1231+0418,2,1,-83,4,ASTD,,3.6,
J1231+0418,8,1,-78,5,ASTD,,1.0,
J1231+0418,15,2,-93,4,ASTD,,0.8, 0.1
J1231+1421,8,3,-113,5,ASTD,,1.0, 0.2
J1231+2847,8,1,92,5,ASTD,,2.4,
J1231+2847,15,1,88,4,ASTD,,3.0,
J1231+6212,8,1,-145,5,ASTD,,3.1,
J1231+6414,2,2,-48,4,ASTD,,5.0, 0.1
J1231+6414,8,2,-48,5,ASTD,,13.9, 9.8
J1231-1236,2,3,70,4,ASTD,,3.2, 0.1
J1231-1236,8,1,80,5,ASTD,,3.6,
J1231-2221,8,1,-26,5,ASTD,,4.2,
J1231-3213,5,1,175,5,ASTD,F8,10.3,
J1231-3213,8,1,-167,5,ASTD,,8.6,
J1231-3533,8,3,-66,5,ASTD,,3.3, 0.6
J1232+0708,8,1,22,5,ASTD,,2.2,
J1232+4821,2,4,91,4,ASTD,,6.9, 0.4
J1232+4821,5,1,79,5,ASTD,,2.1,
J1232+4821,8,4,99,5,ASTD,,1.8, 0.7
J1232-0224,2,4,-111,4,ASTD,,9.8, 0.5
J1232-0224,5,2,-114,5,ASTD,,9.9, 1.3
J1232-0224,8,5,-111,1,STD,,0.8, 0.3
J1232-0224,15,1,-100,4,ASTD,,0.9,
J1232-1015,2,3,124,4,ASTD,,12.1, 0.2
J1232-1015,8,5,119,4,STD,,0.9, 0.1
J1232-1836,8,2,-50,5,ASTD,,0.8, 0.1
J1233+1701,5,1,-152,5,ASTD,,60.5,
J1233+5026,2,1,33,4,ASTD,,2.9,
J1233+5026,8,1,33,5,ASTD,,1.6,
J1233+8054,2,5,139,1,STD,,8.6, 0.3
J1233+8054,8,4,140,5,ASTD,,1.2, 0.3
J1233-1025,2,4,41,4,ASTD,,4.8, 0.4
J1233-1025,8,4,37,5,ASTD,,4.9, 0.4
J1234+4753,2,4,-40,4,ASTD,F5,9.3, 0.2
J1234+4753,5,1,-43,5,ASTD,,1.2,
J1234+4753,8,5,-48,2,STD,,1.3, 0.1
J1234+6745,8,1,-24,5,ASTD,,1.6,
J1234+7232,5,1,-106,5,ASTD,,3.3,
J1234+7232,8,1,-102,5,ASTD,,1.2,
J1234-3408,2,1,32,4,ASTD,,2.3,
J1234-3408,8,3,32,5,ASTD,,2.7, 0.1
J1235+1233,2,3,65,4,ASTD,,9.9, 0.2
J1235+1233,8,3,60,5,ASTD,,2.0, 0.9
J1235+3621,5,1,68,5,ASTD,,1.3,
J1235+3621,8,3,67,5,ASTD,,1.5, 0.1
J1235+5228,5,1,26,5,ASTD,,2.1,
J1235+5228,8,1,28,5,ASTD,,1.5,
J1235+6853,8,1,172,5,ASTD,,4.0,
J1235-4153,5,1,-103,5,ASTD,,41.0,
J1236+1638,8,1,-80,5,ASTD,,0.9,
J1236+2424,5,1,-12,5,ASTD,,6.0,
J1236+2424,8,1,-9,5,ASTD,,5.6,
J1236+3920,5,1,101,5,ASTD,,2.3,
J1236-2221,5,1,-80,5,ASTD,,2.0,
J1236-2221,8,1,-79,5,ASTD,,2.1,
J1237+0749,8,1,-170,5,ASTD,,6.9,
J1237+0755,8,1,-47,5,ASTD,,0.5,
J1237+1924,5,1,-11,5,ASTD,,3.0,
J1237+1924,8,6,-9,3,STD,,3.0, 0.3
J1237+2034,8,1,-144,5,ASTD,,1.5,
J1237+2158,5,1,25,5,ASTD,,5.7,
J1237+2158,8,1,18,5,ASTD,,1.5,
J1237+2234,5,1,84,5,ASTD,,2.4,
J1237+2234,8,1,85,5,ASTD,,2.5,
J1237+3314,5,1,-106,5,ASTD,,4.9,
J1237+3314,8,1,-102,5,ASTD,,2.0,
J1237+4708,5,1,102,5,ASTD,,3.4,
J1237+4708,8,1,126,5,ASTD,,1.2,
J1237+5057,5,1,-120,5,ASTD,,1.3,
J1237+6634,5,1,-74,5,ASTD,,1.6,
J1237-0528,5,1,45,5,ASTD,,4.3,
J1237-0528,8,1,39,5,ASTD,,4.4,
J1238+0723,2,2,-156,4,ASTD,,3.6, 0.2
J1238+0723,8,5,-152,2,STD,,2.9, 1.0
J1238-1959,2,1,137,4,ASTD,,2.9,
J1238-1959,8,3,100,5,ASTD,,0.6, 0.1
J1238-3825,2,3,147,4,ASTD,,16.8, 0.9
J1239+0443,8,5,-65,6,STD,,1.3, 0.2
J1239+0443,15,11,-74,8,STD,,0.4, 0.1
J1239+0730,2,10,-45,5,STD,,4.7, 0.3
J1239+0730,8,10,-49,4,STD,,1.0, 0.5
J1239+0730,15,10,-62,1,STD,,0.5, 0.1
J1239+0730,24,2,-51,7,ASTD,,0.6, 0.1
J1239+0730,43,1,-51,10,ASTD,,0.5,
J1239+2950,5,2,88,5,ASTD,,1.6, 0.2
J1239+3415,8,1,-162,5,ASTD,,1.7,
J1239-1023,2,8,-82,6,STD,,4.6, 0.7
J1239-1023,8,11,-87,135,STD,,1.9, 0.2
J1239-1137,2,1,145,4,ASTD,F8,2.8,
J1239-1137,8,1,158,5,ASTD,,0.7,
J1239-2116,8,1,46,5,ASTD,,6.9,
J1240+0516,5,1,141,5,ASTD,,2.1,
J1240+0516,8,1,141,5,ASTD,,3.8,
J1240+2405,2,1,-25,4,ASTD,,4.2,
J1240+2405,5,1,5,5,ASTD,,2.6,
J1240+2405,8,2,-27,5,ASTD,,4.0, 1.2
J1240+5334,5,1,-54,5,ASTD,,20.6,
J1240+6958,2,4,-17,4,ASTD,,2.3, 0.2
J1240+6958,8,3,-15,5,ASTD,,1.2, 0.5
J1240-1121,2,2,-122,4,ASTD,,4.3, 0.3
J1240-1121,8,2,-128,5,ASTD,,1.5, 0.1
J1240-1717,5,1,49,5,ASTD,,2.3,
J1241+1620,8,1,-133,5,ASTD,,1.6,
J1241+1649,5,1,138,5,ASTD,,1.4,
J1241+1649,8,3,129,5,ASTD,,1.4, 0.1
J1241+5458,2,5,29,1,STD,,11.9, 0.2
J1241+5458,8,3,35,5,ASTD,,10.9, 0.1
J1241+6020,2,4,135,4,ASTD,,3.1, 0.2
J1241+6020,5,1,141,5,ASTD,,2.7,
J1241+6020,8,5,142,7,STD,,3.3, 0.1
J1241-2353,5,1,159,5,ASTD,,2.5,
J1241-2353,8,1,159,5,ASTD,,3.5,
J1242+0941,5,1,-174,5,ASTD,,6.3,
J1242+0941,8,1,-168,5,ASTD,,2.5,
J1242+3720,8,3,-166,5,ASTD,,1.8, 0.4
J1242+3720,15,1,-166,4,ASTD,,1.7,
J1242+3751,2,6,94,7,STD,,2.6, 0.8
J1242+3751,5,2,110,5,ASTD,,1.5, 0.4
J1242+3751,8,10,113,4,STD,,1.1, 0.2
J1242+3751,15,1,114,4,ASTD,,1.2,
J1242+3919,5,1,138,5,ASTD,,5.0,
J1243+1622,2,4,-19,4,ASTD,,7.7, 1.5
J1243+1622,8,5,-21,3,STD,,1.8, 0.5
J1243+3627,2,1,-33,4,ASTD,,1.7,
J1243+3627,8,2,-64,5,ASTD,,4.3, 3.6
J1243+4043,5,1,177,5,ASTD,,3.6,
J1243+7315,2,4,-21,4,ASTD,,4.0, 0.2
J1243+7315,8,3,-27,5,ASTD,,0.9, 0.2
J1243+7442,2,1,-14,4,ASTD,,1.6,
J1243+7442,5,1,-22,5,ASTD,,2.1,
J1243+7442,8,6,-27,2,STD,,1.7, 0.4
J1243-0218,8,2,1,5,ASTD,,4.1, 0.1
J1243-2943,2,4,63,4,ASTD,,12.1, 1.1
J1243-2943,8,4,55,5,ASTD,,1.1, 0.2
J1244+1721,2,4,-34,4,ASTD,F8,15.2, 2.7
J1244+1721,5,2,-36,5,ASTD,F8,2.9, 0.6
J1244+1721,8,2,-34,5,ASTD,,3.3, 0.2
J1244+2511,5,1,-32,5,ASTD,,6.6,
J1244+3609,5,1,148,5,ASTD,,8.9,
J1244+4048,2,1,-168,4,ASTD,,11.2,
J1244+4048,5,1,-152,5,ASTD,,12.3,
J1244+4048,8,5,-141,127,STD,,2.2, 0.4
J1244-0446,2,2,3,4,ASTD,,7.4, 0.6
J1244-0446,8,2,4,5,ASTD,,6.1, 0.2
J1244-2633,8,1,-147,5,ASTD,,0.5,
J1245+0228,5,1,-108,5,ASTD,,2.6,
J1245+0228,8,1,-114,5,ASTD,,1.6,
J1245+2232,5,1,-134,5,ASTD,,28.3,
J1245+4345,2,1,-25,4,ASTD,,2.9,
J1245+4345,8,3,-23,5,ASTD,,1.6, 0.3
J1245+5709,2,2,-11,4,ASTD,,2.5, 0.3
J1245+5709,5,1,6,5,ASTD,,2.0,
J1245+5709,8,4,2,5,ASTD,,1.8, 0.4
J1245-1616,2,1,-177,4,ASTD,,4.2,
J1245-1616,5,2,175,5,ASTD,,4.8, 0.2
J1245-1616,8,7,-170,16,STD,,1.9, 0.9
J1245-2413,8,1,88,5,ASTD,,1.1,
J1245-4128,8,1,12,5,ASTD,,6.4,
J1246+0113,2,2,-142,4,ASTD,,3.2, 0.3
J1246+0113,8,1,-131,5,ASTD,,1.9,
J1246+3228,5,1,-94,5,ASTD,,1.3,
J1246-0730,2,14,-91,3,STD,,8.4, 1.7
J1246-0730,5,3,-89,5,ASTD,,6.4, 2.2
J1246-0730,8,12,-93,13,STD,,0.7, 0.2
J1246-0730,15,9,-87,5,STD,,0.4, 0.1
J1246-0730,24,2,-124,7,ASTD,,0.7, 0.1
J1246-0730,43,2,-108,10,ASTD,,0.5, 0.1
J1246-1814,8,1,-145,5,ASTD,,2.4,
J1246-2547,2,35,140,6,STD,,5.9, 1.4
J1246-2547,5,2,141,5,ASTD,,3.6, 2.4
J1246-2547,8,40,137,10,STD,,1.3, 0.5
J1246-2547,15,13,140,4,STD,,1.0, 0.3
J1247+1022,5,1,-30,5,ASTD,,3.3,
J1247+1022,8,1,-35,5,ASTD,,2.4,
J1247+2551,8,1,-38,5,ASTD,,5.2,
J1247+2741,5,1,-153,5,ASTD,,3.8,
J1247+2741,8,1,-149,5,ASTD,,3.4,
J1247+3209,2,3,42,4,ASTD,F8,6.6, 0.3
J1247+3209,8,3,44,5,ASTD,,6.9, 0.1
J1247+4900,8,1,68,5,ASTD,,1.2,
J1247+6723,2,4,162,4,ASTD,,7.5, 0.2
J1247+6723,8,3,163,5,ASTD,,8.2, 0.2
J1247+7046,2,4,-21,4,ASTD,,2.4, 0.2
J1247+7046,8,3,-22,5,ASTD,,1.5, 0.4
J1247+7124,2,1,120,4,ASTD,,2.4,
J1247+7124,8,2,119,5,ASTD,,1.4, 0.2
J1247-2348,2,4,-116,4,ASTD,,4.6, 2.7
J1247-2348,8,3,-110,5,ASTD,,2.9, 0.3
J1248+2022,5,1,-78,5,ASTD,,2.6,
J1248+2022,8,1,-66,5,ASTD,,1.0,
J1248+4839,2,3,74,4,ASTD,,3.4, 1.6
J1248+4839,5,1,96,5,ASTD,,0.9,
J1248+4839,8,3,81,5,ASTD,,1.7, 0.1
J1248+5128,2,3,103,4,ASTD,,5.4, 0.2
J1248+5128,8,3,99,5,ASTD,,0.9, 0.1
J1248+5820,2,3,-1,4,ASTD,,6.0, 0.8
J1248+5820,5,1,1,5,ASTD,,2.1,
J1248+5820,8,4,-0,5,ASTD,,1.5, 0.2
J1248+5820,15,8,1,2,STD,,1.1, 0.3
J1248-0632,2,5,23,3,STD,,3.8, 0.4
J1248-0632,5,1,5,5,ASTD,,5.2,
J1248-0632,8,5,30,4,STD,,1.5, 0.6
J1248-0831,5,1,-41,5,ASTD,,3.0,
J1248-0831,8,1,-53,5,ASTD,,19.2,
J1248-1959,2,5,53,2,STD,,19.1, 0.4
J1248-1959,8,4,52,5,ASTD,,19.6, 0.2
J1248-4559,2,2,-53,4,ASTD,,17.2, 0.4
J1249+2101,5,1,-58,5,ASTD,,3.3,
J1249+2101,8,1,-61,5,ASTD,,3.3,
J1249+2339,8,1,163,5,ASTD,,4.9,
J1249+2817,2,2,127,4,ASTD,,2.9, 0.3
J1249+2817,5,1,125,5,ASTD,,1.2,
J1249+2817,8,4,131,5,ASTD,,0.9, 0.1
J1249+3707,8,1,-109,5,ASTD,,6.4,
J1249+4510,5,1,-174,5,ASTD,,2.2,
J1249-0545,8,1,-172,5,ASTD,,5.8,
J1249-1736,5,1,-144,5,ASTD,,5.1,
J1249-2324,5,1,-84,5,ASTD,,8.4,
J1249-2324,8,1,-81,5,ASTD,,8.3,
J1250+0158,2,4,32,4,ASTD,,4.9, 1.1
J1250+0158,5,1,34,5,ASTD,,2.8,
J1250+0158,8,6,39,4,STD,,2.4, 0.6
J1250+0216,2,3,-60,4,ASTD,F15,2.7, 0.5
J1250+0216,8,5,-78,7,STD,,2.0, 0.2
J1250+0216,15,7,-78,2,STD,,1.8, 0.1
J1250+1343,2,4,-46,4,ASTD,,14.5, 0.1
J1250+1343,8,2,-27,5,ASTD,,8.6, 3.9
J1250+1621,8,1,-60,5,ASTD,,1.2,
J1250+6246,5,1,138,5,ASTD,,11.6,
J1250-0247,5,1,91,5,ASTD,,21.2,
J1250-4432,2,1,-154,4,ASTD,,15.2,
J1250-4432,8,3,-128,5,ASTD,,2.9, 0.1
J1251+2102,5,1,-141,5,ASTD,,9.9,
J1251+2337,5,1,103,5,ASTD,,6.1,
J1251+2751,5,1,-156,5,ASTD,,7.2,
J1251+2823,5,2,-140,5,ASTD,,1.5, 0.3
J1251+2823,8,1,-153,5,ASTD,,1.5,
J1251+3845,5,1,93,5,ASTD,,1.6,
J1251+4306,5,1,-101,5,ASTD,,6.2,
J1251+4306,8,1,-98,5,ASTD,,6.5,
J1251+4317,8,1,81,5,ASTD,,31.7,
J1251-1717,2,3,132,4,ASTD,,3.5, 0.3
J1251-1717,8,2,146,5,ASTD,,0.6, 0.1
J1251-1927,5,1,-102,5,ASTD,,1.1,
J1251-1927,8,1,-88,5,ASTD,,1.5,
J1251-2516,5,1,-41,5,ASTD,,26.1,
J1251-3440,2,2,23,4,ASTD,,16.2, 5.1
J1251-3440,8,4,29,5,ASTD,,6.0, 1.7
J1251-3518,2,3,29,4,ASTD,,10.1, 0.7
J1251-3518,8,2,49,5,ASTD,,0.6, 0.2
J1252+0246,5,1,157,5,ASTD,,11.6,
J1252+1607,5,1,61,5,ASTD,,1.5,
J1252+1607,8,1,44,5,ASTD,,1.0,
J1252+3310,5,1,-179,5,ASTD,,4.3,
J1252+5151,5,1,88,5,ASTD,,7.0,
J1252+5634,8,1,-106,5,ASTD,,25.3,
J1252+563A,5,2,1,5,ASTD,F8,8.0, 5.3
J1252+563A,8,1,-17,5,ASTD,,50.8,
J1252-1158,8,1,146,5,ASTD,,0.9,
J1252-3319,2,4,28,4,ASTD,F5,24.8, 4.1
J1252-3319,5,1,8,5,ASTD,,10.3,
J1253+0326,2,1,175,4,ASTD,,30.8,
J1253+0326,8,1,169,5,ASTD,,1.1,
J1253+2739,5,1,150,5,ASTD,,3.4,
J1253+2739,8,1,149,5,ASTD,,3.0,
J1253+2905,8,3,91,5,ASTD,,2.1, 0.1
J1253+5301,2,4,-106,4,ASTD,,4.9, 0.3
J1253+5301,5,1,-103,5,ASTD,,4.6,
J1253+5301,8,5,-107,2,STD,,2.9, 1.5
J1253+5301,15,14,-113,2,STD,,0.6, 0.1
J1253-1029,8,2,155,5,ASTD,,4.2, 0.7
J1253-4059,8,2,180,5,ASTD,,3.3, 1.6
J1254+0233,2,1,36,4,ASTD,,2.1,
J1254+0233,8,4,74,5,ASTD,,1.4, 0.1
J1254+0859,8,4,126,5,ASTD,,14.9, 1.0
J1254+1141,2,18,-100,4,STD,,7.5, 1.0
J1254+1141,5,2,-103,5,ASTD,,2.4, 0.5
J1254+1141,8,21,-107,8,STD,,1.8, 0.4
J1254+1843,8,1,172,5,ASTD,,0.7,
J1254+1856,5,1,-122,5,ASTD,F8,2.5,
J1254+1856,8,1,-101,5,ASTD,,1.9,
J1254+4536,2,1,-169,4,ASTD,,3.3,
J1254+4536,5,1,-175,5,ASTD,,1.2,
J1254+4536,8,3,-165,5,ASTD,,1.2, 0.4
J1254-1317,2,1,176,4,ASTD,,3.3,
J1254-1317,8,8,-171,3,STD,,2.1, 0.7
J1254-2000,2,1,121,4,ASTD,,3.1,
J1254-2000,5,2,115,5,ASTD,,2.1, 0.1
J1254-2000,8,7,115,11,STD,,2.2, 0.4
J1254-3833,5,2,7,5,ASTD,,29.4,26.7
J1254-4424,8,2,151,5,ASTD,,2.5, 1.8
J1255+0340,8,2,-29,5,ASTD,,6.3, 3.8
J1255+1350,5,1,-138,5,ASTD,,2.2,
J1255+1350,8,1,-145,5,ASTD,,2.2,
J1255+1817,2,4,30,4,ASTD,,8.4, 0.8
J1255+1817,5,1,40,5,ASTD,,5.3,
J1255+1817,8,5,39,3,STD,,5.3, 3.4
J1255+5303,5,1,40,5,ASTD,,3.9,
J1255+5303,8,1,56,5,ASTD,,4.8,
J1255+6527,8,1,-17,5,ASTD,,29.3,
J1255+8016,8,1,80,5,ASTD,,0.4,
J1256+1008,5,1,-45,5,ASTD,,3.3,
J1256+1247,8,1,7,5,ASTD,,48.4,
J1256+2532,5,1,80,5,ASTD,,6.3,
J1256+2532,8,1,79,5,ASTD,,6.3,
J1256+2701,5,1,17,5,ASTD,,13.4,
J1256+5334,5,1,122,5,ASTD,,1.7,
J1256+5652,2,3,-169,4,ASTD,,26.3, 0.2
J1256+5652,8,1,64,5,ASTD,,1.0,
J1256-0547,1.4,1,-137,4,ASTD,,5.3,
J1256-0547,2,3,-123,4,ASTD,F15,2.4, 0.2
J1256-0547,5,1,-132,5,ASTD,,6.8,
J1256-0547,8,9,-116,13,STD,,3.0, 0.5
J1256-0547,15,146,-130,13,STD,,0.9, 0.3
J1256-0547,24,2,-143,7,ASTD,,0.9, 0.1
J1256-0547,43,116,-147,10,STD,,0.7, 0.2
J1256-0547,86,1,-142,,,,0.4,
J1256-0652,5,1,62,5,ASTD,,1.6,
J1256-0652,8,1,44,5,ASTD,,1.5,
J1256-0819,5,1,-48,5,ASTD,,6.0,
J1256-0819,8,1,-29,5,ASTD,,2.7,
J1256-1146,8,2,-139,5,ASTD,,1.1, 0.3
J1256-2155,8,5,128,2,STD,,4.5, 0.1
J1257+3229,2,4,1,4,ASTD,,3.3, 0.3
J1257+3229,5,4,-18,5,ASTD,,3.3, 1.0
J1257+3229,8,6,-28,15,STD,,1.9, 0.7
J1257+4750,5,1,135,5,ASTD,,1.5,
J1257+4750,8,1,128,5,ASTD,,1.5,
J1257+7958,2,2,-167,4,ASTD,,6.5, 0.8
J1257+7958,8,3,-169,5,ASTD,,6.9, 0.5
J1257+8342,8,3,170,5,ASTD,,1.5, 0.1
J1257-0132,5,1,-79,5,ASTD,,75.8,
J1257-0717,8,1,155,5,ASTD,,1.7,
J1257-1724,8,1,154,5,ASTD,,2.8,
J1257-2548,8,1,152,5,ASTD,,29.0,
J1257-3155,2,24,27,6,STD,,9.9, 1.7
J1257-3155,5,1,23,5,ASTD,,8.6,
J1257-3155,8,14,23,2,STD,,5.3, 1.2
J1257-3155,15,1,22,4,ASTD,,0.6,
J1258+0038,8,4,-37,5,ASTD,,1.4, 0.4
J1258+5421,2,3,42,4,ASTD,,13.8, 0.1
J1258+6453,5,1,107,5,ASTD,,1.8,
J1258+6453,8,1,109,5,ASTD,,2.3,
J1258-1130,8,1,166,5,ASTD,,1.3,
J1258-1750,8,1,-33,5,ASTD,,22.0,
J1258-1800,5,1,-165,5,ASTD,,9.1,
J1258-1800,8,24,-177,14,STD,,1.3, 0.4
J1258-2219,2,6,133,8,STD,,3.2, 0.8
J1258-2219,5,2,140,5,ASTD,,3.6, 0.1
J1258-2219,8,19,159,7,STD,,1.6, 0.2
J1258-2219,24,2,-175,7,ASTD,,0.4, 0.1
J1259+2407,8,1,79,5,ASTD,,4.3,
J1259+5140,2,4,-110,4,ASTD,,20.1, 0.3
J1259+5140,5,2,-111,5,ASTD,,13.8, 6.6
J1259+5140,8,4,-95,5,ASTD,,8.9, 0.6
J1259+5140,43,1,-112,10,ASTD,,0.2,
J1259-0150,5,2,60,5,ASTD,,4.4, 0.6
J1259-0150,8,3,66,5,ASTD,,3.5, 0.1
J1259-0338,8,3,-40,5,ASTD,,2.7, 0.2
J1259-1801,8,1,81,5,ASTD,,0.9,
J1259-2310,2,1,40,4,ASTD,,2.0,
J1259-2310,8,4,61,5,ASTD,,1.0, 0.2
J1259-2436,2,3,109,4,ASTD,,5.3, 0.2
J1259-2436,8,7,96,8,STD,,2.2, 0.4
J1300+0828,2,4,-177,4,ASTD,,11.6, 1.4
J1300+0828,8,2,177,5,ASTD,,1.0, 0.2
J1300+1206,2,2,-99,4,ASTD,,3.0, 0.3
J1300+1206,8,1,-82,5,ASTD,,3.1,
J1300+141A,2,2,-151,4,ASTD,,2.7, 0.2
J1300+141A,8,4,-168,5,ASTD,,1.4, 0.4
J1300+141B,8,2,145,5,ASTD,,1.0, 0.1
J1300+2830,2,4,68,4,ASTD,,3.3, 0.2
J1300+2830,5,1,67,5,ASTD,,2.6,
J1300+2830,8,5,70,3,STD,,3.4, 0.4
J1300+5029,2,3,167,4,ASTD,,7.6, 1.2
J1300+5029,5,3,166,5,ASTD,,2.4, 0.1
J1300+5029,8,6,164,1,STD,,2.4, 0.3
J1300-1302,5,1,-146,5,ASTD,,2.7,
J1300-1514,8,1,20,5,ASTD,,3.7,
J1300-2312,5,2,46,5,ASTD,,19.1, 0.1
J1300-2312,8,1,50,5,ASTD,,2.2,
J1300-3253,2,1,-50,4,ASTD,,10.3,
J1300-3253,8,5,-53,1,STD,,9.9, 1.8
J1301+1904,8,1,122,5,ASTD,,2.0,
J1301+2008,8,1,101,5,ASTD,,1.3,
J1301+4056,5,1,2,5,ASTD,,2.3,
J1301+4634,2,1,67,4,ASTD,,12.5,
J1301+4634,8,1,43,5,ASTD,,0.4,
J1302+1627,5,1,9,5,ASTD,,5.0,
J1302+1627,8,1,9,5,ASTD,,5.0,
J1302+2039,5,1,14,5,ASTD,,2.4,
J1302+2039,8,1,26,5,ASTD,,1.5,
J1302+4819,2,4,154,4,ASTD,,3.0, 0.7
J1302+4819,8,5,157,2,STD,,0.9, 0.1
J1302+5748,2,64,18,6,STD,,4.1, 0.4
J1302+5748,5,21,16,8,STD,,4.3, 0.2
J1302+5748,8,87,21,16,STD,,1.0, 0.7
J1302+5748,15,1,32,4,ASTD,,0.4,
J1302+5748,24,1,30,7,ASTD,,0.5,
J1302+5818,5,1,164,5,ASTD,,14.2,
J1302+6902,2,4,-20,4,ASTD,,16.6, 0.1
J1302+6902,8,3,-18,5,ASTD,,0.6, 0.1
J1303+2433,8,2,-35,5,ASTD,,0.8, 0.1
J1303+2433,15,5,-35,9,STD,,0.4, 0.1
J1303+4748,5,1,-97,5,ASTD,,2.2,
J1303+4748,8,1,-114,5,ASTD,,1.3,
J1303-1051,2,2,-60,4,ASTD,,4.6, 1.9
J1303-1051,8,1,-146,5,ASTD,,2.8,
J1303-2405,5,2,-34,5,ASTD,,14.4, 0.7
J1304+0132,5,1,-41,5,ASTD,,4.5,
J1304+2454,8,1,74,5,ASTD,,0.8,
J1304+3709,5,1,-137,5,ASTD,,29.6,
J1304+5056,5,1,132,5,ASTD,,9.8,
J1304+6353,2,5,11,3,STD,,3.6, 0.4
J1304+6353,5,1,16,5,ASTD,,3.9,
J1304+6353,8,4,29,5,ASTD,,1.5, 0.1
J1304-0346,2,4,154,4,ASTD,,17.4, 1.0
J1304-0346,8,5,150,4,STD,,2.3, 0.1
J1304-2106,2,4,79,4,ASTD,,17.3, 0.1
J1304-2106,5,3,81,5,ASTD,,17.6, 0.1
J1304-2106,8,8,86,5,STD,,1.1, 0.1
J1304-4353,5,1,-174,5,ASTD,,10.2,
J1305+0149,8,1,-160,5,ASTD,,1.1,
J1305+2047,5,1,-11,5,ASTD,,2.2,
J1305+2047,8,1,-9,5,ASTD,,1.0,
J1305+2752,8,1,-1,5,ASTD,,1.2,
J1305+5116,8,1,-173,5,ASTD,,5.7,
J1305+5253,5,1,-54,5,ASTD,,3.5,
J1305+5731,5,1,-28,5,ASTD,,9.8,
J1305+5731,8,1,-31,5,ASTD,,8.3,
J1305+5836,5,1,3,5,ASTD,,3.4,
J1305+7854,2,1,97,4,ASTD,,2.5,
J1305+7854,5,1,101,5,ASTD,,1.4,
J1305+7854,8,6,119,5,STD,,0.8, 0.2
J1305-1033,2,4,34,4,ASTD,F15,4.2, 1.9
J1305-1033,8,7,31,172,STD,,1.5, 0.2
J1305-1033,15,19,31,2,STD,,1.1, 0.3
J1305-1033,24,1,31,7,ASTD,,2.0,
J1305-2850,2,2,94,4,ASTD,,7.2, 2.5
J1305-2850,8,5,80,7,STD,,1.8, 0.2
J1305-3132,2,1,23,4,ASTD,,8.1,
J1305-3132,8,5,110,6,STD,,0.9, 0.2
J1306+0341,5,1,115,5,ASTD,,11.7,
J1306+0341,8,1,114,5,ASTD,,11.8,
J1306+1113,8,1,-130,5,ASTD,,1.6,
J1306+5529,2,3,-126,4,ASTD,,3.2, 0.2
J1306+5529,5,1,-130,5,ASTD,,1.3,
J1306+5529,8,3,-125,5,ASTD,,1.5, 0.1
J1306+8008,2,3,62,4,ASTD,,13.6, 0.1
J1306+8008,8,4,61,5,ASTD,,1.1, 0.1
J1306-1718,2,3,-179,4,ASTD,,14.0, 0.6
J1306-1718,8,6,-166,4,STD,,3.7, 0.1
J1306-2147,8,1,-31,5,ASTD,,40.4,
J1306-2945,8,1,142,5,ASTD,,0.8,
J1307+1355,8,1,102,5,ASTD,,1.3,
J1307+7649,2,2,78,4,ASTD,,8.2, 1.5
J1307+7649,8,2,40,5,ASTD,,2.2, 0.3
J1307-0307,8,1,91,5,ASTD,,2.1,
J1307-1616,8,1,-19,5,ASTD,,1.3,
J1307-2236,5,1,4,5,ASTD,,9.7,
J1307-2236,8,1,14,5,ASTD,,3.6,
J1307-3207,2,6,13,4,STD,,13.2, 1.4
J1307-3207,8,6,17,2,STD,,2.8, 0.1
J1307-3325,5,1,11,5,ASTD,,75.5,
J1308+0401,2,4,-43,4,ASTD,,12.8, 1.3
J1308+0401,8,2,-31,5,ASTD,,1.7, 0.1
J1308+2708,5,1,-91,5,ASTD,,1.6,
J1308+2708,8,1,-87,5,ASTD,,1.1,
J1308+3150,5,1,-4,5,ASTD,,6.8,
J1308+3546,2,3,-14,4,ASTD,,2.4, 0.4
J1308+3546,5,1,-17,5,ASTD,,1.2,
J1308+3546,8,9,-7,6,STD,,0.8, 0.2
J1308+3546,15,2,-6,4,ASTD,,0.7, 0.1
J1308+3546,43,1,-4,10,ASTD,,0.3,
J1308+4344,5,1,83,5,ASTD,,1.9,
J1308+4957,5,1,-132,5,ASTD,,0.9,
J1308+4957,8,3,-132,5,ASTD,,0.8, 0.1
J1308+5530,5,1,69,5,ASTD,,1.2,
J1308+5530,8,1,78,5,ASTD,,1.1,
J1308+5915,5,1,-23,5,ASTD,,2.0,
J1308+5915,8,1,-43,5,ASTD,,1.1,
J1308+6544,5,1,47,5,ASTD,,1.1,
J1308+6544,8,2,2,5,ASTD,,4.3, 2.0
J1308+654A,5,1,40,5,ASTD,,0.9,
J1308-0950,8,4,138,5,ASTD,,7.1, 6.1
J1308-1043,2,2,-17,4,ASTD,,7.7, 0.1
J1308-1043,5,1,-15,5,ASTD,,7.3,
J1308-1043,8,3,-1,5,ASTD,,2.9, 0.1
J1308-2458,8,4,-20,5,ASTD,,0.9, 0.1
J1309+1154,2,4,38,4,ASTD,,3.5, 0.4
J1309+1154,5,1,41,5,ASTD,,3.2,
J1309+1154,8,5,40,3,STD,,2.9, 0.4
J1309+1154,15,16,38,2,STD,,1.9, 1.0
J1309+4049,15,1,132,4,ASTD,,0.8,
J1309+4305,2,2,-49,4,ASTD,,21.9,18.1
J1309+4305,8,1,-79,5,ASTD,,1.0,
J1309+5557,2,4,-163,4,ASTD,,7.8, 5.0
J1309+5557,5,1,-167,5,ASTD,,1.5,
J1309+5557,8,4,-170,5,ASTD,,1.9, 0.2
J1309-0415,2,3,127,4,ASTD,,3.1, 0.9
J1309-0415,8,4,124,5,ASTD,,1.3, 0.1
J1309-0941,5,1,106,5,ASTD,,1.3,
J1309-0941,8,1,52,5,ASTD,,0.7,
J1309-2111,5,1,49,5,ASTD,,2.8,
J1309-3948,2,2,10,4,ASTD,F8,13.3, 3.7
J1309-3948,8,5,-29,91,STD,,3.5, 0.8
J1310+0044,2,3,-99,4,ASTD,,5.8, 2.3
J1310+0044,8,3,-93,5,ASTD,,2.0, 0.3
J1310+0201,8,1,-120,5,ASTD,,4.8,
J1310+3220,2,43,-79,4,STD,,6.4, 0.7
J1310+3220,5,7,-68,18,STD,,6.0, 1.6
J1310+3220,8,58,-52,16,STD,,1.6, 0.5
J1310+3220,15,87,-52,12,STD,,1.2, 0.7
J1310+3220,24,11,-40,16,STD,,0.5, 0.2
J1310+3220,43,45,-63,16,STD,,0.3, 0.1
J1310+3220,86,1,-81,,,,0.2,
J1310+3233,2,9,-35,9,STD,,3.2, 0.3
J1310+3233,5,1,-43,5,ASTD,,1.5,
J1310+3233,8,12,-69,6,STD,,0.7, 0.1
J1310+3403,5,1,-62,5,ASTD,,4.8,
J1310+4653,8,2,27,5,ASTD,,0.7, 0.1
J1310+6229,5,1,86,5,ASTD,,2.2,
J1310-1711,8,1,53,5,ASTD,,3.1,
J1310-2442,5,2,-143,5,ASTD,,3.5, 0.3
J1310-2442,8,2,-146,5,ASTD,,2.4, 0.4
J1311+0646,2,2,-138,4,ASTD,,11088.5,11075.7
J1311+1417,2,3,144,4,ASTD,,3.6, 0.1
J1311+1417,8,7,139,1,STD,,3.7, 0.1
J1311+1417,15,2,139,4,ASTD,,3.7, 0.1
J1311+1658,2,4,-34,4,ASTD,,7.5, 0.3
J1311+1658,5,1,-21,5,ASTD,,2.4,
J1311+1658,8,5,-22,1,STD,,2.3, 0.5
J1311+1658,15,1,-19,4,ASTD,,2.5,
J1311+1839,5,1,166,5,ASTD,,6.0,
J1311+5513,2,5,-25,4,STD,,3.5, 1.0
J1311+5513,5,1,-24,5,ASTD,,1.3,
J1311+5513,8,4,-4,5,ASTD,,1.2, 0.2
J1312+1515,5,1,59,5,ASTD,F8,3.1,
J1312+1515,8,1,67,5,ASTD,,6.7,
J1312+2531,2,4,158,4,ASTD,,3.8, 0.1
J1312+2531,5,1,160,5,ASTD,,4.5,
J1312+2531,8,4,161,5,ASTD,,4.3, 0.1
J1312+3113,2,1,150,4,ASTD,,3.6,
J1312+3113,5,2,145,5,ASTD,,2.7, 1.1
J1312+3515,2,3,135,4,ASTD,,14.8, 0.4
J1312+3515,8,1,125,5,ASTD,,14.6,
J1312+4450,8,1,-94,5,ASTD,,1.1,
J1312+4809,2,2,-100,4,ASTD,,2.7, 0.4
J1312+4809,8,2,-96,5,ASTD,,3.5, 0.2
J1312+4828,2,1,31,4,ASTD,,3.4,
J1312+4828,5,3,42,5,ASTD,,2.5, 0.1
J1312+4828,8,6,42,3,STD,,2.5, 0.5
J1312+4828,15,12,44,4,STD,,0.5, 0.2
J1312-0424,2,1,-19,4,ASTD,,9.5,
J1312-0424,8,1,-90,5,ASTD,,0.7,
J1312-2156,8,1,156,5,ASTD,,3.2,
J1312-2350,8,1,-30,5,ASTD,,26.2,
J1313+1027,8,1,-76,5,ASTD,,0.6,
J1313+5458,5,1,116,5,ASTD,,2.4,
J1313+5458,8,3,125,5,ASTD,,2.0, 0.3
J1313+6735,8,3,-36,5,ASTD,,0.7, 0.4
J1313-2722,8,7,-47,3,STD,,1.9, 0.3
J1314+0842,8,1,28,5,ASTD,,3.7,
J1314+2348,2,2,-32,4,ASTD,,4.9, 2.1
J1314+2348,5,2,-58,5,ASTD,,1.2, 0.3
J1314+2348,8,4,-50,5,ASTD,,1.5, 0.4
J1314+5226,5,1,1,5,ASTD,,6.5,
J1314+5306,2,4,-131,4,ASTD,,13.2, 9.5
J1314+5306,5,1,-117,5,ASTD,,1.7,
J1314+5306,8,3,-118,5,ASTD,,1.9, 0.1
J1314+5603,8,1,176,5,ASTD,,3.6,
J1314+6219,8,1,20,5,ASTD,,2.7,
J1314-2129,5,1,-166,5,ASTD,,4.7,
J1314-2129,8,2,-163,5,ASTD,,2.0, 0.7
J1315+1220,2,4,157,4,ASTD,,5.9, 0.8
J1315+1220,5,1,156,5,ASTD,,3.9,
J1315+1220,8,5,154,2,STD,,3.4, 0.2
J1315+1736,5,1,172,5,ASTD,,3.3,
J1315+1736,8,1,174,5,ASTD,,3.8,
J1315+2840,2,3,16,4,ASTD,,2.9, 0.1
J1315+2840,5,1,26,5,ASTD,,2.6,
J1315+2840,8,2,32,5,ASTD,,2.0, 0.3
J1315+3157,5,3,-128,5,ASTD,,1.8, 0.2
J1315+3157,8,3,-127,5,ASTD,,1.3, 0.1
J1315-0733,8,1,-2,5,ASTD,,2.0,
J1316+0504,8,1,116,5,ASTD,,1.1,
J1316+1947,2,3,77,4,ASTD,,13.7, 0.5
J1316+1947,5,1,89,5,ASTD,,1.9,
J1316+1947,8,2,87,5,ASTD,,2.4, 0.1
J1316+6726,2,3,153,4,ASTD,,7.4, 0.1
J1316+6927,5,1,6,5,ASTD,,5.6,
J1316+7226,8,1,-127,5,ASTD,,0.5,
J1316-0218,8,2,151,5,ASTD,,2.8, 0.6
J1316-3025,8,1,-1,5,ASTD,,1.3,
J1316-3338,2,44,-79,11,STD,,5.1, 0.9
J1316-3338,5,1,-133,5,ASTD,,3.6,
J1316-3338,8,58,-78,13,STD,,2.7, 0.4
J1316-3338,15,1,-99,4,ASTD,,0.8,
J1316-3338,24,3,-89,7,ASTD,,0.6, 0.1
J1316-3338,43,1,-112,10,ASTD,,0.8,
J1317+3425,2,6,7,2,STD,,4.4, 0.9
J1317+3425,5,2,8,5,ASTD,,3.4, 0.7
J1317+3425,8,9,9,5,STD,,1.3, 0.3
J1317+3925,2,1,96,4,ASTD,F5,3.9,
J1317+3925,5,1,94,5,ASTD,F8,3.0,
J1317+3925,8,1,113,5,ASTD,,1.9,
J1317+4115,5,1,-145,5,ASTD,F8,3.2,
J1317+4115,8,2,-151,5,ASTD,,3.4, 0.1
J1317+6020,8,1,125,5,ASTD,,3.2,
J1317+6655,8,1,-29,5,ASTD,,2.8,
J1317-1345,8,5,-143,6,STD,,1.8, 0.2
J1317-2031,2,4,163,4,ASTD,,4.8, 0.9
J1317-2031,8,4,162,5,ASTD,,2.9, 0.1
J1318+0430,2,2,173,4,ASTD,,6.3, 0.6
J1318+0430,8,4,172,5,ASTD,,1.8, 0.5
J1318+1807,5,1,-70,5,ASTD,,1.2,
J1318+1807,8,1,-72,5,ASTD,,0.6,
J1318+6754,8,1,-81,5,ASTD,,2.2,
J1318-0607,8,4,-1,5,ASTD,,0.9, 0.1
J1318-1043,5,1,-24,5,ASTD,,20.6,
J1318-1235,8,2,-124,5,ASTD,,1.8, 0.3
J1318-1735,8,1,117,5,ASTD,,1.9,
J1318-1807,8,1,170,5,ASTD,,4.0,
J1319+1039,2,4,-171,4,ASTD,,5.0, 0.2
J1319+1039,8,4,-160,5,ASTD,,3.7, 0.2
J1319+1405,2,2,70,4,ASTD,,11.2, 1.7
J1319+1941,5,1,122,5,ASTD,F8,14.7,
J1319+1941,8,1,123,5,ASTD,,0.9,
J1319+3840,5,1,-113,5,ASTD,,1.3,
J1319+5148,2,2,129,4,ASTD,,6.0, 0.2
J1319+5148,5,1,128,5,ASTD,,5.3,
J1319+5148,8,3,113,5,ASTD,,1.4, 0.5
J1319+6217,2,1,-92,4,ASTD,,4.3,
J1319+6217,5,1,-97,5,ASTD,,1.5,
J1319+7758,5,1,-105,5,ASTD,,5.2,
J1319-0049,2,4,-151,4,ASTD,,28.7, 1.9
J1319-0049,5,1,-171,5,ASTD,,1.6,
J1319-0049,8,7,-171,2,STD,,2.4, 0.6
J1319-1217,8,4,71,5,ASTD,,1.4, 0.2
J1319-1239,2,2,22,4,ASTD,F8,7.6, 2.3
J1319-1239,8,3,17,5,ASTD,,3.2, 0.2
J1319-2312,5,1,-19,5,ASTD,,1.7,
J1319-2724,2,5,-154,14,STD,F8,18.5, 5.0
J1319-2724,8,2,-171,5,ASTD,,4.4, 0.2
J1320+0140,2,2,-146,4,ASTD,,28.3, 0.2
J1320+0140,8,2,-150,5,ASTD,,1.4, 0.1
J1320+0858,5,1,113,5,ASTD,,65.7,
J1320+4541,5,1,10,5,ASTD,,1.7,
J1320+5036,5,1,109,5,ASTD,F8,3.4,
J1320+5036,8,3,109,5,ASTD,,3.6, 0.3
J1320+8450,2,1,100,4,ASTD,,2.2,
J1321+0023,2,2,108,4,ASTD,,3.6, 0.4
J1321+2216,2,2,57,4,ASTD,,3.2, 0.8
J1321+2216,5,1,58,5,ASTD,,1.7,
J1321+2216,8,2,39,5,ASTD,,1.2, 0.6
J1321+2216,15,10,62,5,STD,,1.0, 0.6
J1321+8316,2,6,-76,10,STD,,5.4, 0.8
J1321+8316,8,7,-68,11,STD,,1.4, 0.2
J1321-2636,2,3,-10,4,ASTD,,5.8, 2.6
J1321-2636,8,4,-12,5,ASTD,,2.9, 0.8
J1321-4342,2,3,-158,4,ASTD,,19.4, 0.2
J1322+2148,2,4,-31,4,ASTD,,2.5, 0.3
J1322+2148,5,1,-35,5,ASTD,,2.0,
J1322+2148,8,4,-45,5,ASTD,,1.5, 0.2
J1322+2645,8,1,-53,5,ASTD,,5.8,
J1322+3912,8,2,46,5,ASTD,,0.7, 0.1
J1322+4303,5,1,47,5,ASTD,,6.7,
J1322+7606,5,1,-32,5,ASTD,,3.9,
J1322+7606,8,1,-29,5,ASTD,,3.8,
J1322-0606,5,1,-117,5,ASTD,,4.0,
J1322-0937,2,3,-142,4,ASTD,,4.3, 1.1
J1323+0439,8,1,73,5,ASTD,,1.2,
J1323+1405,5,1,-14,5,ASTD,F8,1.8,
J1323+1405,8,1,-9,5,ASTD,,12.4,
J1323+2508,8,1,-129,5,ASTD,,1.5,
J1323+2941,5,1,-18,5,ASTD,,13.4,
J1323+2941,8,1,-20,5,ASTD,,4.9,
J1323+6452,8,1,151,5,ASTD,,1.3,
J1323+7942,2,4,96,4,ASTD,,2.9, 0.3
J1323+7942,8,4,89,5,ASTD,,1.6, 0.2
J1323-0318,5,1,140,5,ASTD,,1.7,
J1323-0806,5,1,7,5,ASTD,,4.3,
J1323-0806,8,1,9,5,ASTD,,1.9,
J1323-2147,8,1,25,5,ASTD,,1.0,
J1323-3038,8,1,-33,5,ASTD,,1.8,
J1323-3407,2,5,-55,5,STD,,5.1, 0.4
J1323-3407,8,5,-89,9,STD,,2.5, 0.2
J1323-3653,5,1,-172,5,ASTD,,7.1,
J1323-3653,8,1,-174,5,ASTD,,5.1,
J1323-3849,8,6,-18,16,STD,,4.4, 2.5
J1323-4452,2,4,-111,4,ASTD,,31.1, 2.2
J1324+0226,5,1,-34,5,ASTD,,78.5,
J1324+1450,5,1,-31,5,ASTD,,3.3,
J1324+1450,8,1,-29,5,ASTD,,3.1,
J1324+3417,5,1,61,5,ASTD,,1.5,
J1324+3622,2,2,-172,4,ASTD,,4.4, 0.5
J1324+3622,8,4,-173,5,ASTD,,1.4, 0.1
J1324+4048,2,1,96,4,ASTD,F15,5.3,
J1324+4048,5,1,97,5,ASTD,F8,5.4,
J1324+4048,8,5,97,130,STD,F15,5.5, 0.1
J1324+4048,15,1,97,4,ASTD,,5.5,
J1324+4743,2,4,102,4,ASTD,,8.6, 0.1
J1324+4743,5,1,106,5,ASTD,,3.5,
J1324+4743,8,4,99,5,ASTD,,1.1, 0.1
J1324+5739,2,1,-62,4,ASTD,,47.8,
J1324-1049,2,3,48,4,ASTD,F8,3.8, 0.4
J1324-1049,8,1,18,5,ASTD,,0.5,
J1324-3235,2,6,-155,6,STD,,10.4, 0.5
J1324-3235,8,5,-149,1,STD,,2.8, 0.1
J1324-3623,5,1,14,5,ASTD,,4.2,
J1325+2109,5,3,-5,5,ASTD,,6.9, 0.2
J1325+2109,8,2,-6,5,ASTD,,7.3, 0.1
J1325+4115,5,1,96,5,ASTD,,3.1,
J1325+5119,5,1,-10,5,ASTD,,3.2,
J1325-0804,2,3,-59,4,ASTD,,2.3, 0.1
J1325-0804,8,4,-61,5,ASTD,,0.7, 0.1
J1325-1117,2,2,154,4,ASTD,,3.1, 0.5
J1325-1117,5,2,155,5,ASTD,,2.2, 0.1
J1325-1117,8,5,163,4,STD,,1.4, 0.6
J1325-4301,2,1,28,4,ASTD,,29.9,
J1326+0326,2,1,38,4,ASTD,,2.7,
J1326+0326,8,1,105,5,ASTD,,1.2,
J1326+3154,5,1,97,5,ASTD,,3.6,
J1326+3154,8,3,122,5,ASTD,,3.5, 2.3
J1326+3154,15,3,137,4,ASTD,,1.6, 0.4
J1326+4434,5,1,48,5,ASTD,,1.5,
J1326+5154,5,1,5,5,ASTD,,3.2,
J1326+5712,5,1,133,5,ASTD,,2.8,
J1326+5712,8,5,141,2,STD,,3.8, 0.2
J1326-0500,2,4,-159,4,ASTD,,10.0, 5.8
J1326-1651,2,1,-153,4,ASTD,,2.3,
J1326-1651,8,1,-39,5,ASTD,,1.5,
J1327+1223,5,2,-79,5,ASTD,,2.0, 0.9
J1327+1223,8,7,-77,6,STD,,0.8, 0.1
J1327+2210,1.4,1,-34,8,ASTD,,4.1,
J1327+2210,2,9,-31,54,STD,,4.1, 2.6
J1327+2210,5,2,55,5,ASTD,F15,11.1,10.1
J1327+2210,8,6,-122,78,STD,,0.5, 0.2
J1327+2210,15,9,10,29,STD,,0.3, 0.1
J1327+2210,24,4,-13,7,ASTD,,0.3, 0.1
J1327+2210,43,3,-8,10,ASTD,,0.4, 0.1
J1327+4326,2,4,-133,4,ASTD,,2.4, 0.3
J1327+4326,5,1,-134,5,ASTD,,1.2,
J1327+4326,8,4,-140,5,ASTD,,1.0, 0.2
J1327+5008,2,5,-169,3,STD,,2.5, 1.6
J1327+5008,5,1,-175,5,ASTD,,1.1,
J1327+5008,8,3,-176,5,ASTD,,1.0, 0.2
J1327-0758,8,1,-76,5,ASTD,,1.2,
J1327-1336,8,2,139,5,ASTD,,2.5, 0.2
J1328+6221,2,2,109,4,ASTD,,4.0, 1.1
J1328+6221,8,2,102,5,ASTD,,1.8, 0.2
J1329+1053,5,1,105,5,ASTD,,1.5,
J1329+3154,2,3,-164,4,ASTD,,6.2, 0.9
J1329+3154,5,1,-148,5,ASTD,,3.3,
J1329+3154,8,3,90,5,ASTD,,0.8, 0.4
J1329+4801,8,2,-57,5,ASTD,,23.0, 5.1
J1329+5009,2,6,96,16,STD,,3.2, 0.9
J1329+5009,5,1,107,5,ASTD,,1.0,
J1329+5009,8,1,131,5,ASTD,,0.4,
J1329-2640,8,3,135,5,ASTD,,3.8, 2.2
J1330+1351,8,1,-17,5,ASTD,,2.3,
J1330+2509,2,2,31,4,ASTD,,24.3, 3.5
J1330+3921,5,1,-13,5,ASTD,,10.3,
J1330+4954,8,2,-68,5,ASTD,,1.4, 0.1
J1330+5202,2,4,-135,4,ASTD,,4.9, 0.1
J1330+5202,5,1,-130,5,ASTD,,5.0,
J1330+5202,8,3,-128,5,ASTD,,4.7, 0.1
J1330-2056,5,1,-130,5,ASTD,,16.0,
J1330-2056,8,1,-143,5,ASTD,,2.4,
J1330-2142,5,1,-32,5,ASTD,,6.3,
J1330-2142,8,1,-35,5,ASTD,,3.3,
J1330-3122,2,1,161,4,ASTD,,8.2,
J1330-3122,8,5,144,4,STD,,0.9, 0.1
J1331+0521,2,1,-12,4,ASTD,,19.4,
J1331+0608,2,3,78,4,ASTD,,7.4, 0.4
J1331+0608,8,1,97,5,ASTD,,1.5,
J1331+1244,2,1,141,4,ASTD,,14.3,
J1331+1712,5,1,-118,5,ASTD,,1.7,
J1331+1712,8,1,-127,5,ASTD,,1.5,
J1331+3030,2,7,-135,4,STD,,18.0, 6.2
J1331+3030,5,1,-129,5,ASTD,,7.4,
J1331+3030,8,4,-128,5,ASTD,F15,6.7, 0.6
J1331+3030,15,3,-130,4,ASTD,,6.0, 0.1
J1331-0341,2,1,-48,4,ASTD,,2.7,
J1331-0341,8,4,-78,5,ASTD,,0.7, 0.1
J1331-1929,5,1,-150,5,ASTD,,8.5,
J1331-2639,2,3,-40,4,ASTD,,6.8, 0.4
J1331-2639,8,6,-36,1,STD,,1.6, 0.1
J1331-4230,5,1,139,5,ASTD,,11.3,
J1332+0200,2,5,-84,8,STD,,2.9, 0.4
J1332+0200,5,2,-85,5,ASTD,,1.3, 0.1
J1332+0200,8,6,-81,6,STD,,0.9, 0.2
J1332+0719,2,1,81,4,ASTD,,127.0,
J1332+0719,5,1,17,5,ASTD,,9.6,
J1332+0719,8,1,16,5,ASTD,,9.3,
J1332+2949,2,4,-54,4,ASTD,,3.9, 0.4
J1332+2949,5,2,-51,5,ASTD,,3.0, 0.5
J1332+2949,8,1,-29,5,ASTD,,1.5,
J1332+4722,2,4,-118,4,ASTD,,2.3, 0.3
J1332+4722,5,1,-120,5,ASTD,,1.0,
J1332+4722,8,5,-122,9,STD,,1.5, 0.3
J1332-0509,2,4,27,4,ASTD,,9.7, 0.2
J1332-0509,5,2,22,5,ASTD,,5.1, 3.0
J1332-0509,8,6,17,10,STD,,1.9, 0.9
J1332-0509,15,10,11,3,STD,,1.2, 0.1
J1332-0509,43,1,6,10,ASTD,,0.3,
J1332-1256,2,3,132,4,ASTD,,3.3, 1.3
J1332-1256,5,1,94,5,ASTD,,3.1,
J1332-1256,8,2,105,5,ASTD,,0.9, 0.1
J1332-1256,15,3,120,4,ASTD,,0.4, 0.1
J1332-1402,2,2,20,4,ASTD,,14.9, 0.7
J1332-1402,8,2,20,5,ASTD,,1.5, 0.4
J1332-2559,5,1,-73,5,ASTD,,2.1,
J1332-2559,8,1,-89,5,ASTD,,2.0,
J1333+0652,2,3,-38,4,ASTD,,3.1, 0.1
J1333+1649,2,4,19,4,ASTD,,23.1, 0.4
J1333+1649,5,1,13,5,ASTD,F15,1.8,
J1333+1649,8,5,10,6,STD,,1.6, 0.3
J1333+1649,15,9,14,2,STD,,1.3, 0.1
J1333+2702,5,1,-54,5,ASTD,F8,3.2,
J1333+2702,8,1,-42,5,ASTD,,4.9,
J1333+2725,2,3,84,4,ASTD,,2.8, 0.1
J1333+2725,5,1,103,5,ASTD,,1.2,
J1333+2725,8,4,107,5,ASTD,,0.9, 0.1
J1333+5057,8,1,156,5,ASTD,,36.2,
J1333-1112,2,3,34,4,ASTD,,8.1, 4.4
J1333-1112,8,5,25,3,STD,,3.2, 0.2
J1333-1950,2,2,177,4,ASTD,,4.8, 1.3
J1333-1950,8,1,-97,5,ASTD,,1.7,
J1333-2235,5,3,-172,5,ASTD,F8,7.0, 0.7
J1333-2235,8,4,-175,5,ASTD,,3.8, 0.1
J1333-2356,2,4,31,4,ASTD,,4.1, 1.2
J1333-2356,8,6,42,5,STD,,1.8, 0.6
J1333-3324,5,1,2,5,ASTD,,3.0,
J1333-3324,8,1,8,5,ASTD,,2.8,
J1334+0912,5,2,-19,5,ASTD,,2.0, 0.2
J1334+0912,8,2,-20,5,ASTD,,2.1, 0.5
J1334+2951,5,1,107,5,ASTD,,44.2,
J1334+3044,5,2,60,5,ASTD,,3.3, 0.5
J1334+5631,5,1,-81,5,ASTD,,2.7,
J1334+5631,8,1,-84,5,ASTD,,0.9,
J1334+6625,5,1,113,5,ASTD,,22.8,
J1334+6625,8,1,113,5,ASTD,,26.9,
J1334-1150,2,5,-139,1,STD,,9.1, 1.3
J1334-1150,8,5,-127,9,STD,,0.9, 0.2
J1334-3520,8,1,-177,5,ASTD,,20.7,
J1335+0253,2,4,-114,4,ASTD,,6.1, 0.6
J1335+0253,8,3,-106,5,ASTD,,1.3, 0.1
J1335+4542,5,2,-68,5,ASTD,,1.4, 0.1
J1335+4542,8,5,-69,4,STD,,1.1, 0.2
J1335+4542,15,1,-63,4,ASTD,,1.3,
J1335+5844,2,4,19,4,ASTD,,13.0, 0.1
J1335-0511,2,3,40,4,ASTD,,4.2, 0.2
J1335-0511,8,3,37,5,ASTD,,4.0, 0.1
J1336+0314,8,2,-162,5,ASTD,,0.6, 0.1
J1336-0829,2,4,180,4,ASTD,,11.7, 0.2
J1336-0829,8,4,-177,5,ASTD,,2.3, 0.1
J1336-0829,24,1,-176,7,ASTD,,0.9,
J1336-1529,2,5,-53,16,STD,,5.0, 2.7
J1336-1529,8,4,-47,5,ASTD,,1.2, 0.1
J1336-1852,2,1,174,4,ASTD,,4.0,
J1336-1852,8,3,-133,5,ASTD,,0.7, 0.1
J1336-3357,2,5,-44,119,STD,,17.8,10.4
J1336-3357,5,1,-37,5,ASTD,,4.6,
J1336-3357,8,3,-49,5,ASTD,,2.9, 0.5
J1337+0035,5,2,99,5,ASTD,,2.4, 0.1
J1337+0035,8,2,96,5,ASTD,,2.3, 0.1
J1337+0206,2,3,81,4,ASTD,,6.9, 0.1
J1337+0206,8,3,82,5,ASTD,,7.6, 0.1
J1337+5143,5,1,-131,5,ASTD,,1.5,
J1337+5501,2,3,106,4,ASTD,,4.7, 0.2
J1337+5501,5,1,92,5,ASTD,,1.1,
J1337+5501,8,4,93,5,ASTD,,1.5, 0.2
J1337+6532,2,5,-108,3,STD,,4.4, 1.8
J1337+6532,8,5,-112,3,STD,,0.7, 0.1
J1337-0601,8,1,82,5,ASTD,,1.4,
J1337-1257,1.4,1,157,8,ASTD,,4.2,
J1337-1257,2,69,153,5,STD,,2.8, 0.4
J1337-1257,5,5,148,7,STD,,2.4, 0.5
J1337-1257,8,88,148,6,STD,,2.0, 0.8
J1337-1257,15,36,146,9,STD,,0.9, 0.5
J1337-1257,24,6,159,11,STD,,0.5, 0.1
J1337-1257,43,1,163,10,ASTD,,0.4,
J1338+2501,5,1,150,5,ASTD,,2.3,
J1338+4302,5,1,145,5,ASTD,,4.0,
J1338+4302,8,1,153,5,ASTD,,15.4,
J1338+6632,5,1,8,5,ASTD,,2.6,
J1338+6632,8,1,7,5,ASTD,,2.4,
J1339+6328,2,7,-154,12,STD,,4.5, 0.9
J1339+6328,5,1,-158,5,ASTD,,2.3,
J1339+6328,8,6,-167,6,STD,,2.1, 0.2
J1339+6910,5,1,-132,5,ASTD,F8,4.6,
J1339+6910,8,1,-133,5,ASTD,,2.2,
J1339-0317,5,1,24,5,ASTD,,5.5,
J1339-0637,2,2,-57,4,ASTD,,4.1, 0.3
J1339-0637,5,1,-52,5,ASTD,,1.2,
J1339-0637,8,4,-58,5,ASTD,,2.1, 0.3
J1339-1819,2,1,-9,4,ASTD,,4.4,
J1339-1819,8,3,-7,5,ASTD,,12.1, 5.0
J1339-2401,2,1,-171,4,ASTD,,2.2,
J1339-2401,8,5,179,4,STD,,1.1, 0.1
J1339-2620,2,4,-67,4,ASTD,,4.1, 1.0
J1339-2620,8,2,-99,5,ASTD,,1.5, 0.1
J1340+3008,2,2,74,4,ASTD,,10.8, 0.1
J1340+3008,5,1,73,5,ASTD,,9.3,
J1340+3008,8,1,66,5,ASTD,,1.8,
J1340+3600,2,3,22,4,ASTD,,15.4, 0.1
J1340+3754,2,2,-167,4,ASTD,,2.9, 0.1
J1340+3754,5,2,-163,5,ASTD,,3.6, 0.1
J1340+3754,8,3,-164,5,ASTD,,3.7, 0.2
J1340+6923,2,6,58,3,STD,F8,4.7, 0.2
J1340+6923,8,3,75,5,ASTD,,0.6, 0.1
J1340-0137,8,2,-67,5,ASTD,,2.3, 1.6
J1340-0335,2,1,-64,4,ASTD,,6.4,
J1340-0335,8,3,-63,5,ASTD,,7.0, 0.1
J1340-0410,8,1,-11,5,ASTD,,2.2,
J1341+2816,2,2,-12,4,ASTD,,11.7, 3.3
J1341+2816,5,1,-0,5,ASTD,,2.0,
J1341+2816,8,4,-7,5,ASTD,,1.4, 0.1
J1341+3301,2,1,107,4,ASTD,,4.9,
J1341+3532,5,1,-28,5,ASTD,,5.5,
J1341+3707,2,2,-114,4,ASTD,,7.9, 5.4
J1341+3707,8,2,-148,5,ASTD,,10.8,10.1
J1341+7434,5,1,-120,5,ASTD,,3.5,
J1341+7434,8,2,-120,5,ASTD,,2.5, 0.2
J1341-1643,8,1,57,5,ASTD,,2.0,
J1341-3906,8,1,-16,5,ASTD,,14.6,
J1342+0504,8,1,163,5,ASTD,,2.3,
J1342+0910,5,1,77,5,ASTD,,7.2,
J1342+0910,8,1,81,5,ASTD,,5.8,
J1342+1242,8,4,-132,5,ASTD,,1.2, 0.1
J1342+2709,2,4,-134,4,ASTD,,3.0, 0.2
J1342+2709,5,1,-135,5,ASTD,,1.7,
J1342+2709,8,5,-134,2,STD,,1.2, 0.3
J1342+2828,8,1,43,5,ASTD,,2.3,
J1342+3507,5,1,-54,5,ASTD,,2.2,
J1342+3507,8,1,-82,5,ASTD,,0.5,
J1342+4032,5,1,-36,5,ASTD,,0.4,
J1342+5110,5,1,-145,5,ASTD,,1.7,
J1342-2051,2,5,112,2,STD,,3.3, 0.3
J1342-2051,8,6,104,15,STD,,1.1, 0.2
J1342-2900,2,1,-26,4,ASTD,,8.1,
J1342-2900,8,4,29,5,ASTD,,0.9, 0.1
J1342-3010,5,1,-81,5,ASTD,,9.1,
J1343+1953,8,1,-146,5,ASTD,,6.3,
J1343+2844,2,2,-143,4,ASTD,,4.2, 0.3
J1343+2844,5,1,-141,5,ASTD,,3.8,
J1343+2844,8,2,-144,5,ASTD,,1.3, 0.4
J1343+4532,5,4,125,5,ASTD,,1.4, 0.4
J1343+4532,8,2,119,5,ASTD,,0.7, 0.2
J1343+5721,2,3,133,4,ASTD,,3.2, 0.1
J1343+5754,5,1,62,5,ASTD,,2.5,
J1343+5754,8,1,50,5,ASTD,,1.2,
J1343+6602,2,24,27,7,STD,,3.5, 0.7
J1343+6602,8,24,47,5,STD,,1.0, 0.1
J1343+6855,2,6,-179,9,STD,,3.4, 0.8
J1343+6855,8,6,-175,3,STD,,3.5, 0.3
J1343-1747,8,5,48,1,STD,,4.3, 0.1
J1344+3355,5,1,16,5,ASTD,,4.1,
J1344+6606,2,3,99,4,ASTD,,2.3, 0.2
J1344+6606,8,3,88,5,ASTD,,1.1, 0.4
J1344+7907,2,1,-4,4,ASTD,,11.8,
J1344+7907,8,1,-70,5,ASTD,,43.6,
J1344-1723,2,2,-65,4,ASTD,,2.0, 0.1
J1344-1723,8,5,-49,4,STD,,1.1, 0.4
J1344-1723,15,15,-50,14,STD,,1.0, 0.2
J1344-1739,5,1,92,5,ASTD,,20.0,
J1344-1857,8,1,-81,5,ASTD,,3.3,
J1344-2452,5,2,143,5,ASTD,,4.7, 0.3
J1344-2452,8,1,146,5,ASTD,,4.3,
J1344-3655,5,1,-21,5,ASTD,,15.0,
J1344-3656,8,1,-152,5,ASTD,,58.1,
J1345+0706,2,4,-162,4,ASTD,,5.5, 1.4
J1345+0706,8,4,-165,5,ASTD,,1.5, 0.1
J1345+3823,8,3,-123,5,ASTD,,2.4, 1.7
J1345+4452,2,1,168,4,ASTD,,2.2,
J1345+4452,5,1,160,5,ASTD,,1.7,
J1345+4452,8,2,170,5,ASTD,,0.9, 0.2
J1345+4452,15,11,180,1,STD,,0.8, 0.3
J1345+5332,2,1,112,4,ASTD,,2.8,
J1345+5332,8,3,109,5,ASTD,,1.1, 0.3
J1345-3015,2,4,-65,4,ASTD,,5.1, 0.6
J1345-3015,8,6,-76,4,STD,,2.2, 0.3
J1345-3356,5,1,72,5,ASTD,,32.7,
J1346+7320,8,4,-125,5,ASTD,,0.7, 0.2
J1346-1248,5,1,-109,5,ASTD,,4.0,
J1346-1248,8,1,-107,5,ASTD,,4.9,
J1346-1834,5,1,-40,5,ASTD,,18.6,
J1346-1834,8,1,-41,5,ASTD,,18.6,
J1346-3758,8,3,44,5,ASTD,,11.3, 3.7
J1347+0552,8,2,44,5,ASTD,,1.4, 0.6
J1347+1217,5,1,162,5,ASTD,,9.8,
J1347+1217,8,2,162,5,ASTD,,9.1, 0.2
J1347+1217,15,12,162,1,STD,,9.7, 0.2
J1347+1835,5,2,9,5,ASTD,,2.7, 0.1
J1347+1835,8,5,10,1,STD,,2.7, 0.1
J1347+3850,5,1,84,5,ASTD,,1.2,
J1347+3928,5,1,-4,5,ASTD,,2.5,
J1347-1819,2,1,-50,4,ASTD,,2.8,
J1347-3750,8,1,-73,5,ASTD,,0.5,
J1348+2840,2,3,-179,4,ASTD,,10.2, 2.2
J1348+2840,8,3,-175,5,ASTD,,2.3, 0.7
J1348+3959,8,1,-49,5,ASTD,,0.9,
J1348+4335,5,1,94,5,ASTD,,2.3,
J1348-1640,2,1,131,4,ASTD,,3.4,
J1348-1640,8,2,120,5,ASTD,,1.9, 1.1
J1348-1704,2,1,31,4,ASTD,F8,90.1,
J1348-1704,8,2,9,5,ASTD,,1.1, 0.3
J1349+3524,5,1,-44,5,ASTD,,3.2,
J1349+3524,8,1,-37,5,ASTD,,1.9,
J1349+5341,2,7,136,6,STD,,4.6, 1.2
J1349+5341,5,1,138,5,ASTD,,4.1,
J1349+5341,8,7,150,11,STD,,2.5, 1.4
J1349-1110,2,2,-177,4,ASTD,,4.5, 0.4
J1349-1110,8,4,-173,5,ASTD,,1.4, 0.2
J1349-1132,2,4,66,4,ASTD,,5.2, 1.3
J1349-1132,8,4,63,5,ASTD,,2.4, 1.5
J1349-3056,2,3,46,4,ASTD,,6.8, 0.5
J1349-3056,8,6,91,17,STD,,1.5, 0.1
J1350+0419,8,1,23,5,ASTD,,1.4,
J1350+0626,8,1,76,5,ASTD,,1.9,
J1350+0940,8,1,-101,5,ASTD,,0.9,
J1350+2331,2,4,-91,4,ASTD,,2.6, 0.1
J1350+2331,8,3,-98,5,ASTD,,1.6, 0.3
J1350+2411,5,2,-12,5,ASTD,,3.3, 0.6
J1350+2411,8,1,-8,5,ASTD,,2.7,
J1350+3034,2,5,-65,8,STD,,2.9, 0.8
J1350+3034,5,1,-52,5,ASTD,,1.6,
J1350+3034,8,8,-66,11,STD,,1.1, 0.5
J1350+3034,15,7,-66,3,STD,,0.6, 0.2
J1350+3812,5,1,91,5,ASTD,,6.8,
J1350+3812,8,1,88,5,ASTD,,6.8,
J1350+6132,2,6,114,11,STD,,5.2, 0.3
J1350+6132,5,1,153,5,ASTD,,1.0,
J1350+6132,8,3,148,5,ASTD,,2.0, 0.2
J1350+6428,5,2,-117,5,ASTD,,2.1, 0.4
J1350+6428,8,1,-125,5,ASTD,,2.0,
J1350-1439,5,1,-79,5,ASTD,,2.0,
J1350-1439,8,1,-131,5,ASTD,,1.2,
J1350-1634,2,2,71,4,ASTD,,3.5, 0.3
J1350-1634,8,3,74,5,ASTD,,1.7, 0.1
J1350-2204,8,5,-173,1,STD,,27.4, 0.3
J1351+0031,8,3,166,5,ASTD,,3.0, 0.3
J1351+0830,2,5,171,3,STD,,7.0, 0.6
J1351+0830,5,1,-179,5,ASTD,,2.9,
J1351+0830,8,7,176,1,STD,,2.0, 0.3
J1351+0916,8,1,-159,5,ASTD,,3.8,
J1351+1114,8,1,171,5,ASTD,,1.7,
J1351+3025,5,1,-79,5,ASTD,,8.2,
J1351+3413,8,1,-32,5,ASTD,,0.8,
J1351+3838,5,1,-125,5,ASTD,,1.5,
J1351+5542,5,1,75,5,ASTD,,4.1,
J1351-1449,2,4,-5,4,ASTD,,16.9, 0.1
J1351-1449,5,3,-5,5,ASTD,,17.7, 0.5
J1351-1449,8,6,-4,2,STD,,3.1, 0.4
J1351-2633,8,1,-85,5,ASTD,,0.8,
J1351-2754,8,1,138,5,ASTD,,12.1,
J1351-2912,2,4,-36,4,ASTD,,11.4, 0.2
J1351-2912,8,4,-45,5,ASTD,,2.5, 0.1
J1351-3442,5,1,-143,5,ASTD,,2.1,
J1352+1424,8,1,29,5,ASTD,,3.6,
J1352+3126,8,1,100,5,ASTD,,1.9,
J1352+3208,5,2,158,5,ASTD,F8,37.9,28.9
J1352+3208,8,2,121,5,ASTD,,8.9, 0.2
J1352+3603,5,1,50,5,ASTD,,1.0,
J1352-2649,8,3,-88,5,ASTD,,6.9, 0.1
J1352-2745,2,1,-17,4,ASTD,,19.5,
J1352-2745,8,3,-17,5,ASTD,,0.7, 0.1
J1352-4412,2,4,-146,4,ASTD,,30.1, 5.1
J1353+0151,2,4,-162,4,ASTD,,11.1, 1.1
J1353+0151,8,4,-166,5,ASTD,,7.9, 0.3
J1353+0443,2,1,-3,4,ASTD,,9.3,
J1353+1435,8,2,44,5,ASTD,,3.0, 0.1
J1353+3218,5,2,39,5,ASTD,,1.7, 0.3
J1353+3218,8,3,45,5,ASTD,,1.4, 0.2
J1353+3741,8,1,-16,5,ASTD,,1.4,
J1353+5725,5,1,-75,5,ASTD,,6.0,
J1353+6044,8,1,53,5,ASTD,,2.3,
J1353+6324,5,1,-146,5,ASTD,,1.7,
J1353+6324,8,1,-164,5,ASTD,,1.8,
J1353+6345,8,1,-52,5,ASTD,,5.1,
J1353+7532,8,3,14,5,ASTD,,0.4, 0.1
J1353-1427,5,1,90,5,ASTD,,1.8,
J1354+3706,8,1,-63,5,ASTD,,1.1,
J1354+6645,5,1,-130,5,ASTD,,7.8,
J1354-0206,2,33,-9,5,STD,,10.7, 1.0
J1354-0206,5,5,118,48,STD,,1.1, 0.5
J1354-0206,8,55,-172,8,STD,,0.9, 0.1
J1354-0206,15,2,139,4,ASTD,,1.2, 0.1
J1354-1041,2,3,89,4,ASTD,,4.8, 0.7
J1354-1041,8,6,89,8,STD,,0.9, 0.3
J1354-2357,5,1,63,5,ASTD,,2.5,
J1354-2357,8,1,76,5,ASTD,,0.9,
J1354-2443,5,1,24,5,ASTD,,6.2,
J1354-3648,5,1,7,5,ASTD,F8,14.2,
J1354-3648,8,1,4,5,ASTD,,3.6,
J1355+0040,8,1,169,5,ASTD,,73.3,
J1355+1144,5,1,16,5,ASTD,,5.1,
J1355+3024,5,2,-142,5,ASTD,,2.5, 0.2
J1355+6708,8,1,-30,5,ASTD,,6.2,
J1355-0947,2,3,140,4,ASTD,,14.5, 0.1
J1355-3014,5,2,124,5,ASTD,,9.2, 0.2
J1355-3014,8,1,127,5,ASTD,,1.2,
J1355-3709,5,3,-19,5,ASTD,F8,11.5, 1.9
J1355-3709,8,1,-5,5,ASTD,,8.0,
J1356+0515,8,1,-106,5,ASTD,,1.5,
J1356+2431,2,2,-26,4,ASTD,,13.7, 7.4
J1356+2431,8,1,-14,5,ASTD,,1.1,
J1356+2918,5,1,-151,5,ASTD,,1.7,
J1356-0355,5,2,-5,5,ASTD,,12.1, 0.1
J1356-1101,2,4,-107,4,ASTD,,3.6, 0.4
J1356-1101,5,1,-112,5,ASTD,,2.7,
J1356-1101,8,4,-121,5,ASTD,,2.3, 1.1
J1356-1305,5,1,1,5,ASTD,,3.1,
J1356-1724,2,3,132,4,ASTD,,4.9, 2.0
J1356-1724,8,2,117,5,ASTD,,0.8, 0.1
J1356-3421,2,3,-27,4,ASTD,F8,15.3, 0.3
J1356-3421,8,3,-24,5,ASTD,,5.9, 0.1
J1357+0015,5,1,-38,5,ASTD,,1.7,
J1357+0015,8,1,-47,5,ASTD,,1.2,
J1357+0128,8,5,-178,4,STD,,2.3, 0.2
J1357+1919,2,3,144,4,ASTD,,3.9, 0.5
J1357+1919,5,2,146,5,ASTD,,4.0, 0.4
J1357+1919,8,3,147,5,ASTD,,2.5, 0.2
J1357+1919,15,4,145,4,ASTD,,2.9, 0.4
J1357+1919,43,1,120,10,ASTD,,0.5,
J1357+4353,2,3,-60,4,ASTD,,11.3, 0.2
J1357+4353,5,2,-60,5,ASTD,,11.5, 0.2
J1357+7643,2,83,-123,8,STD,,2.2, 0.4
J1357+7643,5,16,-130,6,STD,,2.3, 0.8
J1357+7643,8,22,-121,11,STD,,1.2, 0.3
J1357+7643,15,1,-95,4,ASTD,,0.3,
J1357-1527,2,29,31,4,STD,,5.6, 1.5
J1357-1527,5,5,32,6,STD,,5.3, 0.3
J1357-1527,8,29,33,8,STD,,2.2, 0.7
J1357-1527,15,2,38,4,ASTD,,0.8, 0.3
J1357-1744,2,1,68,4,ASTD,,7.3,
J1357-1744,8,2,63,5,ASTD,F15,1.8, 0.3
J1357-1744,15,1,79,4,ASTD,,1.8,
J1358+1119,2,1,108,4,ASTD,,3.8,
J1358+1119,8,2,103,5,ASTD,,0.9, 0.1
J1358+2140,8,1,104,5,ASTD,,1.1,
J1358+4737,2,3,-112,4,ASTD,,5.5, 0.1
J1358+4737,5,1,-112,5,ASTD,,6.0,
J1358+4737,8,3,-111,5,ASTD,,6.5, 0.1
J1358+4737,15,1,-112,4,ASTD,,5.5,
J1358+6929,8,1,-53,5,ASTD,,1.3,
J1358+8340,2,2,108,4,ASTD,,3.2, 0.4
J1358+8340,8,3,123,5,ASTD,,2.1, 0.3
J1358-2148,5,1,82,5,ASTD,,4.1,
J1358-3821,5,2,158,5,ASTD,F8,6.2, 0.3
J1358-3821,8,1,172,5,ASTD,,7.7,
J1359+0159,2,3,-52,4,ASTD,,9.6, 0.1
J1359+0159,8,3,-60,5,ASTD,,1.3, 0.3
J1359+1436,8,1,86,5,ASTD,,0.7,
J1359+2229,5,2,140,5,ASTD,,1.8, 0.2
J1359+2708,5,2,43,5,ASTD,,4.0, 0.3
J1359+2708,8,1,42,5,ASTD,,1.2,
J1359+2935,5,1,73,5,ASTD,,31.5,
J1359+4011,2,3,8,4,ASTD,,3.7, 0.6
J1359+4011,5,1,7,5,ASTD,,3.8,
J1359+4011,8,4,11,5,ASTD,,0.7, 0.2
J1359+4011,15,2,14,4,ASTD,,0.6, 0.1
J1359+5544,8,1,-111,5,ASTD,,0.9,
J1359-0831,5,1,32,5,ASTD,,53.8,
J1359-1209,5,1,-155,5,ASTD,,19.7,
J1359-1209,8,1,-155,5,ASTD,,20.1,
J1359-4152,2,1,7,4,ASTD,,23.1,
J1400+0425,2,4,-94,4,ASTD,,3.9, 0.2
J1400+0425,8,3,-101,5,ASTD,,3.4, 0.1
J1400+1751,8,1,-162,5,ASTD,,5.0,
J1400+2918,5,1,94,5,ASTD,,2.5,
J1400-1023,2,1,-92,4,ASTD,,14.6,
J1400-1023,8,1,-82,5,ASTD,,0.9,
J1400-1858,2,1,-14,4,ASTD,,7.1,
J1400-1858,8,4,-26,5,ASTD,,0.7, 0.3
J1401+1947,5,1,-10,5,ASTD,,11.5,
J1401+1947,8,1,-10,5,ASTD,,11.5,
J1401+3611,5,1,123,5,ASTD,,2.3,
J1401+3611,8,1,112,5,ASTD,,1.5,
J1401+5835,2,5,97,29,STD,,6.5, 4.5
J1401+5835,8,3,103,5,ASTD,,1.6, 0.1
J1401-0911,5,1,161,5,ASTD,,2.1,
J1401-0911,8,1,166,5,ASTD,,2.2,
J1401-0916,2,4,139,4,ASTD,,14.9, 0.7
J1401-0916,8,4,141,5,ASTD,,4.4, 0.4
J1401-1136,5,1,130,5,ASTD,,31.3,
J1401-2126,5,1,29,5,ASTD,,3.1,
J1401-2126,8,1,20,5,ASTD,,2.0,
J1401-3004,2,2,-138,4,ASTD,,8.4, 0.5
J1401-3004,8,4,-144,5,ASTD,,2.2, 0.1
J1402+1559,2,2,81,4,ASTD,,2.5, 0.3
J1402+1559,8,3,88,5,ASTD,,1.3, 0.2
J1402+5817,5,1,33,5,ASTD,,4.2,
J1402+5817,8,1,30,5,ASTD,,4.0,
J1402-1825,8,1,145,5,ASTD,,1.0,
J1402-1840,2,3,-1,4,ASTD,,4.8, 0.1
J1402-1840,8,5,-1,2,STD,,1.4, 0.1
J1402-2822,2,3,112,4,ASTD,,2.9, 0.3
J1402-2822,8,4,106,5,ASTD,,1.6, 0.2
J1403+0610,2,2,-110,4,ASTD,,14.4,11.5
J1403+0610,8,4,-86,5,ASTD,,1.3, 0.6
J1404+0728,2,1,-159,4,ASTD,,2.5,
J1404+0728,8,3,-149,5,ASTD,,1.4, 0.1
J1404+3220,5,1,-125,5,ASTD,,22.7,
J1404+6551,8,4,4,5,ASTD,,40.1,16.8
J1404-0013,2,4,58,4,ASTD,,4.2, 1.1
J1404-0013,8,4,60,5,ASTD,,1.9, 0.3
J1404-0130,2,4,-144,4,ASTD,F8,3.3, 0.1
J1404-0130,8,5,-126,2,STD,,2.8, 0.4
J1404-1405,5,2,-98,5,ASTD,,5.5, 0.1
J1404-3622,5,1,-32,5,ASTD,,13.6,
J1405+0415,2,6,-52,4,STD,,8.5, 0.2
J1405+0415,5,6,-48,3,STD,,8.3, 0.7
J1405+0415,8,15,-29,5,STD,,1.9, 0.4
J1405+0415,15,12,-29,4,STD,,1.8, 0.1
J1405+4056,2,3,-114,4,ASTD,,9.2, 0.5
J1405+4056,8,2,-128,5,ASTD,,0.4, 0.1
J1405-1440,2,2,-26,4,ASTD,,4.5, 1.6
J1405-1440,8,4,-10,5,ASTD,,1.6, 0.1
J1406+1859,5,1,-93,5,ASTD,,4.5,
J1406+2509,5,1,-88,5,ASTD,,0.5,
J1406+3433,2,3,-22,4,ASTD,,3.6, 0.2
J1406+3433,5,1,-21,5,ASTD,,3.4,
J1406+3433,8,4,-22,5,ASTD,,2.7, 0.4
J1406+7828,2,3,-41,4,ASTD,,2.4, 0.7
J1406+7828,8,6,-42,5,STD,,1.8, 0.2
J1406-0324,5,1,154,5,ASTD,,5.9,
J1406-0324,8,1,159,5,ASTD,,4.5,
J1406-0707,5,2,-101,5,ASTD,,3.6, 2.4
J1406-0707,8,2,-99,5,ASTD,,1.0, 0.2
J1406-0848,2,4,-72,4,ASTD,F8,4.7, 0.2
J1406-0848,8,4,-62,5,ASTD,,1.7, 0.1
J1406-1058,2,1,-39,4,ASTD,,7.0,
J1406-1058,5,1,-21,5,ASTD,,1.7,
J1406-1058,8,4,-33,5,ASTD,,2.4, 0.6
J1407+0918,5,1,-27,5,ASTD,,4.7,
J1407+1344,5,1,-11,5,ASTD,,4.7,
J1407+1344,8,1,-12,5,ASTD,,1.4,
J1407+1406,8,1,45,5,ASTD,,9.5,
J1407+1853,5,1,-74,5,ASTD,,2.9,
J1407+2827,2,21,-126,2,STD,,7.3, 0.2
J1407+2827,5,5,-122,3,STD,,7.4, 0.1
J1407+2827,8,37,-145,8,STD,,1.3, 0.1
J1407+2827,15,52,-143,175,STD,,1.3, 0.2
J1407+7628,2,4,-14,4,ASTD,,2.9, 0.3
J1407+7628,8,3,7,5,ASTD,,1.2, 0.1
J1407-0839,5,1,163,5,ASTD,,52.2,
J1407-2701,2,5,90,4,STD,,6.8, 1.3
J1407-2701,8,5,92,2,STD,,2.8, 0.9
J1407-2709,8,1,-117,5,ASTD,,1.3,
J1407-3431,8,1,-140,5,ASTD,,2.7,
J1408+1047,5,1,-99,5,ASTD,,31.2,
J1408+3617,5,1,-78,5,ASTD,F8,3.2,
J1408+3617,8,1,-58,5,ASTD,,3.3,
J1408+5613,2,3,149,4,ASTD,,2.7, 0.1
J1408+5613,5,1,146,5,ASTD,,2.5,
J1408+5613,8,3,148,5,ASTD,,2.2, 0.4
J1408+6505,8,1,19,5,ASTD,,33.7,
J1408+6854,8,1,-51,5,ASTD,,1.1,
J1408-0752,1.4,1,-108,8,ASTD,,6.9,
J1408-0752,2,19,-108,3,STD,,7.6, 1.0
J1408-0752,5,4,-105,5,ASTD,,6.1, 2.3
J1408-0752,8,19,-102,9,STD,,1.0, 0.4
J1408-0752,15,21,-98,14,STD,,0.5, 0.1
J1408-0752,24,2,-102,7,ASTD,,0.4, 0.1
J1408-0752,43,65,-84,11,STD,,0.2, 0.1
J1408-2900,2,4,-86,4,ASTD,,4.4, 1.1
J1408-2900,8,5,-99,11,STD,,1.3, 0.1
J1408-3004,8,2,165,5,ASTD,,1.5, 0.2
J1409+1732,8,1,66,5,ASTD,,1.0,
J1409+3642,5,1,147,5,ASTD,,10.5,
J1409-0246,2,1,-46,4,ASTD,,8.2,
J1409-2315,2,5,166,1,STD,,9.8, 0.3
J1409-2657,2,2,39,4,ASTD,,8.7, 1.2
J1409-2657,8,5,43,7,STD,,1.0, 0.2
J1410+0203,2,1,-27,4,ASTD,,1.8,
J1410+0203,8,5,-38,9,STD,,1.2, 0.1
J1410+0731,2,3,-54,4,ASTD,,5.2, 0.4
J1410+0731,8,5,-57,4,STD,,1.0, 0.1
J1410+1438,5,1,152,5,ASTD,,2.4,
J1410+1438,8,1,149,5,ASTD,,1.4,
J1410+2820,8,1,-29,5,ASTD,,25.8,
J1410+6216,2,1,100,4,ASTD,,25.8,
J1411+0036,2,3,-26,4,ASTD,,4.1, 0.4
J1411+0036,8,3,-27,5,ASTD,,2.1, 1.1
J1411+0619,8,1,-32,5,ASTD,,2.4,
J1411+2134,2,4,22,4,ASTD,,6.7, 1.6
J1411+2134,5,1,18,5,ASTD,,4.8,
J1411+2134,8,4,0,5,ASTD,,1.5, 0.1
J1411+3415,5,1,-43,5,ASTD,,2.2,
J1411+3705,2,4,-17,4,ASTD,,7.7, 0.2
J1411+3705,8,4,-29,5,ASTD,,1.5, 0.3
J1411+4239,2,1,-41,4,ASTD,,8.7,
J1411+5249,5,1,31,5,ASTD,,1.8,
J1411+5249,8,2,29,5,ASTD,,1.6, 0.4
J1411+5917,2,2,122,4,ASTD,,12.9, 0.5
J1411+5917,8,1,129,5,ASTD,,2.6,
J1411+7424,2,3,117,4,ASTD,,6.2, 0.4
J1411-0300,5,1,79,5,ASTD,,2.9,
J1411-0300,8,1,91,5,ASTD,,1.3,
J1412+1334,8,2,164,5,ASTD,,1.6, 0.1
J1412+3200,5,1,-142,5,ASTD,,2.4,
J1412-2220,8,1,-169,5,ASTD,,3.7,
J1413+0111,5,1,16,5,ASTD,,5.5,
J1413+1509,5,4,129,5,ASTD,F8,2.9, 0.2
J1413+1509,8,3,132,5,ASTD,,2.9, 0.2
J1413+4505,5,1,-64,5,ASTD,,2.4,
J1413+5019,5,1,-145,5,ASTD,,3.9,
J1413+5019,8,1,-151,5,ASTD,,5.1,
J1413-0312,8,1,73,5,ASTD,,31.2,
J1413-0710,5,1,124,5,ASTD,,15.2,
J1413-2020,5,1,-131,5,ASTD,,12.2,
J1413-2020,8,1,-125,5,ASTD,,7.5,
J1413-2813,5,2,-47,5,ASTD,,5.2, 0.1
J1413-2813,8,2,-48,5,ASTD,,4.9, 0.1
J1414+0307,8,1,-30,5,ASTD,,2.3,
J1414+1008,8,1,-31,5,ASTD,,4.4,
J1414+1922,5,2,131,5,ASTD,,4.4, 0.1
J1414+1922,8,1,143,5,ASTD,,4.4,
J1414+4554,8,3,44,5,ASTD,,6.6, 5.5
J1415+0832,2,1,-114,4,ASTD,,2.4,
J1415+0832,8,2,-130,5,ASTD,,1.5, 1.0
J1415+1320,2,8,-112,2,STD,F5,23.0, 1.3
J1415+1320,5,3,-114,5,ASTD,,2.0, 0.1
J1415+1320,8,15,-115,5,STD,,0.9, 0.3
J1415+1320,15,21,-116,4,STD,,0.5, 0.1
J1415+3706,2,4,-65,4,ASTD,F5,3.7, 0.1
J1415+3706,5,1,-50,5,ASTD,F8,1.6,
J1415+3706,8,4,-37,5,ASTD,,1.3, 0.1
J1415+4155,5,1,100,5,ASTD,,7.8,
J1415+4830,2,1,37,4,ASTD,,7.6,
J1415+4830,8,1,15,5,ASTD,,1.4,
J1415+6501,2,3,-68,4,ASTD,F8,14.6, 1.9
J1415+6501,8,2,-36,5,ASTD,,12.5, 3.3
J1415-0708,5,1,57,5,ASTD,F8,4.4,
J1415-0708,8,1,62,5,ASTD,,9.1,
J1415-0955,2,2,-119,4,ASTD,,2.9, 0.4
J1415-0955,8,3,-89,5,ASTD,,0.8, 0.2
J1415-2809,2,2,127,4,ASTD,,7.7, 2.7
J1415-3705,8,3,29,5,ASTD,,3.2, 0.8
J1416+1048,5,2,31,5,ASTD,,3.3, 0.6
J1416+1048,8,3,33,5,ASTD,,1.0, 0.1
J1416+1242,2,2,-68,4,ASTD,,34.3, 0.2
J1416+1242,8,1,-94,5,ASTD,,0.7,
J1416+1307,5,1,-107,5,ASTD,,1.5,
J1416+1307,8,1,-108,5,ASTD,,1.0,
J1416+1430,5,1,-44,5,ASTD,,1.4,
J1416+1430,8,1,-51,5,ASTD,,1.3,
J1416+3444,5,1,-147,5,ASTD,,2.1,
J1416+3444,8,3,-141,5,ASTD,,2.2, 0.1
J1416+4058,5,1,33,5,ASTD,,3.4,
J1416+6205,8,1,-45,5,ASTD,,8.3,
J1416-1705,2,4,77,4,ASTD,,9.3, 4.9
J1416-1705,8,3,101,5,ASTD,,1.4, 0.1
J1416-2131,5,2,-138,5,ASTD,,4.9, 0.2
J1416-2131,8,2,-143,5,ASTD,,3.3, 0.9
J1416-2418,8,2,-30,5,ASTD,,2.4, 0.4
J1417+1950,5,2,-93,5,ASTD,,2.4, 0.2
J1417+1950,8,1,-88,5,ASTD,,2.8,
J1417+2205,5,2,-84,5,ASTD,,1.7, 0.1
J1417+2205,8,1,-66,5,ASTD,,1.6,
J1417+2543,8,1,-7,5,ASTD,,1.2,
J1417+2644,5,1,-23,5,ASTD,,4.1,
J1417+2644,8,1,-27,5,ASTD,,3.7,
J1417+3818,2,3,161,4,ASTD,,4.2, 0.3
J1417+3818,5,1,154,5,ASTD,,2.3,
J1417+3818,8,3,159,5,ASTD,,2.6, 0.5
J1417+4607,2,4,-97,4,ASTD,,11.9, 0.2
J1417+4607,5,2,-101,5,ASTD,,7.3, 3.9
J1417+4607,8,4,-97,5,ASTD,,2.0, 0.4
J1418+1541,2,2,-161,4,ASTD,F8,5.2, 0.4
J1418+1541,8,2,-165,5,ASTD,,0.6, 0.1
J1418+1703,5,1,-174,5,ASTD,,5.4,
J1418+3542,5,2,-57,5,ASTD,,2.9, 0.2
J1418+3542,8,1,-66,5,ASTD,,1.9,
J1418-0233,8,2,-82,5,ASTD,,1.0, 0.2
J1418-1555,5,1,-25,5,ASTD,,5.5,
J1418-1555,8,1,-26,5,ASTD,,3.5,
J1418-3509,8,5,-91,3,STD,,2.0, 0.2
J1419+0108,8,1,95,5,ASTD,,2.4,
J1419+0603,5,1,-106,5,ASTD,,2.2,
J1419+0603,8,1,-100,5,ASTD,,2.0,
J1419+0628,2,4,102,4,ASTD,,11.9, 0.3
J1419+0628,8,5,91,4,STD,,1.9, 0.1
J1419+0804,5,2,-156,5,ASTD,,3.0, 1.1
J1419+0804,8,1,-148,5,ASTD,,1.7,
J1419+2524,8,1,-31,5,ASTD,,1.9,
J1419+2706,2,3,46,4,ASTD,,3.2, 0.4
J1419+2706,5,2,34,5,ASTD,,2.3, 0.8
J1419+2706,8,7,45,3,STD,,0.8, 0.1
J1419+2706,15,1,45,4,ASTD,,0.4,
J1419+2706,24,2,39,7,ASTD,,0.4, 0.1
J1419+3821,2,6,176,53,STD,,1.9, 0.9
J1419+3821,5,1,-147,5,ASTD,,3.0,
J1419+3821,8,7,164,25,STD,,0.9, 0.5
J1419+3821,15,11,-171,26,STD,,0.3, 0.1
J1419+4634,5,1,-55,5,ASTD,,5.4,
J1419+5423,2,38,127,2,STD,,5.3, 1.0
J1419+5423,5,12,126,3,STD,,4.5, 1.2
J1419+5423,8,59,128,4,STD,,1.4, 0.3
J1419+5423,15,30,129,5,STD,,1.3, 0.2
J1419+5423,24,2,132,7,ASTD,,0.5, 0.1
J1419+5423,43,1,125,10,ASTD,,0.4,
J1419+5423,86,1,115,,,,0.3,
J1419-0838,5,3,155,5,ASTD,,7.9, 6.0
J1419-0838,8,2,163,5,ASTD,,0.9, 0.4
J1419-1423,8,1,84,5,ASTD,,4.6,
J1419-1928,2,5,30,112,STD,,9.2, 1.1
J1419-1928,5,1,67,5,ASTD,F8,1.6,
J1419-1928,8,5,32,120,STD,,2.7, 0.1
J1420+1703,5,1,161,5,ASTD,,20.4,
J1420+1703,8,4,167,5,ASTD,,0.8, 0.2
J1420+3721,2,4,90,4,ASTD,,2.9, 0.3
J1420+3721,5,1,74,5,ASTD,,1.7,
J1420+3721,8,4,75,5,ASTD,,1.2, 0.2
J1420-0640,5,1,62,5,ASTD,,6.4,
J1420-0640,8,1,61,5,ASTD,,7.2,
J1420-0642,2,1,-100,4,ASTD,,2.6,
J1420-0642,8,1,-66,5,ASTD,,0.5,
J1421+0355,5,1,-90,5,ASTD,F8,8.7,
J1421+0355,8,4,-87,5,ASTD,,7.2, 0.2
J1421+1013,2,3,-117,4,ASTD,,2.8, 0.2
J1421+1013,8,3,-81,5,ASTD,,1.3, 0.5
J1421+2824,8,2,-171,5,ASTD,,14.2,11.9
J1421+3119,8,1,-11,5,ASTD,,11.7,
J1421+3855,8,1,-86,5,ASTD,,0.6,
J1421+4645,5,1,145,5,ASTD,,1.3,
J1421+4645,8,4,151,5,ASTD,,1.5, 0.1
J1421+5814,8,1,-57,5,ASTD,,9.1,
J1421+7513,8,2,-122,5,ASTD,,4.5, 0.3
J1421-0643,2,5,52,6,STD,,4.1, 0.3
J1421-0643,8,5,57,2,STD,,2.2, 0.3
J1421-1118,8,1,139,5,ASTD,,1.5,
J1421-1118,15,7,138,4,STD,,0.6, 0.1
J1421-1931,2,1,-17,4,ASTD,,6.9,
J1421-1931,8,1,-15,5,ASTD,,0.4,
J1421-2001,8,3,-121,5,ASTD,,0.8, 0.1
J1422+0414,8,4,148,5,ASTD,,1.2, 0.3
J1422+3223,2,4,147,4,ASTD,,3.6, 0.5
J1422+3223,5,1,148,5,ASTD,,3.0,
J1422+3223,8,2,138,5,ASTD,,5.2, 4.2
J1422+3223,15,22,136,6,STD,,0.7, 0.3
J1422-2308,8,2,-27,5,ASTD,,7.9, 5.6
J1422-2727,2,1,-116,4,ASTD,,2.3,
J1422-2727,8,1,-147,5,ASTD,,2.4,
J1423+1159,2,2,-59,4,ASTD,,22.1, 1.0
J1423+1159,8,2,-44,5,ASTD,,3.3, 2.9
J1423+3737,5,2,-171,5,ASTD,,7.4, 0.2
J1423+3737,8,1,-159,5,ASTD,,1.8,
J1423+4523,5,1,57,5,ASTD,,2.2,
J1423+4802,2,4,-84,4,ASTD,,3.0, 0.3
J1423+4802,5,1,-78,5,ASTD,,2.4,
J1423+4802,8,4,-83,5,ASTD,,2.1, 0.2
J1423+5055,2,4,-32,4,ASTD,,4.4, 0.3
J1423+5055,5,2,-44,5,ASTD,,2.9, 0.4
J1423+5055,8,7,-31,2,STD,,2.3, 0.1
J1423+5150,5,1,127,5,ASTD,,2.2,
J1423+5150,8,1,96,5,ASTD,,1.2,
J1423+6351,5,1,-56,5,ASTD,,12.5,
J1423+6351,8,1,-67,5,ASTD,,5.5,
J1423-0751,8,1,-150,5,ASTD,,2.8,
J1423-2218,2,4,-138,4,ASTD,,3.4, 0.3
J1423-2218,8,4,-136,5,ASTD,,2.4, 0.5
J1423-2240,5,1,-144,5,ASTD,,4.8,
J1423-2240,8,2,-148,5,ASTD,,2.7, 0.3
J1424+0434,2,3,135,4,ASTD,,7.1, 0.8
J1424+0434,8,3,141,5,ASTD,,4.5, 0.1
J1424+1640,5,1,-141,5,ASTD,,7.5,
J1424+1640,8,1,-140,5,ASTD,,8.4,
J1424+2000,5,1,-162,5,ASTD,F8,5.5,
J1424+2000,8,1,-167,5,ASTD,,6.7,
J1424+225A,5,1,-129,5,ASTD,,2.3,
J1424+225A,8,4,-128,5,ASTD,,2.3, 0.2
J1424+225B,2,1,-159,4,ASTD,,5.9,
J1424+225B,5,3,-139,5,ASTD,F8,2.7, 0.4
J1424+225B,8,4,-127,5,ASTD,,1.5, 0.7
J1424+225C,8,1,42,5,ASTD,,2.5,
J1424+3615,2,2,-21,4,ASTD,,4.9, 0.1
J1424+3615,8,4,-31,5,ASTD,,1.2, 0.2
J1424+4705,2,3,161,4,ASTD,,3.6, 0.1
J1424+4705,5,1,166,5,ASTD,,1.7,
J1424+4705,8,4,164,5,ASTD,,1.1, 0.2
J1424+8152,5,1,4,5,ASTD,,32.5,
J1424-1407,2,3,-78,4,ASTD,,3.3, 0.4
J1424-1407,8,2,-49,5,ASTD,,0.6, 0.1
J1425+1210,5,1,15,5,ASTD,,7.9,
J1425+1239,5,1,-16,5,ASTD,,5.6,
J1425+1239,8,1,-35,5,ASTD,,2.1,
J1425+1424,2,12,-160,1,STD,,4.7, 0.5
J1425+1424,8,13,-176,2,STD,,1.7, 0.1
J1425+2404,8,1,23,5,ASTD,,1.1,
J1425-0429,5,1,-144,5,ASTD,,1.5,
J1425-0429,8,1,-144,5,ASTD,,1.3,
J1425-2513,2,4,-51,4,ASTD,,5.4, 0.2
J1425-2513,8,4,-43,5,ASTD,,2.6, 0.7
J1425-2959,5,1,-135,5,ASTD,,4.4,
J1425-2959,8,1,-115,5,ASTD,,1.3,
J1426+3404,2,1,-131,4,ASTD,,2.5,
J1426+3625,2,1,-135,4,ASTD,,2.0,
J1426+3625,8,5,96,106,STD,,1.3, 0.1
J1426+5718,5,1,-86,5,ASTD,,1.3,
J1426-2234,8,1,47,5,ASTD,,1.0,
J1427+1602,8,1,-1,5,ASTD,,0.9,
J1427+2348,2,4,151,4,ASTD,,2.0, 0.2
J1427+2348,5,1,146,5,ASTD,,1.5,
J1427+2348,8,6,140,9,STD,,1.0, 0.2
J1427+2348,15,28,143,5,STD,,0.9, 0.2
J1427+2632,2,1,-135,4,ASTD,F8,162.3,
J1427+2632,8,2,-109,5,ASTD,,10.4, 8.3
J1427-3305,2,3,7,4,ASTD,,14.4, 2.2
J1427-3305,5,1,6,5,ASTD,,5.8,
J1427-3305,8,3,3,5,ASTD,,2.3, 0.3
J1427-4206,2,37,51,13,STD,,17.7, 3.0
J1427-4206,8,24,43,33,STD,,2.5, 0.7
J1428+1628,5,1,-118,5,ASTD,,2.3,
J1428+2103,2,4,-130,4,ASTD,,7.4, 4.2
J1428+2103,8,3,-132,5,ASTD,,3.1, 0.2
J1428+3912,5,1,63,5,ASTD,,3.3,
J1428+4240,8,1,-14,5,ASTD,,1.6,
J1428+5636,5,1,17,5,ASTD,,1.9,
J1428-1553,8,2,134,5,ASTD,,2.2, 0.3
J1429+0251,5,1,136,5,ASTD,,9.6,
J1429+2148,5,1,89,5,ASTD,,140.7,
J1429+2607,5,2,-55,5,ASTD,F8,3.6, 0.2
J1429+2607,8,1,-33,5,ASTD,,4.1,
J1429+5250,8,1,-179,5,ASTD,,2.3,
J1429+5406,2,3,139,4,ASTD,,8.2, 2.0
J1429+5406,5,1,134,5,ASTD,,1.4,
J1429+5406,8,3,135,5,ASTD,,1.6, 0.1
J1429+5406,15,1,136,4,ASTD,,1.6,
J1429+6316,2,2,125,4,ASTD,,3.5, 0.3
J1429+6316,5,1,128,5,ASTD,,3.6,
J1429+6316,8,2,137,5,ASTD,,1.2, 0.2
J1429+6532,5,1,-64,5,ASTD,,2.3,
J1429+6532,8,1,-73,5,ASTD,,1.3,
J1429-0112,5,1,-41,5,ASTD,,5.4,
J1429-0112,8,1,-63,5,ASTD,,3.5,
J1430+1043,5,1,-141,5,ASTD,,11.2,
J1430+1043,8,2,-166,5,ASTD,,1.2, 0.2
J1430+3649,5,1,-22,5,ASTD,,1.5,
J1430+3649,8,3,-13,5,ASTD,,0.7, 0.3
J1430+4204,2,5,-126,5,STD,,2.4, 0.3
J1430+4204,5,1,-119,5,ASTD,,1.9,
J1430+4204,8,3,-114,5,ASTD,,0.9, 0.2
J1430+4204,15,1,-90,4,ASTD,,0.4,
J1430-0009,2,3,73,4,ASTD,,4.3, 0.7
J1430-0009,8,1,58,5,ASTD,,0.4,
J1431+2442,2,4,-55,4,ASTD,,5.2, 0.8
J1431+2442,8,3,-49,5,ASTD,,1.0, 0.1
J1431+3952,2,4,-4,4,ASTD,F5,11.0, 0.1
J1431+3952,5,1,-4,5,ASTD,F8,3.4,
J1431+3952,8,3,-1,5,ASTD,,1.1, 0.2
J1431-2903,2,1,34,4,ASTD,,3.7,
J1431-2903,8,1,84,5,ASTD,,0.6,
J1431-3120,8,1,-40,5,ASTD,,1.2,
J1432+4103,2,1,46,4,ASTD,F8,14.4,
J1432+4103,8,1,58,5,ASTD,,10.7,
J1432-1801,2,3,-65,4,ASTD,,3.1, 0.4
J1432-1801,5,1,-52,5,ASTD,,2.9,
J1432-1801,8,4,-44,5,ASTD,,2.1, 0.5
J1433+6407,8,1,69,5,ASTD,,4.7,
J1433-0220,5,1,-134,5,ASTD,,7.0,
J1433-1548,2,2,-116,4,ASTD,,7.1, 0.3
J1433-1548,8,4,-120,5,ASTD,,1.2, 0.3
J1434+0404,5,1,100,5,ASTD,,2.5,
J1434+1448,5,1,61,5,ASTD,,3.5,
J1434+1952,2,19,-134,4,STD,,3.4, 0.4
J1434+1952,5,1,-134,5,ASTD,,3.1,
J1434+1952,8,20,-132,9,STD,,1.6, 0.5
J1434+4203,2,2,171,4,ASTD,,2.3, 0.3
J1434+4203,5,1,124,5,ASTD,,1.1,
J1434+4203,8,3,169,5,ASTD,,1.4, 0.3
J1434+4236,5,1,101,5,ASTD,,3.5,
J1434-1146,2,1,169,4,ASTD,,4.6,
J1434-1146,8,5,168,4,STD,,1.1, 0.3
J1435+0722,5,1,24,5,ASTD,,4.9,
J1435+1729,5,3,164,5,ASTD,,7.4, 1.3
J1435+1729,8,2,166,5,ASTD,,3.0, 1.5
J1435+2021,8,1,-172,5,ASTD,,2.3,
J1435+3012,2,6,60,1,STD,,6.7, 1.3
J1435+3012,5,2,63,5,ASTD,,3.3, 0.1
J1435+3012,8,6,69,3,STD,,2.9, 0.4
J1435+4603,8,1,138,5,ASTD,,2.1,
J1435+5435,5,1,155,5,ASTD,,20.4,
J1435+7118,5,1,-49,5,ASTD,,4.9,
J1435+7605,8,4,-178,5,ASTD,,8.7, 1.7
J1435-0410,8,1,-80,5,ASTD,,1.3,
J1435-0414,2,4,28,4,ASTD,,2.6, 0.1
J1436+0229,5,1,-179,5,ASTD,,3.5,
J1436+2321,2,3,169,4,ASTD,,2.7, 0.6
J1436+2321,5,1,164,5,ASTD,,2.9,
J1436+2321,8,4,164,5,ASTD,,1.4, 0.3
J1436+4820,8,1,116,5,ASTD,,1.1,
J1436+6336,2,5,-143,1,STD,,8.6, 0.5
J1436+6336,5,2,-144,5,ASTD,,9.2, 0.1
J1436+6336,8,5,-123,6,STD,F15,1.4, 0.1
J1436+6336,15,4,-126,4,ASTD,,1.3, 0.1
J1436-1536,8,1,-163,5,ASTD,,3.0,
J1436-1613,5,1,177,5,ASTD,F8,2.7,
J1436-1613,8,1,-151,5,ASTD,,40.5,
J1436-1846,2,1,31,4,ASTD,,2.8,
J1436-3640,5,1,-2,5,ASTD,,6.5,
J1436-3640,8,1,0,5,ASTD,,3.4,
J1437+0948,5,1,-134,5,ASTD,,6.9,
J1437+3804,2,1,-173,4,ASTD,,13.9,
J1437+5112,2,3,-122,4,ASTD,,2.6, 0.1
J1437+5112,5,1,-122,5,ASTD,,2.3,
J1437+5112,8,3,-129,5,ASTD,,1.3, 0.1
J1437-1119,5,1,54,5,ASTD,,1.7,
J1437-2947,2,3,103,4,ASTD,F8,16.4, 0.1
J1437-2947,8,4,104,5,ASTD,,17.2, 0.2
J1437-3244,5,1,-45,5,ASTD,,3.4,
J1438+3710,2,4,-133,4,ASTD,,4.9, 0.3
J1438+3710,5,1,-137,5,ASTD,,2.6,
J1438+3710,8,4,-134,5,ASTD,,1.8, 0.6
J1438+6211,2,3,-73,4,ASTD,,5.8, 0.3
J1438+6211,8,3,-71,5,ASTD,,2.8, 1.7
J1438-2204,2,7,78,14,STD,,2.7, 0.7
J1438-2204,5,1,65,5,ASTD,,1.5,
J1438-2204,8,16,59,5,STD,,1.4, 0.3
J1438-2204,24,2,35,7,ASTD,,0.6, 0.3
J1438-3122,2,2,96,4,ASTD,,5.0, 1.5
J1438-3122,8,1,100,5,ASTD,,3.6,
J1438-3122,24,1,115,7,ASTD,,0.9,
J1439+2114,8,4,73,5,ASTD,,0.9, 0.1
J1439+3253,2,2,80,4,ASTD,F5,4.1, 0.3
J1439+3253,5,1,80,5,ASTD,,3.6,
J1439+3253,8,3,80,5,ASTD,,4.1, 0.2
J1439+3712,2,4,-46,4,ASTD,,3.2, 0.2
J1439+3712,8,7,-44,6,STD,,2.6, 1.1
J1439+3932,2,1,55,4,ASTD,,4.0,
J1439+3932,8,4,57,5,ASTD,,1.1, 0.4
J1439+4410,5,1,-81,5,ASTD,,2.5,
J1439+4958,2,1,-78,4,ASTD,,1.8,
J1439+4958,5,1,-56,5,ASTD,,2.7,
J1439+4958,8,5,-46,10,STD,,0.8, 0.1
J1439+7237,5,1,-10,5,ASTD,,11.2,
J1439-1531,2,4,44,4,ASTD,,7.0, 0.5
J1439-1531,8,4,39,5,ASTD,,2.4, 0.2
J1439-2341,5,1,13,5,ASTD,F8,14.2,
J1439-2341,8,1,25,5,ASTD,,1.2,
J1440+0127,2,3,-47,4,ASTD,,6.3, 2.6
J1440+0127,5,3,-39,5,ASTD,,1.6, 0.1
J1440+0127,8,6,-43,10,STD,,1.1, 0.3
J1440+0157,2,4,-145,4,ASTD,,19.0, 0.2
J1440+0157,8,5,-143,7,STD,,1.9, 0.3
J1440+0531,5,1,105,5,ASTD,,7.2,
J1440+0531,8,1,101,5,ASTD,,7.2,
J1440+0556,2,2,-143,4,ASTD,,2.8, 0.5
J1440+0556,8,3,-137,5,ASTD,,1.7, 0.1
J1440+0610,8,2,-141,5,ASTD,,1.8, 0.6
J1440+3820,2,4,-13,4,ASTD,,7.7, 0.3
J1440+3820,5,1,-13,5,ASTD,,2.4,
J1440+3820,8,4,-10,5,ASTD,,1.9, 0.2
J1441+6318,2,3,46,4,ASTD,,1.7, 0.2
J1441+6318,5,2,46,5,ASTD,,1.7, 0.1
J1441+6318,8,4,47,5,ASTD,,1.6, 0.2
J1441-1523,2,1,-28,4,ASTD,,3.1,
J1441-1523,8,1,-44,5,ASTD,,0.6,
J1441-3303,2,5,-162,11,STD,,11.2, 1.1
J1441-3303,8,4,-177,5,ASTD,,0.7, 0.1
J1441-3456,8,3,-15,5,ASTD,,8.6, 0.1
J1442+0625,8,4,-170,5,ASTD,,2.6, 0.7
J1442+1200,2,1,-78,4,ASTD,,16.1,
J1442+1329,8,1,-44,5,ASTD,,6.1,
J1442+2300,5,1,-67,5,ASTD,,5.9,
J1442+3234,2,3,81,4,ASTD,,20.2, 2.0
J1442+3234,5,2,74,5,ASTD,,2.1, 1.0
J1442+3234,8,4,84,5,ASTD,,1.1, 0.2
J1442+4044,8,3,65,5,ASTD,,7.2, 3.9
J1443+0809,5,1,-70,5,ASTD,,2.4,
J1443+0809,8,1,-66,5,ASTD,,2.5,
J1443+2501,5,1,-41,5,ASTD,,1.5,
J1443+2501,8,3,-65,5,ASTD,,1.0, 0.2
J1443+2501,15,6,-70,5,STD,,1.2, 0.1
J1443+4714,5,1,-153,5,ASTD,,5.4,
J1443+4714,8,1,-153,5,ASTD,,6.2,
J1443+4725,5,1,115,5,ASTD,,1.7,
J1443+4725,8,1,111,5,ASTD,,1.7,
J1443+5201,2,3,-85,4,ASTD,,2.7, 0.2
J1443+5201,8,3,-89,5,ASTD,,0.9, 0.3
J1443+5645,5,1,-32,5,ASTD,,5.8,
J1443+5645,8,1,-27,5,ASTD,,1.4,
J1443+6332,5,1,-174,5,ASTD,,8.6,
J1443+6332,8,3,-175,5,ASTD,,8.5, 0.1
J1443+6332,15,1,-176,4,ASTD,,8.4,
J1443-0049,5,1,-130,5,ASTD,,2.4,
J1443-0049,8,1,-129,5,ASTD,,2.3,
J1443-0601,2,2,-29,4,ASTD,,13.1, 8.5
J1443-0953,5,1,-59,5,ASTD,,2.9,
J1443-0953,8,1,-54,5,ASTD,,3.2,
J1443-2215,2,1,-24,4,ASTD,,112.9,
J1443-3908,8,1,-116,5,ASTD,,2.9,
J1444+0257,2,2,20,4,ASTD,,12.0, 0.6
J1444+0257,5,1,14,5,ASTD,,1.3,
J1444+0257,8,4,27,5,ASTD,,1.8, 0.9
J1444+1131,2,2,-153,4,ASTD,,6.5, 3.3
J1444+1131,8,4,128,5,ASTD,,1.7, 0.2
J1444+1632,5,2,127,5,ASTD,,5.2, 0.4
J1444+1632,8,1,131,5,ASTD,,6.1,
J1444+5309,5,1,-77,5,ASTD,,4.7,
J1444+5538,5,1,53,5,ASTD,,4.0,
J1444+5538,8,1,55,5,ASTD,,3.9,
J1444-0859,8,3,172,5,ASTD,,1.6, 0.4
J1445+0004,5,1,98,5,ASTD,,2.9,
J1445+0004,8,1,99,5,ASTD,,3.1,
J1445+0958,2,5,-177,2,STD,,11.3, 0.1
J1445+0958,5,1,-114,5,ASTD,,2.8,
J1445+0958,8,5,-113,5,STD,,2.2, 0.8
J1445+0958,15,3,-115,4,ASTD,,1.6, 0.1
J1445+1844,5,2,11,5,ASTD,,3.9, 0.1
J1445+1844,8,1,5,5,ASTD,,1.4,
J1445+2438,5,2,24,5,ASTD,,3.7, 0.1
J1445+2438,8,1,27,5,ASTD,,3.4,
J1445-1614,8,1,145,5,ASTD,,0.8,
J1445-1629,2,16,125,20,STD,,5.4, 2.5
J1445-1629,5,1,129,5,ASTD,,1.6,
J1445-1629,8,26,121,11,STD,,1.4, 0.2
J1445-2445,2,1,17,4,ASTD,,3.0,
J1445-2445,5,1,19,5,ASTD,,4.8,
J1445-2445,8,4,19,5,ASTD,,0.8, 0.2
J1445-3037,8,1,-141,5,ASTD,,5.1,
J1446+0608,5,1,-167,5,ASTD,,3.1,
J1446+0608,8,1,-161,5,ASTD,,2.4,
J1446+1015,5,1,134,5,ASTD,,7.0,
J1446+1721,2,2,-100,4,ASTD,,4.9, 0.2
J1446+1721,5,1,-94,5,ASTD,,1.1,
J1446+1721,8,5,-97,2,STD,,3.1, 1.6
J1446+2131,5,2,-99,5,ASTD,,10.9, 0.1
J1446+2757,5,1,40,5,ASTD,,14.5,
J1446+3110,5,2,-28,5,ASTD,,3.2, 1.3
J1446+6043,5,1,177,5,ASTD,,12.9,
J1447+1747,5,1,99,5,ASTD,,1.4,
J1447+1747,8,1,80,5,ASTD,,1.4,
J1447+1920,5,2,7,5,ASTD,,4.9, 2.1
J1447+1920,8,1,8,5,ASTD,,7.4,
J1447+7721,5,1,-27,5,ASTD,,3.7,
J1447-3409,5,1,45,5,ASTD,,15.5,
J1448+0250,5,1,6,5,ASTD,,2.8,
J1448+0250,8,1,8,5,ASTD,,2.5,
J1448+0402,2,4,45,4,ASTD,,3.7, 1.1
J1448+0402,8,5,46,3,STD,,2.2, 0.1
J1448+3608,8,1,129,5,ASTD,,6.6,
J1448+5326,2,3,-119,4,ASTD,F5,8.7, 0.1
J1448+5326,5,1,-120,5,ASTD,,9.3,
J1448+7601,2,25,80,4,STD,,2.1, 0.3
J1448+7601,8,25,73,170,STD,,0.7, 0.1
J1448-1122,2,4,-157,4,ASTD,,4.4, 0.5
J1448-1122,8,2,-151,5,ASTD,,1.0, 0.1
J1448-1620,2,4,-17,4,ASTD,,8.9, 0.8
J1448-1620,8,4,-26,5,ASTD,,1.6, 0.3
J1449+2746,5,1,-35,5,ASTD,,2.1,
J1449-0045,2,5,144,3,STD,,3.8, 0.6
J1449-0045,8,5,126,14,STD,,1.2, 0.1
J1450+0508,5,1,54,5,ASTD,,3.3,
J1450+0910,2,1,109,4,ASTD,,2.6,
J1450+0910,8,2,140,5,ASTD,,0.6, 0.1
J1450+1006,8,1,52,5,ASTD,,2.8,
J1450+3653,5,1,11,5,ASTD,,4.2,
J1450+3653,8,1,10,5,ASTD,,8.0,
J1450+5201,8,1,18,5,ASTD,,0.9,
J1450+6122,5,1,-133,5,ASTD,,9.5,
J1450-0908,5,1,-54,5,ASTD,,7.4,
J1451+0106,5,1,-22,5,ASTD,,1.9,
J1451+0106,8,1,-29,5,ASTD,,1.4,
J1451+0346,5,1,40,5,ASTD,,2.6,
J1451+0346,8,1,48,5,ASTD,,1.1,
J1451+1343,2,2,-117,4,ASTD,F8,27.2, 0.2
J1451+1343,8,3,-121,5,ASTD,,17.2, 1.7
J1451+6357,5,1,-86,5,ASTD,,4.9,
J1451+6357,8,1,-73,5,ASTD,,53.8,
J1451-0127,2,5,79,2,STD,,17.1, 0.5
J1451-0127,8,6,72,8,STD,,1.7, 0.2
J1451-2329,2,3,-10,4,ASTD,,6.8, 0.8
J1451-2329,8,3,-14,5,ASTD,,8.0, 0.5
J1452+0627,5,1,82,5,ASTD,,6.1,
J1452+0627,8,1,78,5,ASTD,,1.4,
J1452+4522,2,4,-47,4,ASTD,,3.6, 0.3
J1452+4522,5,1,-51,5,ASTD,,3.9,
J1452+4522,8,2,-52,5,ASTD,,3.1, 0.4
J1452+5142,5,1,-170,5,ASTD,,2.4,
J1452+5239,5,2,28,5,ASTD,,3.0, 0.2
J1452+5239,8,2,19,5,ASTD,,2.8, 1.1
J1452+5655,5,1,-123,5,ASTD,,4.3,
J1452+5655,8,2,-125,5,ASTD,,1.4, 0.7
J1452-1319,5,1,-163,5,ASTD,,1.0,
J1452-1319,8,1,-166,5,ASTD,,1.7,
J1452-1713,5,1,171,5,ASTD,,3.7,
J1452-6502,8,1,-139,5,ASTD,,2.5,
J1453+0915,2,3,112,4,ASTD,,14.6, 0.5
J1453+0915,8,1,111,5,ASTD,,0.8,
J1453+0934,5,1,70,5,ASTD,,1.9,
J1453+1025,2,4,81,4,ASTD,,2.0, 0.3
J1453+1025,8,4,85,5,ASTD,,1.5, 0.1
J1453+2648,2,3,165,4,ASTD,,7.0, 0.3
J1453+2648,5,1,162,5,ASTD,,3.0,
J1453+2648,8,4,159,5,ASTD,,2.4, 0.6
J1453+3505,2,2,-159,4,ASTD,,2.5, 0.1
J1453+3505,8,3,-180,5,ASTD,,1.4, 0.3
J1453-2204,8,3,-41,5,ASTD,,4.9, 0.1
J1453-2522,2,3,-43,4,ASTD,,4.2, 0.6
J1453-2522,8,2,-68,5,ASTD,,1.2, 0.1
J1454+1624,2,4,-148,4,ASTD,,3.1, 0.2
J1454+1624,5,1,-146,5,ASTD,,2.8,
J1454+1624,8,6,-143,2,STD,,1.8, 0.3
J1454+2955,2,3,-20,4,ASTD,,6.9, 2.1
J1454+2955,5,1,-21,5,ASTD,,3.4,
J1454+2955,8,4,-21,5,ASTD,,3.1, 0.5
J1454+5003,5,2,-156,5,ASTD,F8,5.9, 0.1
J1454+5003,8,2,-177,5,ASTD,,6.4, 0.5
J1454+5124,5,1,-91,5,ASTD,,3.8,
J1454+5124,8,1,-86,5,ASTD,,1.5,
J1454+5236,5,1,-72,5,ASTD,,7.1,
J1454-2505,2,3,143,4,ASTD,,4.5, 0.7
J1454-2505,8,6,148,5,STD,,2.2, 1.0
J1454-3400,8,5,-157,1,STD,,11.8, 0.5
J1454-3747,2,29,-143,6,STD,,9.0, 1.7
J1454-3747,5,1,-147,5,ASTD,,4.0,
J1454-3747,8,34,-146,19,STD,,2.0, 0.8
J1454-4012,2,6,-142,5,STD,,9.6, 0.9
J1454-4012,8,23,-135,17,STD,,8.0, 2.0
J1455+1151,8,1,10,5,ASTD,,2.0,
J1455+2131,8,2,-69,5,ASTD,,5.6, 5.0
J1455+4431,8,2,-55,5,ASTD,,1.0, 0.1
J1455-1108,2,1,154,4,ASTD,,2.4,
J1455-1108,5,1,153,5,ASTD,,2.0,
J1455-1108,8,2,154,5,ASTD,,2.0, 0.4
J1455-1700,2,5,94,5,STD,,7.7, 0.2
J1455-1700,8,5,101,6,STD,,1.7, 0.1
J1455-3655,8,1,-107,5,ASTD,,1.2,
J1456+5048,2,4,56,4,ASTD,,4.0, 0.9
J1456+5048,5,1,64,5,ASTD,,2.9,
J1456+5048,8,3,72,5,ASTD,,1.3, 0.4
J1456-0617,2,4,49,4,ASTD,,20.8, 0.1
J1456-0617,8,2,48,5,ASTD,,1.1, 0.3
J1457+0519,8,1,96,5,ASTD,,1.3,
J1457+0749,2,1,46,4,ASTD,,1.9,
J1457+0749,8,3,71,5,ASTD,,1.0, 0.1
J1457+0938,2,4,110,4,ASTD,,18.5, 0.1
J1457+2435,2,2,-94,4,ASTD,,13.6, 0.2
J1457+3439,2,1,-97,4,ASTD,,6.0,
J1457+3439,5,1,-96,5,ASTD,,2.6,
J1457+3439,8,2,-100,5,ASTD,,1.9, 0.1
J1457+6357,5,1,140,5,ASTD,,3.7,
J1457+6731,5,1,165,5,ASTD,,1.5,
J1457+6731,8,1,178,5,ASTD,,1.3,
J1457-0751,8,1,-132,5,ASTD,,18.2,
J1457-3539,2,3,-46,4,ASTD,,5.9, 1.9
J1457-4642,5,1,-169,5,ASTD,,16.9,
J1458+0416,2,11,-35,7,STD,,4.5, 0.7
J1458+0416,8,12,-41,5,STD,,1.2, 0.2
J1458+3542,5,1,-58,5,ASTD,,1.7,
J1458+3542,8,1,-60,5,ASTD,,1.7,
J1458+3720,2,4,128,4,ASTD,,4.4, 1.4
J1458+3720,5,1,116,5,ASTD,,1.8,
J1458+3720,8,4,118,5,ASTD,,1.3, 0.3
J1459+0904,5,1,-168,5,ASTD,,6.7,
J1459+0904,8,1,-163,5,ASTD,,2.7,
J1459+1526,5,1,121,5,ASTD,,1.2,
J1459+1526,8,1,123,5,ASTD,,1.4,
J1459+2708,5,2,-51,5,ASTD,,4.1, 0.1
J1459+2708,8,1,-49,5,ASTD,,4.0,
J1459+4442,2,1,-28,4,ASTD,,1.9,
J1459+4442,8,4,-86,5,ASTD,,0.8, 0.1
J1459+7140,2,1,160,4,ASTD,,19.2,
J1459+7140,8,10,165,8,STD,,1.8, 1.2
J1459+7140,15,15,160,1,STD,,1.4, 0.5
J1459-1637,8,2,62,5,ASTD,,1.5, 0.2
J1459-164A,5,1,-3,5,ASTD,,2.6,
J1459-1810,2,2,154,4,ASTD,,2.7, 0.2
J1459-1810,8,5,143,3,STD,,1.4, 0.2
J1459-3655,2,3,-52,4,ASTD,,4.5, 0.2
J1459-3655,8,6,-70,13,STD,,4.6, 0.4
J1500+0628,5,1,6,5,ASTD,,6.8,
J1500+0628,8,1,14,5,ASTD,,1.0,
J1500+0839,5,1,102,5,ASTD,F8,2.9,
J1500+0839,8,5,84,112,STD,,15.6, 0.2
J1500+0855,5,1,-78,5,ASTD,,2.9,
J1500+0855,8,1,-70,5,ASTD,,1.6,
J1500+4751,2,12,70,3,STD,,6.4, 0.4
J1500+4751,5,7,73,2,STD,,6.2, 0.6
J1500+4751,8,19,81,10,STD,,1.1, 0.1
J1500+4751,15,7,95,3,STD,,1.0, 0.1
J1500+4751,24,1,73,7,ASTD,,1.0,
J1500-1606,8,1,-81,5,ASTD,,0.8,
J1500-2358,2,4,180,4,ASTD,,6.5, 0.4
J1500-2358,8,3,-179,5,ASTD,,6.2, 0.1
J1501+1829,8,1,-86,5,ASTD,,2.7,
J1501+2238,2,1,-53,4,ASTD,,3.3,
J1501+2238,8,3,-61,5,ASTD,,0.7, 0.3
J1501+5619,8,1,-115,5,ASTD,,1.3,
J1501-3828,2,1,6,4,ASTD,,14.7,
J1501-3918,8,1,2,5,ASTD,,13.2,
J1502+3350,5,2,32,5,ASTD,,2.3, 0.7
J1502+6806,5,1,-62,5,ASTD,,7.1,
J1502-1508,8,1,-45,5,ASTD,,0.5,
J1503+0419,2,4,103,4,ASTD,,5.1, 0.1
J1503+0917,2,4,-141,4,ASTD,,12.5, 0.1
J1503+0917,8,4,-137,5,ASTD,,2.1, 0.3
J1503+1939,5,2,-140,5,ASTD,,3.5, 0.5
J1503+1939,8,2,-134,5,ASTD,,1.5, 0.5
J1503+3608,8,1,158,5,ASTD,,27.5,
J1503+4758,8,1,-36,5,ASTD,,0.9,
J1503+4759,8,1,-108,5,ASTD,,0.6,
J1504+0407,2,4,126,4,ASTD,,2.9, 0.8
J1504+0407,8,4,130,5,ASTD,,2.9, 0.1
J1504+0818,5,1,151,5,ASTD,,1.7,
J1504+0818,8,1,149,5,ASTD,,1.7,
J1504+1001,5,1,91,5,ASTD,,1.7,
J1504+1001,8,1,77,5,ASTD,,1.4,
J1504+1029,2,13,115,8,STD,,3.0, 0.8
J1504+1029,5,2,114,5,ASTD,,2.7, 1.5
J1504+1029,8,21,117,7,STD,,1.0, 0.3
J1504+1029,15,32,105,9,STD,,0.8, 0.1
J1504+1029,24,8,106,8,STD,,0.5, 0.2
J1504+1029,43,5,102,14,STD,,0.3, 0.1
J1504+2218,5,2,131,5,ASTD,,1.5, 0.1
J1504+2218,8,1,138,5,ASTD,,0.8,
J1504+2854,2,3,24,4,ASTD,,11.4, 0.1
J1504+2854,5,1,26,5,ASTD,,11.1,
J1504+2854,8,3,33,5,ASTD,,1.5, 0.2
J1504+3208,5,2,16,5,ASTD,,2.5, 0.1
J1504+3249,2,4,61,4,ASTD,F8,2.7, 0.4
J1504+3249,8,3,64,5,ASTD,,0.9, 0.1
J1504+5438,8,1,-37,5,ASTD,,13.1,
J1504+6856,2,2,133,4,ASTD,,14.6,10.0
J1504+6856,8,2,139,5,ASTD,,3.3, 0.1
J1504+7147,5,1,-101,5,ASTD,,3.0,
J1504-0248,2,4,-57,4,ASTD,F8,5.7, 1.4
J1504-0248,8,3,-97,5,ASTD,,1.5, 0.2
J1504-1845,8,1,23,5,ASTD,,29.1,
J1505+0326,2,7,-76,13,STD,,2.0, 0.6
J1505+0326,5,3,-63,5,ASTD,,1.8, 0.1
J1505+0326,8,21,-58,17,STD,,0.7, 0.2
J1505+0326,15,17,-62,5,STD,,0.5, 0.2
J1505+0326,24,1,-56,7,ASTD,,0.3,
J1505+0326,43,1,-73,10,ASTD,,0.3,
J1505-0017,5,1,-151,5,ASTD,,42.3,
J1505-0017,8,1,179,5,ASTD,,52.0,
J1505-0855,5,1,-128,5,ASTD,,14.8,
J1505-1610,8,1,33,5,ASTD,,2.6,
J1506+0020,5,1,11,5,ASTD,,6.9,
J1506+081A,8,1,-136,5,ASTD,,39.8,
J1506+1250,8,1,-35,5,ASTD,,1.3,
J1506+3730,2,14,-135,2,STD,,7.9, 0.8
J1506+3730,5,9,-138,3,STD,,8.3, 3.8
J1506+3730,8,22,-141,5,STD,,1.6, 0.5
J1506+3730,15,5,-140,2,STD,,0.8, 0.3
J1506+3730,24,1,-138,7,ASTD,,2.1,
J1506+4239,2,2,-102,4,ASTD,,4.4, 0.3
J1506+4239,5,2,-107,5,ASTD,,1.7, 0.2
J1506+4239,8,4,-105,5,ASTD,,0.9, 0.1
J1506+4239,15,1,-102,4,ASTD,,0.5,
J1506+4239,24,5,-103,3,STD,,0.7, 0.2
J1506+4239,43,1,-109,10,ASTD,,1.0,
J1506+4359,5,1,-104,5,ASTD,,2.0,
J1506+4933,2,3,131,4,ASTD,,7.5, 0.1
J1506+4933,5,1,106,5,ASTD,,1.9,
J1506+6620,8,1,-130,5,ASTD,,2.3,
J1506+8319,2,6,-15,1,STD,,6.9, 0.2
J1506+8319,8,5,-8,9,STD,,2.8, 1.1
J1506-0919,8,4,-176,5,ASTD,,2.5, 0.6
J1506-1254,5,1,-16,5,ASTD,,8.0,
J1506-1254,8,1,-20,5,ASTD,,2.0,
J1507+0415,2,4,0,4,ASTD,,6.4, 0.1
J1507+0415,5,3,2,5,ASTD,,6.1, 0.4
J1507+0415,8,7,16,2,STD,,1.1, 0.1
J1507+1236,2,4,135,4,ASTD,,3.1, 0.1
J1507+1236,8,6,132,2,STD,,2.1, 0.1
J1507+3338,5,1,-17,5,ASTD,,12.3,
J1507+5117,2,1,-84,4,ASTD,,38.4,
J1507+5231,5,1,57,5,ASTD,,2.6,
J1507+5231,8,1,61,5,ASTD,,2.6,
J1507+5857,2,1,-21,4,ASTD,,11.6,
J1507+5857,8,2,-48,5,ASTD,,1.7, 1.0
J1507-1652,2,3,161,4,ASTD,,3.3, 0.9
J1507-1652,5,2,-176,5,ASTD,,4.6, 3.0
J1507-1652,8,15,161,7,STD,,3.5, 0.6
J1507-1652,15,11,-173,4,STD,,1.5, 0.3
J1507-1652,43,1,-178,10,ASTD,,0.7,
J1508+1852,5,2,-122,5,ASTD,,1.7, 0.1
J1508+1852,8,1,-123,5,ASTD,,1.7,
J1508+2709,8,1,-131,5,ASTD,,2.9,
J1508+3347,5,2,-48,5,ASTD,,1.6, 0.1
J1508-0005,5,1,-41,5,ASTD,,75.2,
J1508-1548,2,3,-6,4,ASTD,,6.0, 1.0
J1508-1548,8,3,-24,5,ASTD,,2.1, 0.1
J1508-3036,8,2,-28,5,ASTD,,2.2, 0.5
J1509+1611,8,3,-14,5,ASTD,,0.8, 0.1
J1509+2839,5,1,-10,5,ASTD,,35.4,
J1509+4726,5,1,-18,5,ASTD,,7.8,
J1509+4726,8,1,-56,5,ASTD,,13.0,
J1509+5556,2,1,131,4,ASTD,,4.1,
J1509+5556,8,2,-107,5,ASTD,,19.3,15.4
J1509-0735,8,4,51,5,ASTD,,1.4, 0.2
J1509-2905,5,2,-108,5,ASTD,,1.7, 0.6
J1509-2905,8,2,-179,5,ASTD,,3.1, 1.0
J1509-3713,8,1,128,5,ASTD,,3.1,
J1509-4340,5,1,11,5,ASTD,,6.1,
J1509-4340,8,1,11,5,ASTD,,4.1,
J1510+3127,5,1,-124,5,ASTD,,1.4,
J1510+3745,8,1,-35,5,ASTD,,28.8,
J1510+5702,2,8,-171,4,STD,,2.2, 0.2
J1510+5702,5,1,-178,5,ASTD,,2.5,
J1510+5702,8,18,-165,3,STD,,2.1, 0.2
J1510+5702,15,1,162,4,ASTD,,0.4,
J1510+8000,5,1,38,5,ASTD,,2.2,
J1510+8000,8,1,42,5,ASTD,,2.2,
J1510-0543,2,7,80,2,STD,,16.8, 1.0
J1510-0543,5,1,88,5,ASTD,,1.5,
J1510-0543,8,7,85,3,STD,,1.5, 0.7
J1510-0543,15,12,83,5,STD,,1.8, 0.3
J1510-0843,5,3,67,5,ASTD,,4.7, 0.1
J1510-0843,8,1,67,5,ASTD,,2.3,
J1510-1121,8,1,-36,5,ASTD,,16.5,
J1510-2901,8,1,136,5,ASTD,,3.0,
J1511+0518,2,5,92,4,STD,,4.9, 0.1
J1511+0518,8,6,89,58,STD,,5.0, 0.1
J1511+0518,15,10,92,4,STD,,4.9, 0.1
J1511+0715,8,1,-162,5,ASTD,,27.0,
J1511+2208,2,3,-115,4,ASTD,,7.6, 0.1
J1511+2208,8,1,-110,5,ASTD,,3.8,
J1511+3439,5,1,65,5,ASTD,,1.6,
J1511+5225,2,1,-115,4,ASTD,,5.0,
J1511-3242,2,3,-95,4,ASTD,,3.1, 0.2
J1511-3242,8,5,-97,6,STD,,0.8, 0.1
J1512+0203,2,4,169,4,ASTD,,10.7, 6.0
J1512+0203,8,6,161,2,STD,,1.5, 0.5
J1512+4703,5,1,67,5,ASTD,,3.3,
J1512+6441,5,1,166,5,ASTD,,21.3,
J1512-0554,5,1,18,5,ASTD,F8,3.8,
J1512-0554,8,1,20,5,ASTD,,3.4,
J1512-0905,1.4,1,-25,8,ASTD,,6.4,
J1512-0905,2,7,-29,3,STD,,3.4, 0.4
J1512-0905,5,5,-32,4,STD,,2.0, 0.4
J1512-0905,8,21,-32,5,STD,,2.3, 0.9
J1512-0905,15,82,-33,5,STD,,1.1, 0.5
J1512-0905,43,114,-32,9,STD,,0.5, 0.2
J1512-2255,5,1,-94,5,ASTD,,63.9,
J1512-2255,8,2,-168,5,ASTD,,50.9, 1.0
J1512-2828,8,1,82,5,ASTD,,1.7,
J1513+2338,2,3,3,4,ASTD,F8,4.9, 0.2
J1513+2338,5,1,-152,5,ASTD,,58.8,
J1513+2338,8,1,-41,5,ASTD,,3.5,
J1513-0744,5,1,-37,5,ASTD,,6.2,
J1513-0744,8,1,-38,5,ASTD,,5.2,
J1513-1012,2,22,96,7,STD,,3.8, 1.0
J1513-1012,5,5,102,14,STD,,1.3, 0.1
J1513-1012,8,28,91,10,STD,,0.8, 0.3
J1513-1012,15,2,89,4,ASTD,,1.1, 0.5
J1513-1012,24,6,84,5,STD,,0.8, 0.1
J1513-1012,43,3,90,10,ASTD,,0.6, 0.1
J1513-2114,2,5,171,9,STD,,6.4, 2.2
J1513-2114,5,1,170,5,ASTD,,3.9,
J1513-2114,8,4,167,5,ASTD,,1.6, 0.1
J1513-3209,2,1,-142,4,ASTD,F8,6.7,
J1513-3209,8,1,-152,5,ASTD,,3.5,
J1513-4221,8,2,-176,5,ASTD,,15.0,10.1
J1514+0252,2,5,27,2,STD,,5.6, 0.4
J1514+0252,8,6,33,4,STD,,2.5, 0.2
J1514+2855,5,2,86,5,ASTD,,2.9, 0.2
J1514+2855,8,1,91,5,ASTD,,1.4,
J1514+2931,5,2,-12,5,ASTD,,4.2, 0.2
J1514+3650,2,3,-71,4,ASTD,,2.3, 0.2
J1514+3650,8,4,-80,5,ASTD,,1.8, 0.3
J1514-0948,5,2,-83,5,ASTD,,2.4, 0.6
J1514-0948,8,2,-83,5,ASTD,,2.3, 0.4
J1514-1832,8,1,-12,5,ASTD,,47.6,
J1514-3617,8,2,-18,5,ASTD,,2.0, 0.4
J1515+0805,5,1,-25,5,ASTD,,5.2,
J1515+5934,5,1,5,5,ASTD,,6.6,
J1515+5934,8,1,5,5,ASTD,,6.2,
J1515-3817,5,1,7,5,ASTD,,6.4,
J1516+0015,2,5,-33,2,STD,,7.9, 0.6
J1516+0015,5,8,-30,2,STD,,6.2, 0.4
J1516+0015,8,18,-26,2,STD,,2.8, 0.4
J1516+0015,15,10,-25,1,STD,,1.2, 0.3
J1516+0015,24,4,-28,7,ASTD,,0.6, 0.1
J1516+0015,43,2,-31,10,ASTD,,0.7, 0.1
J1516+0701,8,2,-20,5,ASTD,,4.4, 0.1
J1516+1932,2,21,-24,6,STD,,4.4, 0.6
J1516+1932,5,1,-17,5,ASTD,,2.7,
J1516+1932,8,21,-24,2,STD,,1.5, 0.3
J1516+1932,15,7,-25,3,STD,,1.1, 0.5
J1516+1932,43,1,-33,10,ASTD,,0.2,
J1516+2535,5,1,139,5,ASTD,,1.3,
J1516+2535,8,1,141,5,ASTD,,1.7,
J1516+2918,8,1,3,5,ASTD,,3.2,
J1516+3650,8,1,178,5,ASTD,,2.6,
J1517+0105,5,1,137,5,ASTD,,1.9,
J1517+0105,8,1,134,5,ASTD,,1.9,
J1517+1332,5,1,-48,5,ASTD,,4.6,
J1517+1332,8,1,-46,5,ASTD,,2.5,
J1517+6525,8,1,-85,5,ASTD,,3.8,
J1517+6627,5,1,-68,5,ASTD,,3.9,
J1517-0710,5,1,-55,5,ASTD,,1.6,
J1517-0710,8,1,-59,5,ASTD,,1.0,
J1517-1639,5,2,127,5,ASTD,F8,12.6,10.1
J1517-1639,8,1,159,5,ASTD,,3.7,
J1517-2422,2,43,155,3,STD,,9.7, 2.1
J1517-2422,5,3,163,5,ASTD,,8.3, 0.7
J1517-2422,8,54,163,5,STD,,2.8, 0.5
J1517-2422,15,23,167,3,STD,,2.2, 0.3
J1517-2422,24,2,169,7,ASTD,,1.2, 0.4
J1517-2618,8,2,-137,5,ASTD,,1.4, 0.4
J1517-4424,8,1,-177,5,ASTD,,9.5,
J1518+0613,5,1,-164,5,ASTD,,3.7,
J1518+0613,8,1,-160,5,ASTD,,1.7,
J1518-1205,8,1,-61,5,ASTD,,0.9,
J1518-2731,8,1,88,5,ASTD,,1.3,
J1518-2731,15,6,92,5,STD,,1.5, 0.1
J1519-0904,5,1,-14,5,ASTD,,7.8,
J1519-0904,8,1,-21,5,ASTD,,12.6,
J1519-1151,2,4,-31,4,ASTD,,4.8, 0.8
J1519-1151,8,5,-10,2,STD,,3.5, 0.2
J1520+1601,2,3,-94,4,ASTD,,9.3, 0.1
J1520+1601,5,1,-93,5,ASTD,,1.5,
J1520+1601,8,3,-91,5,ASTD,,0.9, 0.1
J1520+4211,5,1,-164,5,ASTD,,10.6,
J1520+5635,5,1,63,5,ASTD,,1.6,
J1520+5635,8,3,68,5,ASTD,,1.1, 0.1
J1520+7225,2,1,7,4,ASTD,,3.0,
J1520+7225,5,3,-1,5,ASTD,,2.8, 0.1
J1520+7225,8,5,-3,1,STD,,3.0, 0.1
J1520-3800,5,1,3,5,ASTD,,12.7,
J1520-3845,5,1,4,5,ASTD,F8,7.8,
J1520-3845,8,2,-23,5,ASTD,,24.2,18.5
J1521+0017,5,1,133,5,ASTD,,2.0,
J1521+0231,8,1,-122,5,ASTD,,1.3,
J1521+0238,5,1,58,5,ASTD,,3.8,
J1521+0420,2,4,19,4,ASTD,,5.7, 1.0
J1521+0420,8,4,22,5,ASTD,,1.5, 0.1
J1521+0430,2,1,-7,4,ASTD,,13.1,
J1521+0430,5,2,27,5,ASTD,,72.1,66.3
J1521+0430,8,3,39,5,ASTD,,3.2, 1.3
J1521+0517,5,1,97,5,ASTD,,1.8,
J1521+0517,8,1,105,5,ASTD,,11.3,
J1521+1654,5,2,77,5,ASTD,,5.8, 0.2
J1521+1654,8,1,114,5,ASTD,,0.7,
J1521+1756,2,3,127,4,ASTD,,2.8, 0.2
J1521+1756,5,1,119,5,ASTD,,3.0,
J1521+1756,8,3,118,5,ASTD,,3.4, 0.1
J1521+3115,5,2,-29,5,ASTD,,1.8, 0.1
J1521+4336,2,12,-21,6,STD,,3.6, 0.5
J1521+4336,5,2,-24,5,ASTD,,4.1, 0.5
J1521+4336,8,14,2,4,STD,,1.0, 0.1
J1521+7858,8,4,-12,5,ASTD,,0.6, 0.1
J1522+3144,2,4,-7,4,ASTD,,3.1, 0.4
J1522+3144,5,2,12,5,ASTD,,1.5, 0.7
J1522+3144,8,3,31,5,ASTD,,0.4, 0.2
J1522+3144,15,7,-0,0,STD,,0.2, 0.1
J1522+3414,5,1,31,5,ASTD,,2.7,
J1522+6645,2,2,56,4,ASTD,,2.3, 0.5
J1522+6645,8,2,67,5,ASTD,,1.7, 0.7
J1522+7645,5,1,63,5,ASTD,,19.9,
J1522+7645,8,3,153,5,ASTD,,1.9, 0.3
J1522-2730,8,27,-83,18,STD,,0.6, 0.1
J1522-2730,15,9,-84,9,STD,,0.4, 0.1
J1522-2730,24,1,-45,7,ASTD,,0.2,
J1522-2936,2,1,158,4,ASTD,,7.3,
J1522-3607,5,1,-177,5,ASTD,,5.6,
J1522-3607,8,1,-157,5,ASTD,,3.6,
J1523+0533,8,1,177,5,ASTD,,9.0,
J1523+5721,2,1,-136,4,ASTD,,4.0,
J1523-3338,8,1,60,5,ASTD,,2.2,
J1524+1521,2,1,145,4,ASTD,,15.5,
J1524+1521,5,1,169,5,ASTD,,2.4,
J1524+1521,8,2,165,5,ASTD,,1.0, 0.3
J1524+1521,15,1,171,4,ASTD,,1.1,
J1524+1521,24,1,-179,7,ASTD,,0.8,
J1524+7336,2,2,125,4,ASTD,,5.4, 0.8
J1524+7336,8,2,117,5,ASTD,,1.4, 0.1
J1524-3012,2,5,-164,2,STD,,10.9, 2.6
J1524-3012,5,1,-165,5,ASTD,,3.8,
J1524-3012,8,4,-164,5,ASTD,,3.3, 0.7
J1525+1107,2,1,48,4,ASTD,,13.7,
J1525+1107,8,6,28,3,STD,,1.0, 0.1
J1526+0959,5,1,-171,5,ASTD,,2.5,
J1526+0959,8,1,-171,5,ASTD,,2.1,
J1526+1632,5,1,-154,5,ASTD,,1.7,
J1526+6110,2,3,157,4,ASTD,,8.0, 0.2
J1526+6650,2,2,22,4,ASTD,,25.0, 0.4
J1526+6650,8,4,51,5,ASTD,,1.0, 0.1
J1526-0425,8,3,42,5,ASTD,,0.9, 0.1
J1526-0831,8,1,35,5,ASTD,,5.8,
J1526-1351,2,8,-37,5,STD,F8,20.9, 4.7
J1526-1351,8,3,-31,5,ASTD,,1.0, 0.4
J1526-1530,5,1,-129,5,ASTD,,5.0,
J1526-1725,8,3,-80,5,ASTD,,1.6, 0.1
J1527+1521,5,1,16,5,ASTD,,2.3,
J1527+3115,2,2,99,4,ASTD,,11.9, 0.5
J1527+3115,5,1,76,5,ASTD,,3.8,
J1527+3115,8,4,82,5,ASTD,,4.0, 0.1
J1527+5849,5,2,80,5,ASTD,F8,5.4, 0.3
J1527+5849,8,1,57,5,ASTD,,1.6,
J1528+3157,5,2,54,5,ASTD,,1.2, 0.3
J1528+6739,5,1,-154,5,ASTD,,2.2,
J1528+6739,8,1,-150,5,ASTD,,1.8,
J1529+6934,2,1,-14,4,ASTD,,122.3,
J1529+6934,8,2,-128,5,ASTD,,1.7, 1.1
J1529+6954,5,1,41,5,ASTD,,6.1,
J1529-1904,2,3,55,4,ASTD,F8,4.0, 0.1
J1529-1904,8,1,64,5,ASTD,,3.0,
J1530+0555,8,1,-161,5,ASTD,,10.7,
J1530+2352,8,1,73,5,ASTD,,1.7,
J1530+3758,2,4,-175,4,ASTD,,12.5, 0.3
J1530+3758,5,1,-176,5,ASTD,,12.5,
J1530+5137,5,1,171,5,ASTD,,6.4,
J1530+5137,8,1,141,5,ASTD,,1.0,
J1530+5736,5,1,-77,5,ASTD,,2.4,
J1530+5736,8,1,-68,5,ASTD,,1.2,
J1530-1950,2,1,167,4,ASTD,,5.7,
J1530-1950,8,4,169,5,ASTD,,2.1, 0.3
J1531+2549,8,1,-15,5,ASTD,,4.6,
J1531+3430,2,3,-5,4,ASTD,,13.7, 2.4
J1531+3430,5,2,-58,5,ASTD,,2.3, 1.9
J1531+5012,5,1,179,5,ASTD,,7.5,
J1531+5012,8,1,179,5,ASTD,,7.5,
J1531+5104,5,1,7,5,ASTD,,10.8,
J1531+7206,2,4,-43,4,ASTD,,2.6, 0.9
J1531+7206,8,4,-74,5,ASTD,,1.9, 0.2
J1531-2735,8,2,-149,5,ASTD,,1.1, 0.3
J1532+2344,2,3,-75,4,ASTD,,2.4, 0.5
J1532+2344,5,2,-80,5,ASTD,,2.1, 0.5
J1532+2344,8,4,-73,5,ASTD,,1.6, 0.1
J1532+3016,8,2,-26,5,ASTD,,7.4, 6.6
J1532+6755,2,5,46,1,STD,,8.6, 0.1
J1532+6755,8,5,44,118,STD,,1.6, 0.1
J1532-1319,2,4,-133,4,ASTD,,3.6, 0.4
J1532-1319,8,4,-141,5,ASTD,,1.5, 0.5
J1532-1319,15,10,-128,5,STD,,0.4, 0.1
J1532-1941,5,1,-42,5,ASTD,,9.6,
J1532-2310,2,2,-45,4,ASTD,,10.9, 6.0
J1532-2310,5,2,-55,5,ASTD,,4.1, 2.4
J1532-2310,8,4,-44,5,ASTD,,2.0, 0.3
J1532-2716,2,1,149,4,ASTD,F8,1.9,
J1532-2716,8,2,152,5,ASTD,,1.7, 0.5
J1532-3732,2,3,-162,4,ASTD,,27.2, 0.9
J1533+0658,5,1,-118,5,ASTD,,2.8,
J1533+0658,8,1,-123,5,ASTD,,3.6,
J1533+1332,5,1,-40,5,ASTD,,4.1,
J1533-0421,2,4,97,4,ASTD,,6.3, 0.2
J1533-0421,8,5,99,1,STD,,5.9, 1.3
J1534+0131,2,4,137,4,ASTD,,5.3, 0.1
J1534+0131,5,1,145,5,ASTD,,5.6,
J1534+0131,8,3,141,5,ASTD,,1.4, 0.2
J1534+0131,15,11,132,9,STD,,0.8, 0.3
J1534+0131,43,1,130,10,ASTD,,1.0,
J1534+4823,5,1,85,5,ASTD,F8,15.0,
J1534+4823,8,1,80,5,ASTD,,1.9,
J1534+5839,5,1,-61,5,ASTD,,2.0,
J1534-2218,2,2,163,4,ASTD,,13.0, 3.2
J1534-2218,8,1,130,5,ASTD,,1.2,
J1534-2243,2,4,46,4,ASTD,,7.3, 0.5
J1534-2243,8,4,47,5,ASTD,,3.2, 1.4
J1534-3526,8,2,1,5,ASTD,,1.1, 0.3
J1534-3805,2,1,124,4,ASTD,,2.0,
J1534-3805,5,1,129,5,ASTD,,3.3,
J1534-3805,8,5,135,10,STD,,2.4, 0.3
J1535+1954,8,4,-127,5,ASTD,,0.9, 0.1
J1535+4836,2,4,-81,4,ASTD,,5.6, 0.2
J1535+4836,8,1,-79,5,ASTD,,1.2,
J1535+4957,2,2,-31,4,ASTD,,1.7, 0.1
J1535+4957,8,5,-35,4,STD,,1.0, 0.1
J1535+8326,2,4,-26,4,ASTD,,5.1, 2.3
J1535+8326,8,5,-44,4,STD,,0.8, 0.1
J1536+3833,2,3,67,4,ASTD,,7.3, 0.5
J1536+3833,5,1,66,5,ASTD,,5.6,
J1536+3833,8,3,64,5,ASTD,,0.9, 0.1
J1536-2212,2,2,79,4,ASTD,,7.9, 0.8
J1536-2212,8,3,93,5,ASTD,,2.0, 0.1
J1536-3151,2,3,89,4,ASTD,,11.1, 1.4
J1536-3151,8,4,101,5,ASTD,,2.1, 0.5
J1537+1344,5,1,-75,5,ASTD,,2.3,
J1537+2300,2,1,8,4,ASTD,F8,19.2,
J1537+2300,8,2,19,5,ASTD,,1.1, 0.3
J1537+8154,5,1,-102,5,ASTD,,7.6,
J1537+8154,8,2,-113,5,ASTD,,4.9, 3.4
J1537-0731,5,2,-66,5,ASTD,,11.5, 6.6
J1537-1259,2,3,91,4,ASTD,F8,3.9, 0.3
J1537-1259,8,5,86,2,STD,,4.6, 0.1
J1537-1527,8,4,167,5,ASTD,,1.4, 0.1
J1538+0019,2,4,-75,4,ASTD,,2.1, 0.3
J1538+0019,8,1,-96,5,ASTD,,1.0,
J1538+0108,5,1,15,5,ASTD,,4.6,
J1538+1444,5,1,156,5,ASTD,,0.9,
J1538+1444,8,1,163,5,ASTD,,1.1,
J1538-0346,2,4,-131,4,ASTD,,8.4, 0.1
J1538-0346,8,4,-121,5,ASTD,,7.6, 0.1
J1538-1655,8,1,-29,5,ASTD,,48.7,
J1539+0534,2,3,45,4,ASTD,,8.4, 0.2
J1539+0534,8,3,47,5,ASTD,,1.1, 0.1
J1539+1604,2,5,94,2,STD,,9.8, 0.2
J1539+1604,5,1,93,5,ASTD,,9.7,
J1539+1604,8,6,92,2,STD,,5.7, 4.2
J1539+2744,2,2,170,4,ASTD,,2.4, 0.2
J1539+2744,5,1,161,5,ASTD,,1.3,
J1539+2744,8,4,162,5,ASTD,,1.6, 0.5
J1539+2744,15,6,149,7,STD,,0.5, 0.2
J1539+3104,2,4,76,4,ASTD,,2.7, 0.3
J1539+3104,5,2,80,5,ASTD,,2.0, 0.7
J1539+3104,8,3,88,5,ASTD,,1.9, 0.3
J1539+3530,8,1,-22,5,ASTD,,1.2,
J1539+4217,5,1,-67,5,ASTD,,5.1,
J1539+6113,5,1,-154,5,ASTD,,15.2,
J1540+1447,1.4,1,-44,8,ASTD,,8.7,
J1540+1447,2,11,-31,4,STD,,7.0, 0.8
J1540+1447,5,3,-32,5,ASTD,,4.5, 0.3
J1540+1447,8,17,-30,3,STD,,1.6, 0.4
J1540+1447,15,18,-33,3,STD,,0.6, 0.1
J1540+1447,24,1,-36,7,ASTD,,0.7,
J1540+5803,8,1,-14,5,ASTD,,29.0,
J1540+8155,2,3,-113,4,ASTD,,23.3,20.5
J1540-0823,2,4,-81,4,ASTD,,4.9, 0.1
J1540-0823,8,1,-86,5,ASTD,,1.1,
J1540-2055,2,4,65,4,ASTD,,6.4, 0.3
J1540-3906,2,1,-148,4,ASTD,F8,8.7,
J1540-3906,8,1,-161,5,ASTD,,3.3,
J1541+0548,5,1,0,5,ASTD,,10.8,
J1541+1414,8,1,83,5,ASTD,,1.3,
J1541+5348,2,3,-102,4,ASTD,,7.7, 1.1
J1541+5348,5,1,-126,5,ASTD,,4.4,
J1541+5348,8,2,-126,5,ASTD,,4.3, 0.1
J1541-1422,5,1,37,5,ASTD,,15.7,
J1541-1815,8,1,149,5,ASTD,,22.5,
J1542+0208,5,1,-128,5,ASTD,,25.2,
J1542+1756,5,1,-15,5,ASTD,,12.0,
J1542+5259,8,1,94,5,ASTD,,1.0,
J1542+5509,5,1,-127,5,ASTD,,2.4,
J1542+6129,2,4,104,4,ASTD,,4.3, 0.1
J1542+6129,5,1,103,5,ASTD,,4.0,
J1542+6129,8,4,115,5,ASTD,,0.9, 0.2
J1542+6129,15,11,127,5,STD,,0.7, 0.1
J1542-0146,5,1,146,5,ASTD,,2.1,
J1542-1118,2,4,-69,4,ASTD,,4.9, 0.2
J1542-1118,5,1,-74,5,ASTD,,5.0,
J1542-1118,8,3,-76,5,ASTD,,1.3, 0.8
J1542-1634,2,1,-61,4,ASTD,,2.9,
J1542-1634,5,1,-68,5,ASTD,,3.4,
J1542-1634,8,3,-69,5,ASTD,,2.1, 1.3
J1543+0452,2,3,-163,4,ASTD,,8.2, 2.5
J1543+0452,8,3,-162,5,ASTD,,3.4, 0.1
J1543+0452,15,9,-177,1,STD,,1.1, 0.1
J1543+1847,2,1,-27,4,ASTD,,22.1,
J1543+1847,5,1,-29,5,ASTD,,2.0,
J1543+1847,8,3,-33,5,ASTD,,2.5, 0.1
J1543-0135,8,1,164,5,ASTD,,2.8,
J1543-0757,8,2,150,5,ASTD,,7.3, 0.9
J1543-2732,8,1,34,5,ASTD,,21.8,
J1544+0407,2,4,103,4,ASTD,,5.5, 0.5
J1544+0407,8,4,102,5,ASTD,,1.9, 0.5
J1544+2308,5,1,-29,5,ASTD,,56.0,
J1544+3240,2,1,177,4,ASTD,,3.6,
J1544+3240,5,2,-170,5,ASTD,,1.5, 0.2
J1544+3240,8,2,-168,5,ASTD,,2.4, 0.3
J1544+3240,15,3,-161,4,ASTD,,0.5, 0.1
J1544-0649,8,1,-37,5,ASTD,,1.2,
J1544-2312,2,4,-176,4,ASTD,,15.1, 2.4
J1544-2312,5,1,-160,5,ASTD,,1.4,
J1544-2312,8,5,-155,1,STD,,1.4, 0.4
J1545+0149,5,1,127,5,ASTD,,35.9,
J1545+2006,5,1,-67,5,ASTD,,2.9,
J1545+2006,8,1,-62,5,ASTD,,2.0,
J1545+2049,5,1,16,5,ASTD,,7.2,
J1545+3941,2,1,-44,4,ASTD,,4.7,
J1545+4751,2,2,109,4,ASTD,,3.6, 0.1
J1545+4751,5,1,141,5,ASTD,,1.7,
J1545+4751,8,4,148,5,ASTD,,1.6, 0.3
J1545+4751,15,2,144,4,ASTD,,1.4, 0.1
J1545+5135,2,4,171,4,ASTD,,17.8, 4.4
J1545+5135,5,1,-174,5,ASTD,,2.9,
J1545+5135,8,3,-177,5,ASTD,,2.3, 0.3
J1545+5259,8,1,-143,5,ASTD,,8.1,
J1545+5400,2,4,97,4,ASTD,,8.2, 0.4
J1545+5400,5,1,101,5,ASTD,,8.2,
J1545+6751,8,1,51,5,ASTD,,1.2,
J1545-1029,5,1,-94,5,ASTD,,53.0,
J1546+0026,5,1,-157,5,ASTD,,1.1,
J1546+0026,8,4,-145,5,ASTD,,1.6, 0.3
J1546+0522,5,1,-108,5,ASTD,,3.3,
J1546+0522,8,1,-96,5,ASTD,,3.6,
J1546+1311,5,1,19,5,ASTD,,5.7,
J1546+1817,8,1,-111,5,ASTD,,0.7,
J1546+2621,5,1,64,5,ASTD,,1.4,
J1546+5146,5,2,56,5,ASTD,,3.0, 1.5
J1546+5146,8,1,57,5,ASTD,,1.1,
J1546-1113,8,1,24,5,ASTD,,2.9,
J1547+2052,2,6,-168,2,STD,,5.9, 0.9
J1547+2052,8,2,-177,5,ASTD,,1.7, 0.1
J1547+4937,2,4,20,4,ASTD,,23.9, 0.2
J1547+4937,8,3,35,5,ASTD,,11.0, 0.2
J1547+5021,8,1,7,5,ASTD,,14.2,
J1547+5955,5,1,-122,5,ASTD,F8,1.6,
J1547+5955,8,1,-93,5,ASTD,,2.3,
J1547-0032,5,1,-1,5,ASTD,,7.2,
J1547-0032,8,1,-0,5,ASTD,,7.6,
J1547-0943,2,3,-35,4,ASTD,,9.1, 1.8
J1547-0943,5,1,-46,5,ASTD,,5.1,
J1547-0943,8,6,-59,5,STD,,0.9, 0.1
J1547-1416,5,1,5,5,ASTD,,9.6,
J1547-2040,8,1,-46,5,ASTD,,37.6,
J1548+0854,8,2,-174,5,ASTD,,1.7, 0.4
J1548+1727,5,1,10,5,ASTD,,3.4,
J1548+6949,5,1,89,5,ASTD,,5.0,
J1548+7845,2,1,52,4,ASTD,,3.0,
J1548+7845,8,1,57,5,ASTD,,2.9,
J1548-1213,2,4,50,4,ASTD,,5.1, 2.4
J1548-1213,8,4,56,5,ASTD,,3.1, 0.8
J1548-1605,8,1,-164,5,ASTD,,0.9,
J1548-2251,2,2,122,4,ASTD,,14.4, 1.9
J1548-2251,8,3,117,5,ASTD,,0.8, 0.1
J1549+0237,1.4,1,163,8,ASTD,,7.0,
J1549+0237,2,10,171,4,STD,,3.8, 1.0
J1549+0237,5,7,168,2,STD,,3.0, 1.0
J1549+0237,8,23,171,7,STD,,2.7, 0.8
J1549+0237,15,42,177,10,STD,,1.1, 0.4
J1549+0237,24,4,178,7,ASTD,,1.2, 0.2
J1549+0237,43,2,-173,10,ASTD,,0.6, 0.3
J1549+0237,86,1,-176,,,,0.5,
J1549+1708,8,1,-130,5,ASTD,,1.1,
J1549+5038,2,5,-129,4,STD,,5.2, 0.2
J1549+5038,5,8,-133,3,STD,,5.9, 0.4
J1549+5038,8,15,-131,3,STD,,6.8, 0.5
J1549+6134,8,1,88,5,ASTD,,45.5,
J1549+6310,5,1,150,5,ASTD,,1.5,
J1549+6310,8,1,151,5,ASTD,,1.0,
J1549+7012,5,1,-174,5,ASTD,,1.8,
J1549+7012,8,2,-166,5,ASTD,,1.5, 0.5
J1549+7409,5,1,-156,5,ASTD,,79.5,
J1549-1639,8,3,19,5,ASTD,,2.8, 0.3
J1550+0527,1.4,1,11,8,ASTD,,10.9,
J1550+0527,2,12,14,2,STD,,7.6, 1.0
J1550+0527,5,2,9,5,ASTD,,3.3, 1.2
J1550+0527,8,9,9,3,STD,,2.2, 0.5
J1550+0527,15,11,-7,14,STD,,1.5, 0.6
J1550+0527,24,2,-12,7,ASTD,,1.0, 0.1
J1550+0527,43,1,-9,10,ASTD,,1.3,
J1550+1120,2,4,157,4,ASTD,,8.2, 3.5
J1550+1120,8,3,159,5,ASTD,,3.7, 2.3
J1550+2717,5,2,-102,5,ASTD,,8.8, 7.6
J1550+2717,8,1,-106,5,ASTD,,1.0,
J1550+7416,8,1,116,5,ASTD,,1.4,
J1550-0538,2,4,44,4,ASTD,,3.8, 0.3
J1550-0538,5,1,46,5,ASTD,,1.1,
J1550-0538,8,4,46,5,ASTD,,1.1, 0.1
J1550-2004,2,1,78,4,ASTD,,1.8,
J1550-2004,8,4,61,5,ASTD,,2.1, 0.2
J1551+3149,5,1,49,5,ASTD,,1.8,
J1551+5806,2,2,150,4,ASTD,,2.7, 0.1
J1551+5806,5,1,158,5,ASTD,,1.3,
J1551+5806,8,4,159,5,ASTD,,1.2, 0.2
J1551+5806,15,9,163,5,STD,,0.9, 0.3
J1551+6405,5,1,-154,5,ASTD,,69.1,
J1551-1755,2,4,55,4,ASTD,,12.9, 0.4
J1551-1755,8,1,68,5,ASTD,,1.9,
J1552+0850,2,2,-145,4,ASTD,,3.2, 0.1
J1552+0850,8,4,-136,5,ASTD,,0.9, 0.3
J1552+0850,15,7,-135,3,STD,,0.7, 0.1
J1552+5552,5,2,40,5,ASTD,,4.6, 0.8
J1552+5552,8,1,36,5,ASTD,,2.8,
J1552-2425,2,1,20,4,ASTD,,2.0,
J1553+1256,2,3,23,4,ASTD,,7.4, 0.1
J1553+1256,5,1,17,5,ASTD,,6.0,
J1553+1256,8,5,-0,9,STD,,3.3, 0.2
J1553+1256,15,30,5,4,STD,,1.6, 0.1
J1553+1754,5,1,158,5,ASTD,,2.5,
J1553-0407,5,1,82,5,ASTD,,3.1,
J1553-2358,8,1,152,5,ASTD,,23.0,
J1553-2422,2,2,-22,4,ASTD,,9.1, 3.9
J1553-2422,5,3,-18,5,ASTD,,7.2, 2.1
J1553-2422,8,7,-8,28,STD,,1.5, 0.9
J1553-3118,5,1,164,5,ASTD,,3.9,
J1553-3118,8,1,166,5,ASTD,,2.3,
J1554+1947,5,1,20,5,ASTD,,2.3,
J1554+1947,8,1,32,5,ASTD,,1.3,
J1554+3001,2,4,-112,4,ASTD,,5.9, 0.3
J1554+4348,5,1,96,5,ASTD,,2.9,
J1554+4348,8,1,36,5,ASTD,,1.0,
J1554-0131,5,1,-63,5,ASTD,,4.3,
J1554-0131,8,1,-60,5,ASTD,,4.6,
J1554-2704,2,2,-123,4,ASTD,,4.2, 0.8
J1554-2704,8,8,-113,5,STD,,2.5, 0.1
J1554-4400,5,1,134,5,ASTD,,20.9,
J1555+0840,5,1,-85,5,ASTD,,41.9,
J1555+0840,8,1,-40,5,ASTD,,1.7,
J1555+1106,5,1,43,5,ASTD,,3.6,
J1555+1106,8,1,33,5,ASTD,,1.7,
J1555+1111,8,2,49,5,ASTD,,0.5, 0.2
J1555+1111,15,20,52,13,STD,,0.4, 0.1
J1555+2141,5,1,132,5,ASTD,,1.3,
J1555+2141,8,1,128,5,ASTD,,1.5,
J1555+3812,5,1,-76,5,ASTD,,7.6,
J1555-0326,2,4,54,4,ASTD,,4.2, 0.2
J1555-0326,5,1,57,5,ASTD,,4.3,
J1555-0326,8,7,45,5,STD,,2.6, 0.6
J1555-0938,5,1,73,5,ASTD,,10.1,
J1555-0938,8,1,74,5,ASTD,,1.7,
J1555-2508,2,3,-12,4,ASTD,,6.4, 0.9
J1555-4150,8,2,-175,5,ASTD,,10.2, 2.1
J1556+1230,5,1,-74,5,ASTD,,5.2,
J1556+1230,8,1,-72,5,ASTD,,5.3,
J1556+1825,2,4,-34,4,ASTD,,4.2, 0.4
J1556+1825,5,1,-46,5,ASTD,,3.6,
J1556+1825,8,2,-47,5,ASTD,,4.0, 0.1
J1556+2426,8,2,-38,5,ASTD,,1.3, 0.3
J1556+4259,5,2,-77,5,ASTD,,8.0, 0.1
J1556+7420,2,3,-39,4,ASTD,,2.8, 0.2
J1556+7420,5,1,-41,5,ASTD,,2.1,
J1556+7420,8,7,-50,6,STD,,0.7, 0.2
J1556-3302,8,1,-140,5,ASTD,,1.2,
J1557+0253,2,4,170,4,ASTD,,12.4, 7.1
J1557+0253,8,4,172,5,ASTD,,4.3, 0.2
J1557+3304,5,1,-75,5,ASTD,,4.6,
J1557+372A,5,1,-57,5,ASTD,,86.0,
J1557+372C,5,1,-57,5,ASTD,,89.1,
J1557+4522,2,4,42,4,ASTD,,4.0, 0.4
J1557+4522,5,1,43,5,ASTD,,5.5,
J1557+4522,8,3,42,5,ASTD,,0.6, 0.1
J1557+7041,8,1,-18,5,ASTD,,0.6,
J1557-0001,2,14,-81,8,STD,F5,2.9, 0.4
J1557-0001,5,5,-82,8,STD,F8,3.2, 0.4
J1557-0001,8,20,-65,21,STD,F15,1.6, 0.4
J1557-0001,15,1,-62,4,ASTD,,0.3,
J1557-2724,8,1,159,5,ASTD,,5.3,
J1558+3323,2,2,-168,4,ASTD,,2.5, 0.3
J1558+3323,5,2,-172,5,ASTD,,1.8, 0.2
J1558+3323,8,3,-173,5,ASTD,,1.8, 0.3
J1558+5625,2,3,94,4,ASTD,,3.7, 0.2
J1558+5625,5,1,98,5,ASTD,,1.7,
J1558+5625,8,3,100,5,ASTD,,2.3, 0.7
J1558+5625,15,5,113,2,STD,,1.1, 0.1
J1558+6521,8,1,172,5,ASTD,,0.8,
J1558-1409,2,4,63,4,ASTD,,7.1, 0.1
J1558-1409,8,2,54,5,ASTD,,3.9, 3.0
J1558-6432,8,1,-13,5,ASTD,,18.0,
J1559+0304,2,6,141,7,STD,,3.1, 0.4
J1559+0304,8,4,168,5,ASTD,,1.0, 0.2
J1559+0805,5,1,-169,5,ASTD,,6.7,
J1559+0805,8,1,-168,5,ASTD,,2.7,
J1559+1624,5,1,25,5,ASTD,,3.3,
J1559+2316,5,1,55,5,ASTD,,2.0,
J1559+2316,8,1,62,5,ASTD,,1.9,
J1559+2556,8,2,63,5,ASTD,,1.8, 0.2
J1559+255A,5,1,145,5,ASTD,,18.9,
J1559+5924,2,5,53,3,STD,F8,6.9, 0.4
J1559+5924,5,1,74,5,ASTD,,2.4,
J1559+5924,8,3,59,5,ASTD,,2.2, 0.1
J1559-0531,2,1,150,4,ASTD,,171.1,
J1559-2442,2,2,32,4,ASTD,,11.6, 0.2
J1559-2442,5,1,49,5,ASTD,,4.1,
J1559-2442,8,3,54,5,ASTD,,3.4, 0.1
J1600+0412,2,1,61,4,ASTD,F8,5.4,
J1600+0412,5,1,63,5,ASTD,,5.9,
J1600+0412,8,3,60,5,ASTD,,5.4, 0.1
J1600+1838,5,1,-101,5,ASTD,,2.6,
J1600+8509,8,1,-11,5,ASTD,,1.9,
J1600-0422,5,1,79,5,ASTD,,3.9,
J1600-0422,8,1,74,5,ASTD,,2.2,
J1600-0722,2,4,-156,4,ASTD,,11.4, 0.3
J1600-0722,8,4,-172,5,ASTD,,5.5, 0.1
J1600-2524,8,1,-5,5,ASTD,,44.9,
J1601+1357,2,1,-72,4,ASTD,,9.3,
J1601+1357,8,3,174,5,ASTD,,2.8, 1.8
J1601+431A,8,1,-100,5,ASTD,,15.7,
J1601+431B,8,1,-33,5,ASTD,,1.3,
J1601-2429,8,1,56,5,ASTD,,48.0,
J1602+2418,2,5,-63,1,STD,,7.2, 0.1
J1602+2418,5,1,-63,5,ASTD,,7.4,
J1602+2418,8,6,-64,1,STD,,7.3, 0.1
J1602+2610,5,1,10,5,ASTD,,9.6,
J1602+3326,2,5,-6,2,STD,,4.0, 0.4
J1602+3326,5,3,-6,5,ASTD,,3.9, 0.1
J1602+3326,8,6,3,9,STD,,2.1, 0.4
J1602+3326,15,3,13,4,ASTD,,1.2, 0.1
J1602-1518,2,1,-92,4,ASTD,,13.7,
J1602-1518,5,1,-91,5,ASTD,,14.1,
J1602-1518,8,2,-91,5,ASTD,,7.7, 5.6
J1602-1929,8,1,148,5,ASTD,,4.0,
J1603+0231,2,2,-126,4,ASTD,,3.4, 0.1
J1603+0231,5,1,-120,5,ASTD,,3.7,
J1603+0231,8,3,-118,5,ASTD,,0.9, 0.1
J1603+0605,8,1,-167,5,ASTD,,1.7,
J1603+1105,2,1,51,4,ASTD,,2.0,
J1603+1105,8,2,25,5,ASTD,,1.4, 0.5
J1603+1554,2,1,-146,4,ASTD,,6.3,
J1603+1554,8,2,-8,5,ASTD,,0.7, 0.2
J1603+1554,15,1,-15,4,ASTD,,0.3,
J1603+1711,2,2,6,4,ASTD,,4.4, 0.5
J1603+1711,8,1,11,5,ASTD,,1.9,
J1603+2126,5,1,147,5,ASTD,,2.3,
J1603+5009,5,1,-94,5,ASTD,,60.4,
J1603+5730,2,4,130,4,ASTD,,3.7, 0.1
J1603+5730,5,1,131,5,ASTD,,3.8,
J1603+5730,8,3,131,5,ASTD,,4.6, 0.2
J1603+5730,15,3,142,4,ASTD,,0.7, 0.1
J1603+6945,2,6,53,1,STD,F8,15.5, 0.1
J1603+6945,8,3,63,5,ASTD,,1.1, 0.1
J1603-1007,2,4,-34,4,ASTD,,3.5, 0.9
J1603-1007,5,1,-44,5,ASTD,,1.7,
J1603-1007,8,4,-43,5,ASTD,,2.6, 0.3
J1603-2933,2,3,-85,4,ASTD,,3.5, 0.1
J1603-2933,8,1,-79,5,ASTD,,2.5,
J1604+0117,5,1,144,5,ASTD,,4.8,
J1604+0117,8,1,157,5,ASTD,,2.3,
J1604+1744,5,1,-172,5,ASTD,,1.5,
J1604+1744,8,1,-171,5,ASTD,,1.5,
J1604+1926,2,5,-128,2,STD,,4.0, 0.1
J1604+1926,5,1,-131,5,ASTD,,3.8,
J1604+1926,8,2,-130,5,ASTD,,4.2, 0.3
J1604+4746,5,1,-47,5,ASTD,,4.2,
J1604+5714,2,3,-75,4,ASTD,,3.3, 0.2
J1604+5714,5,1,-95,5,ASTD,,1.3,
J1604+5714,8,4,-83,5,ASTD,,3.1, 0.4
J1604+5714,15,13,-81,14,STD,,0.5, 0.1
J1604+6722,8,1,-4,5,ASTD,,22.5,
J1604-0019,5,1,-94,5,ASTD,,9.8,
J1604-0019,8,1,-101,5,ASTD,,1.4,
J1604-2223,2,4,31,4,ASTD,F5,12.3, 0.1
J1604-2223,5,1,33,5,ASTD,F8,12.7,
J1604-2223,8,2,14,5,ASTD,,1.6, 0.2
J1604-4441,2,1,-155,4,ASTD,,14.9,
J1604-4441,8,1,-173,5,ASTD,,5.2,
J1605+2214,5,1,-75,5,ASTD,,3.9,
J1605+3001,2,2,93,4,ASTD,,2.7, 0.7
J1605+3001,5,2,100,5,ASTD,,2.3, 0.6
J1605+3001,8,2,99,5,ASTD,,1.3, 0.5
J1605+3029,5,2,-171,5,ASTD,,14.7, 0.1
J1605+3722,5,1,62,5,ASTD,,1.4,
J1605-1139,2,5,-8,2,STD,,12.0, 1.3
J1605-1139,5,3,-10,5,ASTD,,3.0, 0.8
J1605-1139,8,7,-3,2,STD,,1.3, 0.3
J1605-1854,5,1,62,5,ASTD,,4.7,
J1605-1854,8,1,37,5,ASTD,,2.4,
J1606+0619,5,1,-17,5,ASTD,F8,4.8,
J1606+0619,8,1,-25,5,ASTD,,2.5,
J1606+1319,5,1,-138,5,ASTD,,4.2,
J1606+1319,8,1,-128,5,ASTD,,0.7,
J1606+1814,2,5,159,3,STD,,5.9, 0.3
J1606+1814,5,1,159,5,ASTD,,2.4,
J1606+1814,8,6,161,2,STD,,2.0, 0.1
J1606+2032,5,1,117,5,ASTD,,9.0,
J1606+2717,2,3,136,4,ASTD,,6.5, 1.8
J1606+2717,5,1,137,5,ASTD,,2.0,
J1606+2717,8,5,132,3,STD,,1.0, 0.2
J1606+3124,2,4,-17,4,ASTD,,6.9, 0.2
J1606+3124,5,1,-19,5,ASTD,,2.8,
J1606+3124,8,4,-18,5,ASTD,,2.6, 0.1
J1606+5405,2,5,-62,130,STD,,6.6, 1.0
J1606+5405,8,2,-62,5,ASTD,,6.1, 0.3
J1606+5521,8,1,78,5,ASTD,,37.5,
J1606-0353,5,1,160,5,ASTD,,5.7,
J1606-0353,8,1,159,5,ASTD,,5.8,
J1606-1929,2,3,157,4,ASTD,,6.3, 0.6
J1606-1929,8,3,164,5,ASTD,,2.4, 0.5
J1607+1551,2,5,68,2,STD,,6.3, 0.2
J1607+1551,5,1,70,5,ASTD,,2.8,
J1607+1551,8,6,67,4,STD,,0.8, 0.1
J1607+1551,15,7,61,2,STD,,0.7, 0.2
J1607+3528,5,1,111,5,ASTD,,2.1,
J1607+5921,5,1,163,5,ASTD,,3.6,
J1607+8501,2,1,-129,4,ASTD,,24.8,
J1607-2039,2,3,12,4,ASTD,,17.5, 0.6
J1607-2039,8,2,42,5,ASTD,,12.7, 0.4
J1607-3331,2,6,31,60,STD,,5.9, 2.9
J1607-3331,8,1,-44,5,ASTD,,0.6,
J1607-3724,8,1,174,5,ASTD,,2.3,
J1608+0041,5,1,-62,5,ASTD,,2.0,
J1608+0041,8,1,-78,5,ASTD,,2.3,
J1608+1029,1.4,1,-30,8,ASTD,,4.1,
J1608+1029,2,67,-39,4,STD,,3.9, 1.9
J1608+1029,5,2,-51,5,ASTD,,1.6, 0.1
J1608+1029,8,75,-55,5,STD,,1.1, 0.3
J1608+1029,15,20,-53,5,STD,,1.0, 0.4
J1608+1029,24,8,-54,6,STD,,0.6, 0.4
J1608+1029,43,1,-53,10,ASTD,,1.0,
J1608+1511,5,1,-24,5,ASTD,,8.5,
J1608+2828,5,1,-18,5,ASTD,,4.9,
J1608+2828,8,3,-16,5,ASTD,,1.9, 0.6
J1608+4012,8,1,136,5,ASTD,,0.8,
J1608+5613,2,2,154,4,ASTD,,3.9, 1.5
J1608+5613,5,1,152,5,ASTD,,1.7,
J1608+5613,8,3,149,5,ASTD,,1.8, 0.1
J1608+6018,2,1,167,4,ASTD,,2.2,
J1608+6018,8,4,166,5,ASTD,,0.9, 0.2
J1608-1625,2,1,22,4,ASTD,,4.4,
J1608-1625,5,1,1,5,ASTD,,3.4,
J1608-1625,8,3,14,5,ASTD,,1.0, 0.4
J1609+2641,5,1,-138,5,ASTD,,3.0,
J1609+2641,8,2,-151,5,ASTD,,3.6, 1.8
J1609+2641,15,2,-164,4,ASTD,,0.6, 0.1
J1609+5354,5,1,-98,5,ASTD,,1.4,
J1609+5354,8,1,-98,5,ASTD,,2.1,
J1609-0547,2,3,-22,4,ASTD,,9.4, 0.7
J1609-0547,5,1,-34,5,ASTD,,1.5,
J1609-0547,8,3,-38,5,ASTD,,1.3, 0.4
J1609-2205,8,3,-32,5,ASTD,,3.4, 0.1
J1610+1811,2,5,-30,3,STD,,7.9, 0.5
J1610+1811,8,2,-42,5,ASTD,,3.4, 0.3
J1610+2414,2,5,-94,2,STD,,3.2, 1.1
J1610+2414,5,1,-83,5,ASTD,,1.1,
J1610+2414,8,8,-86,3,STD,,0.8, 0.3
J1610+7809,8,3,-93,5,ASTD,,0.6, 0.1
J1610-0818,5,1,-84,5,ASTD,,1.4,
J1610-0818,8,1,-91,5,ASTD,,1.1,
J1610-2247,5,1,-58,5,ASTD,,4.2,
J1610-3958,8,1,-167,5,ASTD,,3.2,
J1611+1856,2,4,-4,4,ASTD,,7.1, 0.5
J1611+1856,5,1,-2,5,ASTD,,6.9,
J1611+1859,5,1,-102,5,ASTD,,15.6,
J1611+2500,5,1,-121,5,ASTD,,2.1,
J1611-0636,5,1,-62,5,ASTD,,2.0,
J1611-0930,8,1,95,5,ASTD,,4.6,
J1611-3018,5,2,140,5,ASTD,,7.7, 0.3
J1611-3018,8,2,141,5,ASTD,,7.6, 0.2
J1612+2825,8,1,-170,5,ASTD,,0.8,
J1612+5806,5,1,39,5,ASTD,,2.8,
J1612+5806,8,1,36,5,ASTD,,3.4,
J1612-1133,8,1,-34,5,ASTD,,16.8,
J1612-3059,8,1,-133,5,ASTD,,1.7,
J1613+3412,2,9,171,3,STD,,2.8, 0.1
J1613+3412,5,7,158,2,STD,,4.3, 0.1
J1613+3412,8,77,171,3,STD,,3.1, 0.1
J1613+3412,15,40,171,9,STD,,3.0, 0.3
J1613+3412,24,5,157,2,STD,,0.9, 0.1
J1613+3412,43,35,171,21,STD,,0.4, 0.2
J1613+6329,8,1,-137,5,ASTD,,1.3,
J1613-0816,8,1,-41,5,ASTD,,6.5,
J1613-2750,2,1,-121,4,ASTD,,2.4,
J1614+1742,8,1,74,5,ASTD,,5.5,
J1614+3746,8,2,-32,5,ASTD,,11.2,10.7
J1614+5027,8,1,-128,5,ASTD,,2.5,
J1614-0921,8,1,34,5,ASTD,,0.9,
J1614-2149,5,1,-68,5,ASTD,,22.4,
J1614-3543,8,1,-166,5,ASTD,,1.7,
J1615+0623,5,1,-48,5,ASTD,,2.3,
J1615+0623,8,1,-49,5,ASTD,,2.0,
J1615+2130,2,5,-142,3,STD,,4.5, 0.3
J1615+2130,5,1,-130,5,ASTD,,3.1,
J1615+2130,8,4,-129,5,ASTD,,1.8, 0.3
J1615+4711,5,1,-108,5,ASTD,,2.5,
J1615+4711,8,1,-98,5,ASTD,,1.4,
J1615-2430,2,4,-21,4,ASTD,,10.9, 0.2
J1616+0459,8,9,-157,4,STD,,1.5, 0.1
J1616+0459,15,1,-164,4,ASTD,,1.4,
J1616+3621,2,4,-106,4,ASTD,,3.5, 0.6
J1616+3621,5,2,-107,5,ASTD,,2.9, 0.2
J1616+3621,8,5,-107,4,STD,,2.4, 0.2
J1616+4632,8,3,-84,5,ASTD,,0.9, 0.1
J1616-3509,2,6,-164,1,STD,,37.0, 0.7
J1616-3509,8,5,165,16,STD,,2.2, 0.1
J1617+0246,2,6,82,5,STD,,4.4, 1.5
J1617+0246,8,8,74,4,STD,,1.7, 0.3
J1617+0408,2,3,-102,4,ASTD,,21.0, 0.1
J1617+0408,8,2,-100,5,ASTD,,2.7, 0.6
J1617+3500,8,1,-37,5,ASTD,,0.9,
J1617+4106,5,1,101,5,ASTD,,2.4,
J1617+4106,8,1,148,5,ASTD,,1.0,
J1617+5140,5,1,103,5,ASTD,,0.6,
J1617+5150,2,1,80,4,ASTD,,3.0,
J1617-1122,2,2,-36,4,ASTD,,3.0, 0.4
J1617-1122,5,1,-26,5,ASTD,,2.1,
J1617-1122,8,1,-23,5,ASTD,,0.9,
J1617-1941,2,1,-23,4,ASTD,F8,4.7,
J1617-1941,8,1,13,5,ASTD,,2.1,
J1617-2537,8,2,-8,5,ASTD,,1.2, 0.2
J1618+0819,8,1,-160,5,ASTD,,1.0,
J1618+1938,5,1,34,5,ASTD,,25.6,
J1618+3632,5,1,-136,5,ASTD,,7.9,
J1618+3717,8,1,37,5,ASTD,,3.6,
J1618-1019,8,1,-168,5,ASTD,,2.9,
J1619+0028,5,1,113,5,ASTD,,12.5,
J1619+0228,5,2,166,5,ASTD,,6.1, 2.1
J1619+0613,2,8,-16,3,STD,,6.1, 1.1
J1619+0613,8,7,-36,8,STD,,1.9, 0.4
J1619+2247,2,9,142,9,STD,,2.6, 1.2
J1619+2247,5,1,137,5,ASTD,,1.6,
J1619+2247,8,6,130,5,STD,,0.8, 0.2
J1619+2247,15,6,135,5,STD,,0.7, 0.1
J1619+2247,24,2,135,7,ASTD,,0.5, 0.1
J1619+3030,2,3,-142,4,ASTD,F8,2.7, 0.1
J1619+3030,8,4,-140,5,ASTD,,3.0, 0.2
J1619+5256,2,5,24,2,STD,,3.1, 0.1
J1619+5256,5,1,24,5,ASTD,,2.7,
J1619+5256,8,5,25,2,STD,,2.7, 0.2
J1619+5536,5,1,21,5,ASTD,,4.0,
J1619+5536,8,1,20,5,ASTD,,6.8,
J1619+7226,5,2,-26,5,ASTD,,8.0, 0.1
J1619-0304,8,1,5,5,ASTD,,16.1,
J1619-1817,2,4,-84,4,ASTD,,4.5, 0.5
J1619-1817,8,4,-45,5,ASTD,,1.1, 0.1
J1620+0036,5,1,176,5,ASTD,,11.0,
J1620+4901,2,4,5,4,ASTD,,6.2, 0.4
J1620+4901,5,2,3,5,ASTD,,4.5, 0.4
J1620+4901,8,6,7,3,STD,,1.6, 0.2
J1620+5002,5,1,-74,5,ASTD,,5.2,
J1620+5002,8,1,-82,5,ASTD,,0.7,
J1620+5448,5,1,-50,5,ASTD,,2.5,
J1620+5448,8,1,-59,5,ASTD,,1.5,
J1621+0959,5,1,-33,5,ASTD,,2.0,
J1621+0959,8,1,-33,5,ASTD,,1.8,
J1621+4844,5,1,73,5,ASTD,,3.1,
J1621+4844,8,1,75,5,ASTD,,3.4,
J1621-1418,8,1,175,5,ASTD,,1.7,
J1621-4003,2,1,-131,4,ASTD,,46.7,
J1621-4003,8,1,-136,5,ASTD,,2.5,
J1622+1426,2,5,-124,2,STD,F8,3.9, 0.2
J1622+1426,8,1,-111,5,ASTD,,0.9,
J1622+3816,5,1,-86,5,ASTD,,1.2,
J1622-1942,5,1,-159,5,ASTD,,16.2,
J1622-1942,8,1,-166,5,ASTD,,1.1,
J1623+0115,2,4,-139,4,ASTD,,6.0, 0.6
J1623+0115,8,4,-137,5,ASTD,,4.8, 1.2
J1623+0741,2,1,-29,4,ASTD,,4.8,
J1623+0741,8,3,-26,5,ASTD,,2.0, 0.3
J1623+1542,5,1,168,5,ASTD,,4.3,
J1623+2735,8,1,118,5,ASTD,,62.6,
J1623+3559,5,1,-158,5,ASTD,,3.3,
J1623+3909,2,4,-48,4,ASTD,,3.6, 0.3
J1623+3909,5,1,-44,5,ASTD,,3.2,
J1623+3909,8,4,-49,5,ASTD,,1.3, 0.1
J1623+6624,2,2,59,4,ASTD,,2.3, 0.5
J1623+6624,8,1,79,5,ASTD,,1.2,
J1624+0543,2,4,-15,4,ASTD,,4.1, 0.2
J1624+0543,8,3,-23,5,ASTD,,3.8, 0.1
J1624+5652,2,4,5,4,ASTD,,2.8, 0.1
J1624+5652,5,2,4,5,ASTD,,2.7, 0.2
J1624+5652,8,5,18,3,STD,,2.4, 0.2
J1624+5652,15,6,18,2,STD,,2.1, 0.2
J1624+5741,2,7,-108,6,STD,,3.3, 0.3
J1624+5741,5,3,-102,5,ASTD,,3.3, 0.2
J1624+5741,8,17,-98,3,STD,,2.8, 0.3
J1624-0025,5,1,5,5,ASTD,,3.9,
J1624-0649,2,5,-124,1,STD,,20.0, 0.2
J1624-0649,8,6,-142,74,STD,,5.6, 0.8
J1624-2612,8,1,-97,5,ASTD,,53.2,
J1624-3012,8,1,162,5,ASTD,,6.7,
J1624-3213,2,4,113,4,ASTD,,4.9, 1.3
J1624-3213,8,5,95,3,STD,,2.4, 0.3
J1624-3516,8,4,162,5,ASTD,,1.6, 0.1
J1625+1545,8,1,-37,5,ASTD,,27.9,
J1625+4053,8,1,122,5,ASTD,,1.0,
J1625+4118,8,1,-17,5,ASTD,,1.7,
J1625+4134,2,4,-15,4,ASTD,,7.7, 1.1
J1625+4134,5,2,-130,5,ASTD,,1.4, 0.3
J1625+4134,8,6,-111,7,STD,,1.1, 0.2
J1625+4134,15,1,-110,4,ASTD,,1.3,
J1625+4347,5,1,144,5,ASTD,,3.6,
J1625+5715,5,1,145,5,ASTD,,4.1,
J1625+5715,8,1,107,5,ASTD,,0.7,
J1625-2527,2,47,-23,7,STD,,2.6, 1.0
J1625-2527,5,4,-25,5,ASTD,,3.3, 1.2
J1625-2527,8,81,-15,18,STD,,1.3, 0.6
J1625-2527,15,12,-46,38,STD,,0.7, 0.3
J1625-3108,8,3,-134,5,ASTD,,3.6, 0.8
J1626+3513,5,1,74,5,ASTD,,4.2,
J1626+3513,8,1,37,5,ASTD,,6.6,
J1626+5049,5,1,-102,5,ASTD,,2.0,
J1626+5049,8,1,-101,5,ASTD,,2.0,
J1626+5442,5,1,49,5,ASTD,,1.5,
J1626+5809,2,3,160,4,ASTD,,6.9, 0.7
J1626+5809,5,1,161,5,ASTD,,2.4,
J1626+5809,8,3,157,5,ASTD,,1.8, 0.6
J1626-2951,2,4,-71,4,ASTD,,10.0, 3.2
J1626-2951,5,4,-73,5,ASTD,,4.7, 2.1
J1626-2951,8,7,-71,11,STD,,2.1, 0.9
J1626-2951,15,9,-70,12,STD,,0.6, 0.2
J1626-2951,43,39,-76,17,STD,,0.4, 0.1
J1626-3320,5,1,83,5,ASTD,,4.8,
J1626-3320,8,1,84,5,ASTD,,4.9,
J1627+1216,5,1,-54,5,ASTD,,6.9,
J1627+1216,8,2,-58,5,ASTD,,2.1, 0.1
J1627+4955,8,1,-6,5,ASTD,,2.6,
J1628+0249,8,1,165,5,ASTD,,2.7,
J1628+024A,8,1,-149,5,ASTD,,1.7,
J1628+2247,2,5,148,3,STD,,13.6, 0.6
J1628+2247,5,1,146,5,ASTD,,1.2,
J1628+2247,8,3,149,5,ASTD,,2.2, 0.1
J1628+3933,2,2,88,4,ASTD,,12.3, 5.3
J1628+3933,8,4,82,5,ASTD,,2.4, 0.5
J1628+4734,2,1,-150,4,ASTD,F5,3.0,
J1628+4734,5,1,-146,5,ASTD,F8,3.9,
J1628+4734,8,1,-130,5,ASTD,,1.7,
J1628+5140,8,1,132,5,ASTD,,0.9,
J1628+5146,5,1,-145,5,ASTD,,2.2,
J1628+7706,2,2,-138,4,ASTD,,13.7, 3.5
J1628+7706,8,1,-139,5,ASTD,,1.0,
J1628-0041,2,4,-155,4,ASTD,,6.4, 2.7
J1628-1415,2,4,111,4,ASTD,,23.8, 0.2
J1628-1415,8,5,117,3,STD,,0.9, 0.2
J1628-3343,8,1,42,5,ASTD,,9.3,
J1629+6757,2,5,-168,4,STD,,11.1, 0.2
J1629+7430,8,1,30,5,ASTD,,1.1,
J1629-1720,2,3,14,4,ASTD,,4.4, 0.3
J1629-1720,8,5,9,4,STD,,3.7, 0.8
J1629-2026,2,2,-46,4,ASTD,,6.6, 0.2
J1629-2026,8,3,-161,5,ASTD,,3.3, 0.6
J1630+0015,8,3,89,5,ASTD,,0.8, 0.1
J1630+0701,2,2,99,4,ASTD,,2.5, 0.1
J1630+0701,8,4,103,5,ASTD,,0.9, 0.4
J1630+1436,8,1,-30,5,ASTD,,35.0,
J1630+2131,2,4,68,4,ASTD,,4.7, 0.1
J1630+2131,5,1,64,5,ASTD,,1.5,
J1630+2131,8,3,68,5,ASTD,,1.4, 0.4
J1630+5221,8,1,57,5,ASTD,,1.2,
J1630+6659,5,1,162,5,ASTD,,12.1,
J1630-0718,8,1,-116,5,ASTD,,2.5,
J1630-1157,5,1,-149,5,ASTD,,4.8,
J1631+1052,5,1,-42,5,ASTD,,1.1,
J1631+1052,8,1,-70,5,ASTD,,0.8,
J1631+4348,5,2,11,5,ASTD,,3.2, 0.3
J1631+4348,8,3,13,5,ASTD,,2.2, 0.2
J1631+4927,2,1,-119,4,ASTD,,3.1,
J1631+4927,5,2,-122,5,ASTD,,1.3, 0.4
J1631+4927,8,4,-121,5,ASTD,,1.2, 0.2
J1631-1714,5,1,139,5,ASTD,,6.8,
J1631-1714,8,1,137,5,ASTD,,6.6,
J1631-2134,5,1,66,5,ASTD,,2.7,
J1632+1615,2,2,-112,4,ASTD,,2.1, 0.2
J1632+1615,8,3,-129,5,ASTD,,0.7, 0.1
J1632+2643,5,1,-175,5,ASTD,,8.2,
J1632+3547,5,1,-144,5,ASTD,,2.7,
J1632+8232,2,15,-62,2,STD,,5.2, 0.5
J1632+8232,5,2,-66,5,ASTD,,3.6, 2.0
J1632+8232,8,16,-63,3,STD,,1.8, 0.5
J1632+8232,15,14,-61,5,STD,,0.9, 0.1
J1632+8232,43,1,-59,10,ASTD,,0.3,
J1632-0033,2,4,15,4,ASTD,,5.9, 0.9
J1632-0033,8,2,-8,5,ASTD,,1.9, 0.2
J1632-1052,2,3,132,4,ASTD,,5.9, 0.2
J1632-1052,5,1,142,5,ASTD,,1.7,
J1632-1052,8,3,142,5,ASTD,,2.0, 0.4
J1632-2258,2,3,-96,4,ASTD,,7.0, 1.2
J1632-2258,8,4,-97,5,ASTD,,1.2, 0.3
J1632-2354,8,1,-124,5,ASTD,,52.4,
J1632-4558,8,2,-178,5,ASTD,,4.8, 0.4
J1633+1535,5,1,121,5,ASTD,,6.4,
J1633+6500,5,1,-39,5,ASTD,,1.6,
J1633+6500,8,1,-43,5,ASTD,,1.6,
J1633-0739,5,1,90,5,ASTD,,3.8,
J1633-0739,8,1,57,5,ASTD,,2.5,
J1633-2557,5,1,74,5,ASTD,,0.9,
J1633-2557,8,4,69,5,ASTD,,1.0, 0.1
J1634+3203,2,3,23,4,ASTD,,4.4, 0.1
J1634+3203,5,2,-13,5,ASTD,,2.7, 1.4
J1634+3203,8,5,12,1,STD,,1.3, 0.2
J1634+6245,8,1,169,5,ASTD,,6.9,
J1634-2058,2,4,-143,4,ASTD,,4.4, 1.7
J1634-2058,8,5,-138,3,STD,,2.6, 0.1
J1635+1221,5,1,2,5,ASTD,,6.6,
J1635+1831,2,4,-150,4,ASTD,,4.1, 1.1
J1635+1831,5,1,-146,5,ASTD,,2.6,
J1635+1831,8,4,-149,5,ASTD,,2.2, 0.1
J1635+3458,5,1,149,5,ASTD,,2.8,
J1635+3629,5,1,46,5,ASTD,,3.6,
J1635+3808,1.4,1,-72,8,ASTD,,13.2,
J1635+3808,2,8,-60,4,STD,,3.1, 0.2
J1635+3808,5,2,-58,5,ASTD,,3.0, 1.0
J1635+3808,8,9,-85,1,STD,,2.4, 0.9
J1635+3808,15,70,-83,18,STD,,1.4, 0.7
J1635+3808,43,134,-59,13,STD,,0.3, 0.2
J1635+5955,2,1,-56,4,ASTD,,1.7,
J1635+5955,8,4,-53,5,ASTD,,0.7, 0.2
J1635+6019,2,5,-160,2,STD,F5,7.1, 0.4
J1635+6019,5,1,-156,5,ASTD,F8,2.0,
J1635+6019,8,5,-171,4,STD,,1.3, 0.2
J1635-1859,2,4,-149,4,ASTD,,9.9, 0.1
J1636+2112,2,4,109,4,ASTD,,9.3, 0.4
J1636+2112,5,1,97,5,ASTD,,1.3,
J1636+2112,8,4,97,5,ASTD,,1.3, 0.2
J1636-1315,2,1,133,4,ASTD,,5.9,
J1636-4102,8,2,147,5,ASTD,,62.4, 1.2
J1637+1313,8,1,-163,5,ASTD,,1.8,
J1637+4326,5,1,-102,5,ASTD,,4.8,
J1637+4717,2,5,-29,3,STD,,4.7, 2.2
J1637+4717,5,4,-26,5,ASTD,,2.0, 0.5
J1637+4717,8,9,-22,3,STD,,2.4, 0.5
J1637+4717,15,6,-12,1,STD,,0.7, 0.1
J1637+4717,43,1,6,10,ASTD,,0.3,
J1637-1942,5,1,-27,5,ASTD,,11.2,
J1637-3309,8,6,-42,6,STD,,3.8, 2.0
J1638+0042,8,1,148,5,ASTD,,3.4,
J1638+3636,5,1,-99,5,ASTD,,2.2,
J1638+5720,1.4,1,-157,8,ASTD,,4.2,
J1638+5720,2,31,-158,4,STD,,3.6, 0.5
J1638+5720,5,8,-156,7,STD,,3.5, 1.1
J1638+5720,8,48,-154,7,STD,,1.6, 0.3
J1638+5720,15,42,-153,6,STD,,0.8, 0.2
J1638+5720,24,4,-149,7,ASTD,,0.4, 0.1
J1638+5720,43,1,-158,10,ASTD,,0.3,
J1638+6234,8,1,-70,5,ASTD,,37.7,
J1638-0340,2,5,-119,2,STD,F8,4.7, 0.4
J1638-0340,8,5,-134,2,STD,,1.9, 0.1
J1638-1415,2,4,138,4,ASTD,,3.9, 0.6
J1638-1415,8,3,129,5,ASTD,,1.8, 0.4
J1638-2024,5,1,-108,5,ASTD,,3.4,
J1639+1632,2,4,-171,4,ASTD,,5.7, 0.9
J1639+1632,5,1,-170,5,ASTD,,3.4,
J1639+1632,8,4,-174,5,ASTD,,3.0, 0.5
J1639+5357,5,1,26,5,ASTD,F8,1.4,
J1639+5357,8,4,35,5,ASTD,,1.6, 0.1
J1639+8631,2,4,-78,4,ASTD,,6.2, 1.6
J1639+8631,8,7,-58,8,STD,,2.6, 0.2
J1640+1144,2,3,-100,4,ASTD,,5.3, 0.6
J1640+1144,8,3,-91,5,ASTD,,1.0, 0.1
J1640+1144,15,8,-91,2,STD,,0.6, 0.1
J1640+1220,2,4,82,4,ASTD,F8,4.2, 0.2
J1640+1220,5,2,64,5,ASTD,F8,3.6, 0.4
J1640+1220,8,5,97,6,STD,,1.4, 0.1
J1640+3946,1.4,1,-124,8,ASTD,,3.5,
J1640+3946,2,14,-125,13,STD,,4.2, 1.6
J1640+3946,8,20,-89,14,STD,,0.4, 0.1
J1640+3946,15,25,-62,12,STD,,0.3, 0.1
J1640+3946,24,4,-77,7,ASTD,,0.3, 0.1
J1640+3946,43,1,-65,10,ASTD,,0.1,
J1640+5547,8,1,-155,5,ASTD,,1.8,
J1640-0011,5,1,-83,5,ASTD,,1.4,
J1640-0011,8,6,-88,21,STD,,1.1, 0.2
J1640-3727,8,3,50,5,ASTD,,4.8, 0.8
J1641+1525,5,1,-132,5,ASTD,,11.3,
J1641+2257,2,8,174,4,STD,,3.3, 0.3
J1641+2257,5,2,164,5,ASTD,,2.3, 0.4
J1641+2257,8,9,165,4,STD,,0.6, 0.1
J1642+2523,5,1,-100,5,ASTD,,1.2,
J1642+2523,8,5,-97,4,STD,,0.7, 0.2
J1642+3948,1.4,1,-60,8,ASTD,,12.2,
J1642+3948,2,2,-65,4,ASTD,,5.6, 0.1
J1642+3948,5,2,-92,5,ASTD,,3.3, 2.3
J1642+3948,8,3,-89,5,ASTD,,1.2, 0.1
J1642+3948,15,101,-96,7,STD,,1.6, 0.6
J1642+3948,43,107,-102,12,STD,,0.8, 0.6
J1642+3948,86,2,-107,,,,0.2, 0.1
J1642+6655,2,4,87,4,ASTD,,4.7, 1.1
J1642+6655,8,5,71,24,STD,,3.6, 0.4
J1642+6856,1.4,1,-165,8,ASTD,,8.5,
J1642+6856,2,43,-165,3,STD,,8.2, 1.5
J1642+6856,5,11,-169,6,STD,,8.7, 1.7
J1642+6856,8,54,-169,13,STD,,1.2, 0.2
J1642+6856,15,19,-170,11,STD,,1.2, 0.2
J1642+6856,43,1,-159,10,ASTD,,1.2,
J1642-0621,5,2,125,5,ASTD,,3.8, 2.4
J1642-0621,8,6,98,64,STD,,0.6, 0.2
J1642-0621,15,1,48,4,ASTD,,0.5,
J1642-0621,43,1,102,10,ASTD,,0.4,
J1642-1805,5,1,-34,5,ASTD,,58.3,
J1642-2007,2,1,175,4,ASTD,,1.8,
J1642-2007,8,3,-158,5,ASTD,,1.0, 0.1
J1642-2849,8,1,22,5,ASTD,,2.7,
J1643+0732,2,2,27,4,ASTD,,6.1, 1.5
J1643+0732,5,1,20,5,ASTD,,4.0,
J1643+0732,8,3,20,5,ASTD,,2.3, 0.1
J1643+1715,5,1,61,5,ASTD,,3.4,
J1643+1715,8,1,61,5,ASTD,,3.9,
J1643+3221,8,1,-69,5,ASTD,,10.4,
J1643-1645,8,1,-65,5,ASTD,,1.5,
J1643-2316,2,4,-55,4,ASTD,,8.2, 0.3
J1643-2316,5,1,-63,5,ASTD,,8.9,
J1643-2316,8,5,-64,3,STD,,9.3, 0.4
J1644+0241,5,1,47,5,ASTD,,2.1,
J1644+0518,5,1,57,5,ASTD,,4.1,
J1644+0518,8,1,59,5,ASTD,,3.0,
J1644+0720,2,4,-12,4,ASTD,,12.2, 0.3
J1644+0720,5,1,-12,5,ASTD,,4.8,
J1644+0720,8,5,-14,3,STD,,1.6, 0.1
J1644+1813,2,1,-10,4,ASTD,,14.5,
J1644+1813,5,2,-17,5,ASTD,,2.8, 0.8
J1644+1813,8,3,-17,5,ASTD,,3.1, 0.4
J1644+1852,5,1,-7,5,ASTD,,5.1,
J1644+2536,5,1,116,5,ASTD,,4.1,
J1644+2536,8,5,104,2,STD,,1.2, 0.1
J1644+2551,5,1,177,5,ASTD,,1.7,
J1644+2619,5,1,-42,5,ASTD,,3.1,
J1644+3916,5,1,-129,5,ASTD,,3.9,
J1644+4546,5,1,61,5,ASTD,,2.8,
J1644-0313,8,1,-142,5,ASTD,,1.0,
J1644-0743,8,1,-69,5,ASTD,,0.7,
J1644-1804,2,5,116,11,STD,,6.7, 2.7
J1644-1804,8,2,116,5,ASTD,,0.8, 0.1
J1644-2156,8,1,85,5,ASTD,,1.8,
J1645+1113,5,1,167,5,ASTD,,3.1,
J1645+1113,8,1,161,5,ASTD,,2.8,
J1645+6330,2,4,17,4,ASTD,,3.7, 0.6
J1645+6330,5,1,13,5,ASTD,,2.6,
J1645+6330,8,4,15,5,ASTD,,1.6, 1.0
J1645+6330,15,1,3,4,ASTD,,0.7,
J1645-2337,5,1,-17,5,ASTD,,43.9,
J1645-3318,2,1,31,4,ASTD,,38.9,
J1646+4059,2,4,128,4,ASTD,,2.5, 0.3
J1646+4059,5,2,118,5,ASTD,,2.4, 1.1
J1646+4059,8,5,133,7,STD,,1.1, 0.3
J1646+7419,2,6,-9,17,STD,,8.4, 5.1
J1646+7419,8,2,-18,5,ASTD,,2.3, 0.9
J1647+1720,5,1,125,5,ASTD,,18.9,
J1647+1720,8,3,49,5,ASTD,,24.0, 1.9
J1647+2705,5,1,45,5,ASTD,,2.2,
J1647+2705,8,5,43,6,STD,,1.9, 0.2
J1647+2909,5,1,-26,5,ASTD,,2.0,
J1647+2909,8,1,-27,5,ASTD,,1.9,
J1647+2909,15,1,-31,4,ASTD,,3.0,
J1647+4950,2,4,138,4,ASTD,,4.6, 0.4
J1647+4950,5,1,136,5,ASTD,,1.3,
J1647+4950,8,4,130,5,ASTD,,1.0, 0.3
J1647+6153,8,1,70,5,ASTD,,1.8,
J1647-1926,2,2,15,4,ASTD,,15.4, 0.2
J1647-1926,5,1,15,5,ASTD,,16.1,
J1647-1926,8,4,17,5,ASTD,,2.8, 0.2
J1647-2912,2,1,131,4,ASTD,,6.1,
J1647-2912,5,1,156,5,ASTD,,7.5,
J1647-2912,8,2,134,5,ASTD,,2.6, 1.4
J1648+2141,2,1,-175,4,ASTD,F8,39.7,
J1648+2141,8,1,-149,5,ASTD,,34.4,
J1648+2224,2,4,83,4,ASTD,,3.5, 0.1
J1648+2224,5,1,60,5,ASTD,,2.6,
J1648+2224,8,2,22,5,ASTD,,1.5, 0.6
J1648+4104,2,3,-54,4,ASTD,,8.1, 0.5
J1648+4104,5,1,-58,5,ASTD,,1.7,
J1648+4104,8,3,-66,5,ASTD,,1.0, 0.1
J1648+4104,15,1,-71,4,ASTD,,0.4,
J1648+7547,5,1,161,5,ASTD,,3.2,
J1648+7547,8,1,167,5,ASTD,,2.8,
J1648-3301,2,1,-35,4,ASTD,,8.9,
J1648-3301,8,1,30,5,ASTD,,0.7,
J1649+0412,2,4,-34,4,ASTD,,5.1, 1.0
J1649+0412,8,4,-37,5,ASTD,,2.0, 0.2
J1649+0626,2,4,54,4,ASTD,,2.8, 0.2
J1649+0626,8,3,87,5,ASTD,,1.1, 0.1
J1649+3046,8,1,87,5,ASTD,,1.2,
J1649+5235,8,1,155,5,ASTD,,1.5,
J1649+7442,2,1,-139,4,ASTD,,3.4,
J1649+7442,8,3,-151,5,ASTD,,1.0, 0.2
J1649-2620,2,3,8,4,ASTD,,13.4, 5.9
J1649-2620,8,3,13,5,ASTD,,3.8, 0.5
J1650+0824,2,2,-130,4,ASTD,,2.9, 0.3
J1650+0824,8,2,-122,5,ASTD,,1.4, 0.3
J1650-1248,5,2,98,5,ASTD,,6.3, 1.4
J1650-1248,8,2,98,5,ASTD,,4.7, 1.1
J1650-2943,2,1,-4,4,ASTD,,22.8,
J1650-2943,8,2,25,5,ASTD,,2.1, 0.3
J1651+0129,5,1,155,5,ASTD,,2.1,
J1651+0129,8,2,157,5,ASTD,,2.0, 0.1
J1651+2135,2,4,-83,4,ASTD,,3.0, 0.2
J1651+2135,5,1,-83,5,ASTD,,1.4,
J1651+2135,8,4,-85,5,ASTD,,2.3, 0.6
J1651+4002,2,1,161,4,ASTD,,2.0,
J1651+4002,8,1,151,5,ASTD,,0.6,
J1651-1709,8,1,-78,5,ASTD,,8.7,
J1652+0618,2,4,115,4,ASTD,,4.6, 0.2
J1652+0618,8,4,111,5,ASTD,,1.4, 0.2
J1652+0618,15,1,123,4,ASTD,,0.6,
J1652+3902,2,2,-58,4,ASTD,,3.4, 0.2
J1652+3902,5,1,-52,5,ASTD,,3.5,
J1652+3902,8,2,-25,5,ASTD,,0.8, 0.1
J1652+3902,15,1,7,4,ASTD,,0.4,
J1652+4013,5,2,65,5,ASTD,,2.7, 0.5
J1652+4013,8,1,72,5,ASTD,,3.1,
J1652+6232,5,1,40,5,ASTD,,5.8,
J1653+3107,2,4,83,4,ASTD,,4.5, 0.5
J1653+3107,5,2,82,5,ASTD,,3.4, 0.2
J1653+3107,8,5,77,3,STD,,1.4, 0.2
J1653+3503,5,1,-28,5,ASTD,,10.1,
J1653+3945,2,4,117,4,ASTD,,5.7, 0.2
J1653+3945,5,2,119,5,ASTD,,4.9, 0.4
J1653+3945,8,7,136,13,STD,,3.0, 0.7
J1653+3945,15,40,153,13,STD,,1.2, 0.3
J1653+3945,24,2,-176,7,ASTD,,1.1, 0.4
J1653+3945,43,58,130,12,STD,,0.6, 0.2
J1653-1551,2,2,90,4,ASTD,,1.9, 0.3
J1653-1551,8,2,102,5,ASTD,,1.0, 0.5
J1654+3905,5,1,-122,5,ASTD,,6.7,
J1654+3950,5,1,95,5,ASTD,,6.2,
J1654-0738,8,1,-68,5,ASTD,,0.7,
J1655+0703,5,1,22,5,ASTD,,1.6,
J1655+0703,8,1,21,5,ASTD,,1.5,
J1655+1948,2,3,-162,4,ASTD,,5.9, 0.2
J1655+1948,8,3,-173,5,ASTD,,2.2, 0.1
J1655+4233,2,4,-15,4,ASTD,,3.2, 0.5
J1655+4233,5,1,-25,5,ASTD,,1.9,
J1655+4233,8,4,-22,5,ASTD,,2.1, 0.2
J1655+5430,5,1,-81,5,ASTD,,3.6,
J1655-1831,8,1,-176,5,ASTD,,1.7,
J1656+1515,5,1,-129,5,ASTD,,2.1,
J1656+1515,8,1,-123,5,ASTD,,2.0,
J1656+1826,2,3,-95,4,ASTD,,2.4, 0.2
J1656+1826,5,2,-91,5,ASTD,,1.6, 0.2
J1656+1826,8,6,-84,6,STD,,0.9, 0.3
J1656+5321,2,4,12,4,ASTD,,3.3, 0.3
J1656+5321,5,1,8,5,ASTD,,1.7,
J1656+5321,8,4,7,5,ASTD,,1.0, 0.2
J1656+6012,2,3,168,4,ASTD,,3.2, 1.1
J1656+6012,8,7,175,12,STD,,1.3, 0.4
J1656-0206,2,2,-90,4,ASTD,F8,3.7, 0.2
J1656-0206,8,1,-96,5,ASTD,,36.2,
J1656-1504,5,1,1,5,ASTD,,8.2,
J1656-3302,8,1,-33,5,ASTD,,0.8,
J1657+4808,2,4,-104,4,ASTD,,6.1, 0.2
J1657+4808,5,1,-109,5,ASTD,,1.0,
J1657+4808,8,4,-107,5,ASTD,,0.8, 0.1
J1657+4808,15,5,-106,2,STD,,0.9, 0.1
J1657+5705,2,5,61,4,STD,,6.2, 1.7
J1657+5705,5,1,53,5,ASTD,,1.3,
J1657+5705,8,5,56,2,STD,,1.5, 0.1
J1657+5705,15,1,51,4,ASTD,,0.7,
J1657-1021,8,1,-16,5,ASTD,,4.1,
J1657-2004,2,5,60,3,STD,,7.8, 0.6
J1657-2004,8,5,65,5,STD,,4.5, 1.9
J1658+0515,2,5,98,1,STD,,17.6, 0.1
J1658+0515,5,3,98,5,ASTD,,18.4, 0.1
J1658+0515,8,2,67,5,ASTD,,0.8, 0.1
J1658+0515,15,4,63,4,ASTD,,0.9, 0.1
J1658+0741,1.4,1,-41,8,ASTD,,9.6,
J1658+0741,2,6,-46,4,STD,,8.0, 0.5
J1658+0741,5,4,-43,5,ASTD,,8.1, 0.6
J1658+0741,8,15,-41,4,STD,,2.9, 2.0
J1658+0741,15,22,-39,6,STD,,0.7, 0.2
J1658+0741,43,1,-47,10,ASTD,,0.6,
J1658+3443,2,2,93,4,ASTD,,2.7, 0.5
J1658+3443,5,1,98,5,ASTD,,2.4,
J1658+3443,8,6,99,7,STD,,2.0, 0.5
J1658+4732,5,1,-98,5,ASTD,,9.9,
J1658+4732,8,1,-92,5,ASTD,,7.7,
J1658+4737,2,9,-24,2,STD,,6.6, 0.3
J1658+4737,5,3,-14,5,ASTD,,2.4, 0.2
J1658+4737,8,12,-7,3,STD,,1.6, 0.1
J1658+4737,15,6,1,1,STD,,1.2, 0.3
J1658+4737,43,1,-2,10,ASTD,,0.4,
J1658+6150,8,1,-127,5,ASTD,,0.7,
J1658-0739,2,12,15,3,STD,,6.9, 0.4
J1658-0739,5,1,19,5,ASTD,,7.1,
J1658-0739,8,4,25,5,ASTD,,1.3, 0.4
J1658-1451,5,1,110,5,ASTD,,4.2,
J1658-1451,8,1,102,5,ASTD,,3.8,
J1659+0213,2,4,172,4,ASTD,,5.3, 1.6
J1659+0213,8,4,169,5,ASTD,,2.2, 0.1
J1659+1305,5,1,55,5,ASTD,,2.9,
J1659+1305,8,1,49,5,ASTD,,4.1,
J1659+1714,5,1,24,5,ASTD,,1.9,
J1659+2629,2,4,69,4,ASTD,,4.6, 1.1
J1659+2629,5,2,73,5,ASTD,,1.8, 0.5
J1659+2629,8,5,78,4,STD,,2.3, 0.3
J1659+5847,5,1,135,5,ASTD,,0.9,
J1659-3130,8,1,-32,5,ASTD,,4.5,
J1700+0522,2,4,157,4,ASTD,,4.1, 1.0
J1700+0522,8,4,145,5,ASTD,,1.0, 0.3
J1700+3008,8,2,-132,5,ASTD,,1.3, 0.5
J1700+3830,5,1,91,5,ASTD,,1.2,
J1700+6612,5,1,77,5,ASTD,,3.4,
J1700+6612,8,1,78,5,ASTD,,2.7,
J1700+6830,2,2,117,4,ASTD,,37.2,35.4
J1700+6830,8,3,137,5,ASTD,,0.8, 0.2
J1700+6830,15,11,141,3,STD,,0.7, 0.1
J1700-2610,2,11,-14,55,STD,,3.4, 1.3
J1700-2610,8,43,33,10,STD,,1.1, 0.5
J1700-2610,15,1,45,4,ASTD,,0.7,
J1700-2610,43,1,-49,10,ASTD,,0.3,
J1701+0338,2,2,19,4,ASTD,,3.4, 0.2
J1701+0338,8,4,1,5,ASTD,,0.9, 0.1
J1701+3533,5,1,52,5,ASTD,,1.5,
J1701+3954,2,3,-123,4,ASTD,,4.8, 1.6
J1701+3954,5,1,-143,5,ASTD,,2.3,
J1701+3954,8,4,-152,5,ASTD,,2.9, 1.1
J1701+3954,43,1,-162,10,ASTD,,0.5,
J1701+5133,5,1,59,5,ASTD,,2.2,
J1701-1903,2,4,37,4,ASTD,,8.7, 0.1
J1701-1903,5,1,36,5,ASTD,,6.2,
J1701-1903,8,2,24,5,ASTD,,0.7, 0.1
J1701-2954,8,1,-62,5,ASTD,,77.4,
J1702+1502,2,1,-141,4,ASTD,,2.7,
J1702+1502,8,3,-142,5,ASTD,,1.8, 0.2
J1702+2643,5,1,-10,5,ASTD,,2.1,
J1702+3157,2,1,-5,4,ASTD,F8,3.1,
J1702+3157,8,4,25,5,ASTD,,5.4, 3.9
J1702+5017,5,1,25,5,ASTD,,4.1,
J1702-2415,2,3,114,4,ASTD,,6.7, 1.4
J1702-2415,8,2,118,5,ASTD,,3.1, 0.3
J1703-2110,8,1,-32,5,ASTD,,1.1,
J1704+0134,2,4,-9,4,ASTD,,20.0, 0.4
J1704+1234,8,1,-17,5,ASTD,,1.4,
J1704+2946,8,1,59,5,ASTD,,1.0,
J1704+7138,2,2,-45,4,ASTD,,3.8, 0.2
J1704+7138,8,3,-31,5,ASTD,,0.8, 0.1
J1704-1316,2,3,-110,4,ASTD,,8.9, 0.1
J1704-1316,8,3,-111,5,ASTD,,0.9, 0.1
J1705+5109,2,5,1,2,STD,,3.0, 0.4
J1705+5109,5,1,-0,5,ASTD,,2.4,
J1705+5109,8,6,3,4,STD,,2.1, 0.2
J1705+7756,2,2,-127,4,ASTD,,7.6, 5.3
J1705+7756,8,2,-122,5,ASTD,,1.9, 0.1
J1705-2445,2,1,115,4,ASTD,,3.9,
J1705-2445,8,6,120,10,STD,,1.6, 0.2
J1705-2838,8,1,-73,5,ASTD,,1.2,
J1706+0953,2,4,-61,4,ASTD,,5.7, 1.7
J1706+0953,8,5,-63,3,STD,,2.2, 0.5
J1706+1208,2,4,40,4,ASTD,,3.3, 0.1
J1706+1208,8,3,59,5,ASTD,,0.9, 0.1
J1706+3004,5,1,179,5,ASTD,,3.2,
J1706+5218,8,1,-138,5,ASTD,,51.3,
J1706-1931,5,1,-51,5,ASTD,,3.0,
J1706-2023,8,1,85,5,ASTD,,5.5,
J1707+0148,2,4,46,4,ASTD,,1.7, 0.2
J1707+0148,5,2,35,5,ASTD,,1.4, 0.1
J1707+0148,8,23,9,11,STD,,1.2, 0.2
J1707+0148,24,1,24,7,ASTD,,0.4,
J1707+1122,2,1,109,4,ASTD,,2.9,
J1707+1122,5,1,140,5,ASTD,,3.6,
J1707+1122,8,1,156,5,ASTD,,2.5,
J1707+1331,2,1,28,4,ASTD,,3.0,
J1707+1331,8,1,26,5,ASTD,,1.5,
J1707+1648,5,1,-53,5,ASTD,,4.3,
J1707+1648,8,1,-72,5,ASTD,,2.0,
J1707+1846,2,4,-38,4,ASTD,,3.4, 0.5
J1707+1846,5,1,-40,5,ASTD,,3.1,
J1707+1846,8,5,-42,1,STD,,2.6, 0.2
J1707+4204,5,1,-50,5,ASTD,,1.5,
J1707+4536,2,5,-118,4,STD,,6.7, 1.7
J1707+4536,5,1,-113,5,ASTD,,2.8,
J1707+4536,8,6,-109,14,STD,,1.8, 1.1
J1707-1415,2,1,-123,4,ASTD,,3.6,
J1707-1415,8,4,-130,5,ASTD,,1.5, 0.2
J1707-1756,2,2,-175,4,ASTD,,19.5,15.2
J1708+0035,2,2,-24,4,ASTD,F8,17.0, 0.3
J1708+0035,8,4,-25,5,ASTD,,10.9, 3.2
J1708+1402,5,1,-152,5,ASTD,,3.1,
J1708+1402,8,1,-164,5,ASTD,,1.6,
J1708+3346,2,1,8,4,ASTD,,1.9,
J1708+3346,5,1,10,5,ASTD,,1.4,
J1708+3346,8,3,9,5,ASTD,,1.2, 0.1
J1708-0235,5,1,173,5,ASTD,,6.9,
J1709+4318,2,4,105,4,ASTD,,3.5, 0.3
J1709+4318,5,1,106,5,ASTD,,2.1,
J1709+4318,8,5,110,4,STD,,0.7, 0.1
J1709+4318,15,7,106,4,STD,,0.5, 0.2
J1709-1728,2,7,155,6,STD,,4.9, 2.1
J1709-1728,8,15,148,9,STD,,1.8, 0.3
J1709-3525,8,3,-139,5,ASTD,,5.0, 0.1
J1710-0355,2,3,11,4,ASTD,,7.1, 0.1
J1710-0355,5,1,14,5,ASTD,,6.3,
J1710-0355,8,5,18,6,STD,,1.9, 0.4
J1710-1416,8,1,-142,5,ASTD,,0.5,
J1711+3818,5,1,58,5,ASTD,,1.6,
J1711+5411,8,1,-119,5,ASTD,,2.2,
J1711+6853,5,1,7,5,ASTD,,10.8,
J1711+7334,8,1,-60,5,ASTD,,1.4,
J1711-2509,2,1,18,4,ASTD,,5.9,
J1711-2509,8,1,33,5,ASTD,,1.9,
J1711-3338,8,1,23,5,ASTD,,33.5,
J1712+4413,5,1,-107,5,ASTD,,2.6,
J1712+4655,5,1,89,5,ASTD,,1.9,
J1712+4655,8,1,86,5,ASTD,,2.2,
J1712-0501,5,1,-87,5,ASTD,,1.5,
J1712-1820,2,1,-169,4,ASTD,,2.7,
J1712-1820,8,4,-176,5,ASTD,,2.9, 0.3
J1713+4916,5,1,71,5,ASTD,,1.5,
J1713+4916,8,4,71,5,ASTD,,1.4, 0.1
J1713-0259,5,1,-26,5,ASTD,,31.0,
J1713-0816,8,1,142,5,ASTD,,23.0,
J1713-2658,2,4,-74,4,ASTD,,6.6, 1.0
J1713-2658,8,4,-89,5,ASTD,,2.9, 0.2
J1713-2658,24,2,-92,7,ASTD,,1.9, 0.1
J1713-3226,2,1,-33,4,ASTD,,11.2,
J1713-3226,8,1,-57,5,ASTD,,1.5,
J1713-3418,8,1,-25,5,ASTD,,3.9,
J1714+2614,5,1,-29,5,ASTD,F8,3.8,
J1714+2614,8,1,-66,5,ASTD,,0.6,
J1714-0558,2,4,-161,4,ASTD,,3.2, 0.2
J1714-0558,8,5,-137,6,STD,,1.7, 0.1
J1714-2053,2,1,170,4,ASTD,,13.1,
J1714-2100,8,2,36,5,ASTD,,3.0, 0.4
J1714-2514,2,1,20,4,ASTD,F8,135.8,
J1714-2514,8,1,-21,5,ASTD,,74.3,
J1714-2648,8,1,141,5,ASTD,,29.7,
J1715+2145,2,1,-74,4,ASTD,,14.1,
J1715+2145,8,3,-56,5,ASTD,,5.1, 2.3
J1715+2146,2,1,-164,4,ASTD,F8,8.9,
J1715+2146,8,2,153,5,ASTD,,7.9, 6.5
J1715-0333,5,1,66,5,ASTD,,2.7,
J1715-0333,8,1,67,5,ASTD,,2.9,
J1715-0453,5,1,42,5,ASTD,,2.4,
J1715-0453,8,1,42,5,ASTD,,0.6,
J1715-1206,8,1,53,5,ASTD,,18.4,
J1716+2152,2,2,102,4,ASTD,F8,3.7, 0.3
J1716+2152,8,5,102,2,STD,,4.6, 0.6
J1716+2305,8,1,75,5,ASTD,,0.9,
J1716+2616,5,1,-113,5,ASTD,,1.3,
J1716+3024,5,1,-122,5,ASTD,,1.5,
J1716+3438,8,1,-108,5,ASTD,,52.7,
J1716+6836,2,4,-41,4,ASTD,,4.0, 0.4
J1716+6836,8,4,-42,5,ASTD,,2.7, 0.7
J1716+6836,15,26,-22,3,STD,,0.6, 0.1
J1716-0452,2,4,-176,4,ASTD,,6.8, 0.8
J1716-0452,8,4,-179,5,ASTD,,1.8, 0.3
J1716-0613,8,1,-19,5,ASTD,,2.9,
J1716-1642,5,1,-122,5,ASTD,F8,9.7,
J1716-1642,8,1,-151,5,ASTD,,52.0,
J1716-1909,2,2,-68,4,ASTD,,9.2, 1.1
J1716-1909,8,2,-38,5,ASTD,,2.6, 0.4
J1716-2949,5,1,-8,5,ASTD,,46.4,
J1717+1917,8,4,-21,5,ASTD,,1.0, 0.2
J1717+4226,2,1,-124,4,ASTD,,3.9,
J1717+4226,5,1,-122,5,ASTD,F8,3.2,
J1717+4226,8,2,-127,5,ASTD,,1.8, 0.3
J1718+0601,5,1,57,5,ASTD,,88.3,
J1718+2948,5,1,44,5,ASTD,,2.3,
J1718+4448,5,1,10,5,ASTD,,7.0,
J1718-1120,8,3,-51,5,ASTD,,1.5, 0.1
J1718-2850,2,4,37,4,ASTD,,8.4, 1.0
J1718-2850,5,1,34,5,ASTD,,4.3,
J1718-2850,8,6,31,3,STD,,2.8, 0.2
J1718-3056,8,1,71,5,ASTD,,6.8,
J1719+0658,8,2,16,5,ASTD,,0.6, 0.2
J1719+0817,2,3,19,4,ASTD,,7.0, 0.1
J1719+1207,5,1,-14,5,ASTD,,3.0,
J1719+1745,2,4,-174,4,ASTD,,2.7, 0.4
J1719+1745,8,10,-164,8,STD,,1.0, 0.3
J1719+1745,15,27,-156,4,STD,,0.9, 0.2
J1719+1745,24,2,-152,7,ASTD,,0.4, 0.1
J1719+1745,43,1,-146,10,ASTD,,0.3,
J1719+2245,8,1,-133,5,ASTD,,69.4,
J1719+4804,8,2,-150,5,ASTD,,23.0, 9.9
J1719+4858,2,3,40,4,ASTD,,23.1, 0.1
J1719+4858,5,1,41,5,ASTD,,21.6,
J1719-1420,2,1,-174,4,ASTD,,2.9,
J1719-1420,8,4,-172,5,ASTD,,2.9, 0.4
J1720+0253,8,1,165,5,ASTD,,2.8,
J1720+2335,5,1,-99,5,ASTD,F8,4.2,
J1720+2335,8,1,-93,5,ASTD,,3.8,
J1720+3825,2,3,14,4,ASTD,,8.5, 0.1
J1720+3825,8,1,9,5,ASTD,,0.5,
J1720-0058,8,1,-110,5,ASTD,,1.5,
J1720-0832,2,3,-48,4,ASTD,F8,15.7, 0.1
J1720-0832,5,2,-33,5,ASTD,,1.8, 0.1
J1720-0832,8,6,-57,5,STD,,1.2, 0.1
J1720-2258,2,1,3,4,ASTD,,10.8,
J1720-2258,8,2,-5,5,ASTD,,1.7, 0.1
J1721+3233,5,1,-141,5,ASTD,,49.6,
J1721+3542,2,4,-180,4,ASTD,,8.6, 0.4
J1721+3542,5,2,178,5,ASTD,,5.3, 0.9
J1721+3542,8,5,179,2,STD,,2.5, 1.4
J1721-1005,8,1,169,5,ASTD,,6.5,
J1721-1537,5,1,-131,5,ASTD,,8.8,
J1721-1537,8,1,-131,5,ASTD,,8.8,
J1721-1628,2,1,153,4,ASTD,,35.2,
J1722+1013,2,4,-87,4,ASTD,,2.9, 0.7
J1722+1013,8,3,-88,5,ASTD,,0.7, 0.1
J1722+2458,2,3,-176,4,ASTD,,3.8, 0.1
J1722+2458,8,3,-179,5,ASTD,,4.1, 0.2
J1722+2815,2,4,-119,4,ASTD,,5.9, 0.2
J1722+2815,5,2,-144,5,ASTD,,3.6, 1.0
J1722+2815,8,5,-153,5,STD,,1.9, 0.4
J1722+4339,5,1,-48,5,ASTD,,1.5,
J1722+5654,5,1,-118,5,ASTD,,19.9,
J1722+5856,2,5,118,7,STD,,5.0, 1.0
J1722+5856,5,1,94,5,ASTD,,0.6,
J1722+5856,8,5,98,9,STD,,1.1, 0.6
J1722+6105,5,1,-110,5,ASTD,,1.3,
J1722+6105,8,2,-85,5,ASTD,,0.5, 0.1
J1722+6144,5,1,-68,5,ASTD,,1.2,
J1722-0503,2,4,57,4,ASTD,,2.8, 0.2
J1722-0503,8,5,64,3,STD,,1.2, 0.4
J1722-0946,8,1,149,5,ASTD,,31.8,
J1722-1435,8,1,114,5,ASTD,,0.7,
J1723+3417,2,4,160,4,ASTD,F5,8.2, 0.6
J1723+3417,5,1,162,5,ASTD,,8.4,
J1723+3417,8,5,171,4,STD,,5.3, 0.5
J1723+3417,15,1,169,4,ASTD,,3.6,
J1723+5236,2,3,137,4,ASTD,,6.3, 0.3
J1723+5236,5,1,134,5,ASTD,,6.5,
J1723+5236,8,3,125,5,ASTD,,1.7, 0.1
J1723+5357,5,1,30,5,ASTD,,7.2,
J1723+6547,8,6,-8,4,STD,,1.4, 0.1
J1723+7653,2,3,71,4,ASTD,,3.3, 0.5
J1723+7653,8,4,90,5,ASTD,,1.0, 0.2
J1723+7653,15,1,107,4,ASTD,,0.4,
J1724+0224,8,1,76,5,ASTD,,3.4,
J1724+1648,5,1,-32,5,ASTD,,3.9,
J1724+3303,2,3,-25,4,ASTD,,5.7, 3.9
J1724+3303,5,1,-29,5,ASTD,,2.7,
J1724+3303,8,4,-31,5,ASTD,,1.1, 0.1
J1724+4004,2,3,-53,4,ASTD,,5.7, 0.3
J1724+4004,5,1,-59,5,ASTD,,3.9,
J1724+4004,8,4,-59,5,ASTD,,1.3, 0.4
J1724+4004,15,5,-62,6,STD,,0.5, 0.1
J1724+4520,8,1,90,5,ASTD,,40.3,
J1724+6055,5,1,-48,5,ASTD,,2.8,
J1724+6055,8,4,-46,5,ASTD,,2.8, 0.1
J1724-0932,5,1,18,5,ASTD,,4.3,
J1724-0932,8,1,15,5,ASTD,,3.5,
J1724-1443,2,4,-177,4,ASTD,,4.6, 0.2
J1724-1443,8,4,173,5,ASTD,,1.8, 0.4
J1725+1152,2,1,159,4,ASTD,,3.5,
J1725+1152,8,1,174,5,ASTD,,1.5,
J1725+3026,5,2,159,5,ASTD,,2.7, 0.2
J1725+5301,8,1,-85,5,ASTD,,1.8,
J1725+5851,2,2,130,4,ASTD,,7.6, 1.0
J1725+5851,8,3,136,5,ASTD,,0.9, 0.1
J1725+7708,2,4,167,4,ASTD,,9.9, 0.2
J1725+7708,8,4,170,5,ASTD,,2.2, 0.2
J1725+7726,2,2,-43,4,ASTD,,57.8,50.2
J1725+7726,8,1,-13,5,ASTD,,4.1,
J1725-0453,5,1,103,5,ASTD,,2.0,
J1725-0453,8,1,111,5,ASTD,,2.2,
J1725-2036,5,1,-16,5,ASTD,,22.2,
J1726+0504,8,2,-76,5,ASTD,,0.7, 0.1
J1726+0639,2,3,-130,4,ASTD,,2.9, 0.1
J1726+0639,8,3,-155,5,ASTD,,1.3, 0.1
J1726+2717,5,1,167,5,ASTD,,8.7,
J1726+2717,8,1,166,5,ASTD,,3.0,
J1726+3213,2,2,-50,4,ASTD,,2.4, 0.3
J1726+3213,5,1,-45,5,ASTD,,1.6,
J1726+3213,8,4,-45,5,ASTD,,0.8, 0.1
J1726+3957,5,1,-160,5,ASTD,,6.5,
J1726+4348,5,1,52,5,ASTD,,3.2,
J1726-2258,8,4,63,5,ASTD,,1.2, 0.1
J1727+4530,1.4,1,-105,8,ASTD,,5.8,
J1727+4530,2,29,-95,8,STD,,2.7, 1.1
J1727+4530,5,4,-87,5,ASTD,,3.1, 1.5
J1727+4530,8,48,-102,18,STD,,1.1, 0.4
J1727+4530,15,12,-107,16,STD,,0.6, 0.3
J1727+4530,24,8,-132,6,STD,,0.4, 0.1
J1727+4530,43,2,-151,10,ASTD,,0.3, 0.1
J1727+5510,2,3,-18,4,ASTD,,3.6, 0.4
J1727+5510,8,5,-23,2,STD,,1.0, 0.1
J1727+5510,15,7,-24,1,STD,,0.8, 0.1
J1727+5846,5,1,41,5,ASTD,,4.5,
J1727-1951,2,3,121,4,ASTD,,3.5, 0.4
J1727-1951,8,3,139,5,ASTD,,1.2, 0.1
J1728+0427,2,5,129,16,STD,,2.3, 0.1
J1728+0427,5,1,109,5,ASTD,,4.0,
J1728+0427,8,13,115,3,STD,,1.2, 0.3
J1728+0427,15,15,116,3,STD,,1.1, 0.2
J1728+0427,43,1,106,10,ASTD,,0.2,
J1728+1215,2,5,-26,6,STD,,5.0, 1.6
J1728+1215,5,1,-19,5,ASTD,,4.6,
J1728+1215,8,4,-29,5,ASTD,,0.9, 0.3
J1728+1215,15,12,-32,4,STD,,0.6, 0.1
J1728+1931,5,1,-95,5,ASTD,,3.5,
J1728+1931,8,1,-95,5,ASTD,,3.6,
J1728+2829,5,1,-103,5,ASTD,,4.8,
J1728+3838,2,4,-112,4,ASTD,,3.5, 1.1
J1728+3838,5,1,-112,5,ASTD,,1.9,
J1728+3838,8,2,-111,5,ASTD,,1.4, 0.6
J1728+5013,2,4,-53,4,ASTD,,4.8, 0.3
J1728+5013,5,1,-68,5,ASTD,,1.7,
J1728+5013,8,3,-75,5,ASTD,,1.4, 0.1
J1728+5013,15,9,-84,4,STD,,1.3, 0.1
J1728+7529,5,1,-71,5,ASTD,,2.1,
J1728-0350,2,4,-130,4,ASTD,,7.0, 0.7
J1728-0350,8,5,-124,2,STD,,2.6, 0.1
J1729+2612,5,1,-15,5,ASTD,,1.5,
J1729+2612,8,1,-3,5,ASTD,,1.9,
J1729+7935,2,1,161,4,ASTD,,8.8,
J1729-0735,5,1,141,5,ASTD,,4.0,
J1729-0735,8,1,116,5,ASTD,,2.9,
J1729-2657,5,1,86,5,ASTD,,3.5,
J1729-2657,8,9,70,8,STD,,2.8, 0.5
J1730+0024,2,4,4,4,ASTD,,7.4, 0.4
J1730+0024,8,4,-3,5,ASTD,,1.5, 0.3
J1730+3714,8,1,-77,5,ASTD,,1.8,
J1730+3811,5,1,-155,5,ASTD,,2.7,
J1730+6025,2,1,20,4,ASTD,,3.8,
J1730-0515,2,4,-44,4,ASTD,,10.8, 0.2
J1730-0515,5,1,-46,5,ASTD,,10.7,
J1730-0515,8,3,-55,5,ASTD,,3.0, 1.1
J1731+4617,5,1,2,5,ASTD,,10.0,
J1732+6533,5,1,71,5,ASTD,,3.7,
J1732+6533,8,1,63,5,ASTD,,2.6,
J1732-1744,8,1,170,5,ASTD,,1.4,
J1733+0804,5,1,163,5,ASTD,,6.1,
J1733+0804,8,1,154,5,ASTD,,2.6,
J1733+1635,5,1,-20,5,ASTD,,2.8,
J1733+1635,8,1,-23,5,ASTD,,2.9,
J1733-0456,5,1,56,5,ASTD,,1.6,
J1733-0456,8,1,50,5,ASTD,,0.8,
J1733-1304,2,28,1,2,STD,,18.1, 1.4
J1733-1304,5,5,6,3,STD,,8.8, 0.7
J1733-1304,8,36,5,6,STD,,1.3, 0.3
J1733-1304,15,49,3,8,STD,,1.5, 0.6
J1733-1304,24,8,25,24,STD,,1.3, 0.7
J1733-1304,43,124,-1,8,STD,,0.4, 0.1
J1733-3722,8,2,-167,5,ASTD,,2.2, 1.6
J1734+0806,5,1,-20,5,ASTD,,6.0,
J1734+0926,2,4,115,4,ASTD,,12.8, 0.1
J1734+0926,15,1,115,4,ASTD,,14.4,
J1734+2537,5,1,82,5,ASTD,,11.0,
J1734+3857,2,10,115,5,STD,,2.7, 0.6
J1734+3857,5,3,111,5,ASTD,,1.1, 0.1
J1734+3857,8,15,116,7,STD,,0.9, 0.1
J1734+3857,15,10,118,3,STD,,0.8, 0.1
J1734+3857,24,4,109,7,ASTD,,0.3, 0.1
J1734+3857,43,2,117,10,ASTD,,0.3, 0.1
J1735+0808,2,4,-154,4,ASTD,,5.3, 0.6
J1735+0808,5,1,-158,5,ASTD,,2.6,
J1735+0808,8,4,-159,5,ASTD,,1.9, 0.4
J1735+3616,2,2,63,4,ASTD,,7.3, 0.6
J1735+3616,5,1,62,5,ASTD,,2.7,
J1735+3616,8,2,63,5,ASTD,,1.6, 0.3
J1735+5049,2,1,24,4,ASTD,,2.2,
J1735+5049,5,2,15,5,ASTD,,3.1, 0.2
J1735+5049,8,5,18,2,STD,,3.3, 0.1
J1735+5049,15,2,18,4,ASTD,,2.7, 0.6
J1735+5255,5,1,-111,5,ASTD,,9.2,
J1735-0559,2,1,161,4,ASTD,F8,13.0,
J1735-0559,8,5,160,1,STD,,13.4, 0.1
J1735-0720,8,1,-34,5,ASTD,,12.3,
J1735-1117,8,1,4,5,ASTD,,3.4,
J1736+0631,8,3,164,5,ASTD,,1.3, 0.1
J1736+1646,8,1,41,5,ASTD,,11.0,
J1736+2033,8,1,106,5,ASTD,,5.6,
J1737+0621,2,3,83,4,ASTD,,3.7, 0.1
J1737+0621,8,7,85,3,STD,,3.9, 0.4
J1737+8717,8,1,-111,5,ASTD,,12.5,
J1737-0101,8,1,40,5,ASTD,,41.3,
J1737-0343,5,1,-29,5,ASTD,,7.9,
J1737-0343,8,1,-18,5,ASTD,,1.5,
J1737-2251,2,3,-105,4,ASTD,F8,5.6, 0.6
J1737-2251,8,5,-103,128,STD,,2.0, 0.1
J1738+2645,5,1,-85,5,ASTD,,12.2,
J1738+3224,2,2,-177,4,ASTD,,2.1, 0.3
J1738+3224,8,8,-174,5,STD,,1.2, 0.4
J1738+4003,5,1,88,5,ASTD,,5.0,
J1738-1503,2,4,131,4,ASTD,,2.1, 0.1
J1738-1503,5,1,140,5,ASTD,,2.1,
J1738-1503,8,5,141,3,STD,,1.3, 0.2
J1739+2240,5,1,-157,5,ASTD,,1.6,
J1739+2240,8,1,-150,5,ASTD,,1.0,
J1739+3358,2,5,-88,1,STD,,24.5, 0.1
J1739+3358,8,3,-67,5,ASTD,,0.9, 0.1
J1739+4737,2,2,-118,4,ASTD,,1.1, 0.3
J1739+4737,5,2,-128,5,ASTD,,1.8, 0.9
J1739+4737,8,10,-132,6,STD,,0.9, 0.1
J1739+4737,15,8,-141,2,STD,,0.5, 0.1
J1739+4737,24,2,-135,7,ASTD,,0.7, 0.3
J1739+4955,2,3,19,4,ASTD,,1.9, 0.3
J1739+4955,5,1,26,5,ASTD,,1.2,
J1739+4955,8,8,40,9,STD,,0.8, 0.3
J1739+4955,15,6,28,5,STD,,0.4, 0.1
J1740+0311,2,5,-77,2,STD,,3.4, 0.1
J1740+0311,5,2,-77,5,ASTD,,3.5, 0.1
J1740+0311,8,5,-78,1,STD,,3.6, 0.1
J1740+1943,2,4,47,4,ASTD,,5.3, 0.3
J1740+1943,8,5,51,2,STD,,1.3, 0.1
J1740+2211,2,5,3,2,STD,,5.7, 0.1
J1740+2211,8,3,1,5,ASTD,,6.1, 0.1
J1740+4348,2,4,137,4,ASTD,,5.0, 0.2
J1740+4348,5,1,136,5,ASTD,,4.4,
J1740+4348,8,4,128,5,ASTD,,0.6, 0.1
J1740+4506,2,4,-23,4,ASTD,,3.6, 0.2
J1740+4506,5,1,-23,5,ASTD,,3.8,
J1740+4506,8,3,-29,5,ASTD,,1.6, 0.1
J1740+5211,1.4,1,24,8,ASTD,,8.9,
J1740+5211,2,39,16,10,STD,,2.1, 0.2
J1740+5211,5,5,20,20,STD,,2.0, 0.2
J1740+5211,8,47,38,26,STD,,0.5, 0.2
J1740+5211,15,10,54,31,STD,,0.4, 0.1
J1740+5211,86,1,42,,,,0.2,
J1740+5346,5,1,125,5,ASTD,,2.1,
J1740+5346,8,1,119,5,ASTD,,1.9,
J1740-0811,2,1,-29,4,ASTD,,9.0,
J1740-0811,8,2,-29,5,ASTD,,0.6, 0.2
J1741+1206,5,1,89,5,ASTD,,4.8,
J1741+1206,8,1,87,5,ASTD,,4.6,
J1741+1720,8,1,-21,5,ASTD,,8.1,
J1741+2554,8,1,38,5,ASTD,,3.2,
J1741+4751,2,2,-82,4,ASTD,,3.0, 0.2
J1741+7224,2,1,-79,4,ASTD,,3.1,
J1741+7224,8,2,-81,5,ASTD,,2.5, 0.8
J1742+1904,8,1,136,5,ASTD,,18.9,
J1742+4633,5,1,59,5,ASTD,,3.4,
J1742+5945,2,3,100,4,ASTD,,6.3, 0.2
J1742+5945,5,1,99,5,ASTD,,1.4,
J1742+5945,8,3,104,5,ASTD,,1.4, 0.1
J1742-1517,2,2,114,4,ASTD,,11.9, 1.2
J1742-1517,5,1,-9,5,ASTD,,38.4,
J1742-1517,8,5,-8,1,STD,,38.6, 0.6
J1742-1903,2,4,-156,4,ASTD,F8,6.8, 0.6
J1742-1903,8,2,-147,5,ASTD,,0.7, 0.1
J1742-3341,2,1,178,4,ASTD,,9.1,
J1742-3341,8,1,171,5,ASTD,,2.6,
J1743+1326,8,2,-47,5,ASTD,,1.0, 0.1
J1743+1935,2,3,75,4,ASTD,,3.6, 1.5
J1743+1935,8,4,70,5,ASTD,,1.6, 0.1
J1743+1935,15,9,66,2,STD,,0.9, 0.2
J1743+2752,2,1,-27,4,ASTD,,2.6,
J1743+2752,8,4,-69,5,ASTD,,0.8, 0.1
J1743+3747,5,1,-20,5,ASTD,,1.5,
J1743+3747,8,4,-27,5,ASTD,,0.8, 0.3
J1743+5006,5,1,99,5,ASTD,,3.3,
J1743+5006,8,1,91,5,ASTD,,3.7,
J1743-0350,1.4,1,152,8,ASTD,,2.4,
J1743-0350,2,23,171,8,STD,,4.1, 2.1
J1743-0350,5,5,-172,18,STD,,3.3, 2.3
J1743-0350,8,79,-169,13,STD,,0.6, 0.2
J1743-0350,15,16,-161,15,STD,,0.5, 0.1
J1743-0350,24,6,-148,7,STD,,0.4, 0.2
J1743-0350,43,1,-138,10,ASTD,,0.1,
J1743-1658,2,2,35,4,ASTD,,12.6, 8.2
J1743-1658,5,1,38,5,ASTD,,10.9,
J1743-1658,8,4,41,5,ASTD,,2.0, 1.0
J1743-3058,8,6,-109,149,STD,,10.0, 0.7
J1744+1424,8,1,37,5,ASTD,,0.8,
J1744+3259,8,1,176,5,ASTD,,1.2,
J1744+4014,2,4,-99,4,ASTD,,7.1, 0.5
J1744+4014,5,2,-100,5,ASTD,,5.2, 0.3
J1744+4014,8,5,-101,4,STD,,3.5, 0.3
J1744+5542,2,5,-112,2,STD,,3.2, 0.6
J1744+5542,5,1,-115,5,ASTD,,2.0,
J1744+5542,8,5,-118,3,STD,,1.0, 0.2
J1744+7356,5,1,66,5,ASTD,,4.1,
J1744-0849,2,5,-98,2,STD,,15.4, 0.4
J1744-0849,5,2,-97,5,ASTD,,15.6, 0.3
J1744-0849,8,7,-106,3,STD,,4.0, 0.3
J1745+1655,5,1,21,5,ASTD,,2.7,
J1745+1720,2,8,155,2,STD,,7.8, 1.2
J1745+1720,5,2,162,5,ASTD,,3.5, 1.0
J1745+1720,8,14,161,3,STD,,2.8, 0.5
J1745+1814,2,5,-169,2,STD,,6.1, 0.2
J1745+1814,8,3,-171,5,ASTD,,3.3, 0.4
J1745+2252,2,2,-159,4,ASTD,,3.2, 0.2
J1745+2252,8,3,-165,5,ASTD,,1.8, 0.6
J1745+3951,8,1,173,5,ASTD,,1.6,
J1745+5627,8,1,-68,5,ASTD,,1.1,
J1745+6703,2,4,25,4,ASTD,,10.0, 0.6
J1745-0753,2,3,177,4,ASTD,,8.8, 1.1
J1745-0753,5,1,-177,5,ASTD,,4.7,
J1745-0753,8,5,-177,3,STD,,2.1, 0.2
J1745-0753,15,13,-180,4,STD,,1.6, 0.1
J1745-0753,24,5,-164,7,STD,,0.6, 0.1
J1745-0753,43,1,-155,10,ASTD,,0.3,
J1745-2820,8,1,-77,5,ASTD,,31.9,
J1746+1015,8,1,81,5,ASTD,,6.2,
J1746+1127,5,1,119,5,ASTD,,5.4,
J1746+1127,8,1,116,5,ASTD,,5.3,
J1746+2603,2,1,134,4,ASTD,,17.2,
J1746+2603,8,5,137,3,STD,,1.3, 0.2
J1746+5341,5,2,117,5,ASTD,,1.9, 0.2
J1746+5341,8,2,119,5,ASTD,,1.8, 0.2
J1746+6048,5,1,-150,5,ASTD,,3.5,
J1746+6226,2,66,-148,4,STD,,14.0, 6.8
J1746+6226,8,56,-147,15,STD,,1.0, 0.4
J1746+6226,15,4,-145,4,ASTD,,1.4, 0.1
J1746+6421,5,1,-141,5,ASTD,,4.6,
J1746+6421,8,1,-139,5,ASTD,,4.5,
J1746+6920,5,1,117,5,ASTD,,2.1,
J1746+6920,8,1,116,5,ASTD,,1.0,
J1747+0304,8,1,140,5,ASTD,,12.3,
J1747+2324,5,1,-130,5,ASTD,,1.4,
J1747+2324,8,1,-127,5,ASTD,,1.4,
J1747+2759,5,1,153,5,ASTD,,1.2,
J1747+2759,8,1,140,5,ASTD,,0.9,
J1747+4658,5,1,77,5,ASTD,F8,1.7,
J1747+4658,8,2,71,5,ASTD,,0.4, 0.2
J1747-5310,2,1,30,4,ASTD,,51.5,
J1748+0440,5,1,7,5,ASTD,,7.8,
J1748+0832,2,3,-166,4,ASTD,,10.7, 1.1
J1748+0832,8,4,-159,5,ASTD,,8.0, 0.1
J1748+2704,8,1,-97,5,ASTD,,1.3,
J1748+3404,2,3,-170,4,ASTD,,2.0, 0.1
J1748+3404,8,3,175,5,ASTD,,0.7, 0.1
J1748+7005,2,4,-58,4,ASTD,,2.7, 0.3
J1748+7005,5,1,-55,5,ASTD,,2.3,
J1748+7005,8,5,-63,2,STD,,2.1, 0.2
J1748+7005,15,35,-65,5,STD,,1.6, 0.6
J1749+1944,2,5,-149,127,STD,F8,5.1, 1.1
J1749+1944,8,4,-137,5,ASTD,,3.0, 0.3
J1749+4321,2,4,173,4,ASTD,,14.3, 0.3
J1749+4321,8,4,178,5,ASTD,,2.3, 0.4
J1749+5241,5,1,-34,5,ASTD,,4.4,
J1749+5241,8,1,-33,5,ASTD,,4.3,
J1750+2020,5,1,-173,5,ASTD,F8,7.0,
J1750+2020,8,1,-174,5,ASTD,,6.9,
J1751+0939,1.4,1,18,8,ASTD,,4.7,
J1751+0939,2,98,30,5,STD,,3.4, 0.8
J1751+0939,5,3,24,5,ASTD,,2.3, 1.0
J1751+0939,8,109,16,12,STD,,1.1, 0.3
J1751+0939,15,76,18,13,STD,,0.7, 0.2
J1751+0939,24,6,16,10,STD,,0.5, 0.1
J1751+0939,43,105,5,10,STD,,0.3, 0.2
J1751+2920,2,4,130,4,ASTD,,5.1, 0.1
J1751+2920,8,4,140,5,ASTD,,1.1, 0.2
J1751+3457,8,1,83,5,ASTD,,2.8,
J1751+4713,2,5,-44,3,STD,,8.5, 2.2
J1751+4713,8,2,-52,5,ASTD,,10.1, 9.6
J1751-0520,8,1,10,5,ASTD,,2.1,
J1751-1950,8,1,-149,5,ASTD,,3.5,
J1751-2524,5,1,-162,5,ASTD,,68.6,
J1752+0611,2,4,167,4,ASTD,,7.2, 0.1
J1752+0611,5,1,169,5,ASTD,,7.4,
J1752+0611,8,5,167,1,STD,,7.5, 0.2
J1752+1734,2,5,-165,3,STD,,8.3, 0.8
J1752+1734,8,4,-164,5,ASTD,,1.1, 0.1
J1752+4530,8,1,135,5,ASTD,,0.9,
J1752+7311,8,1,45,5,ASTD,,0.6,
J1752-1011,2,4,-42,4,ASTD,,8.9, 1.1
J1752-1011,8,3,-47,5,ASTD,,5.0, 0.1
J1752-2956,2,1,-58,4,ASTD,,14.9,
J1752-2956,8,1,-31,5,ASTD,,0.5,
J1753+2750,5,1,-113,5,ASTD,,1.1,
J1753+2848,2,2,43,4,ASTD,,2.1, 0.3
J1753+2848,8,25,32,16,STD,,0.8, 0.2
J1753+2848,15,8,4,7,STD,,0.4, 0.1
J1753+2848,24,1,8,7,ASTD,,0.4,
J1753+4409,2,2,85,4,ASTD,,7.4, 0.2
J1753+4409,5,2,85,5,ASTD,,1.6, 0.1
J1753+4409,8,6,85,1,STD,,1.6, 0.2
J1753+6635,5,1,13,5,ASTD,,10.5,
J1753-1843,8,4,-178,5,ASTD,,1.3, 0.1
J1753-1934,2,1,2,4,ASTD,,16.2,
J1753-1934,8,1,-21,5,ASTD,,2.1,
J1754+0459,2,3,-121,4,ASTD,,3.7, 0.2
J1754+0459,8,1,-89,5,ASTD,,3.0,
J1754+1156,5,1,-64,5,ASTD,,1.8,
J1754+1156,8,1,-60,5,ASTD,,1.6,
J1754+2840,5,1,-169,5,ASTD,,3.5,
J1754+2840,8,1,-162,5,ASTD,,2.2,
J1754+3212,8,2,11,5,ASTD,,2.2, 0.2
J1754+3234,8,1,30,5,ASTD,,3.0,
J1754+3540,5,1,-70,5,ASTD,,3.8,
J1754+6452,5,1,-60,5,ASTD,,1.3,
J1754+6452,8,4,-37,5,ASTD,,1.1, 0.1
J1754-1658,2,1,-93,4,ASTD,,5.3,
J1754-1658,8,2,-103,5,ASTD,,0.9, 0.1
J1755+0454,2,3,99,4,ASTD,F8,11.8, 0.1
J1755+0454,8,3,99,5,ASTD,,12.4, 0.2
J1755+1820,2,3,34,4,ASTD,,6.0, 0.6
J1755+1820,8,3,34,5,ASTD,,3.6, 0.8
J1755+2023,2,4,-22,4,ASTD,,6.8, 0.2
J1755+2023,8,3,-17,5,ASTD,,3.4, 0.2
J1755+3350,8,1,-30,5,ASTD,,41.9,
J1755+5959,5,1,84,5,ASTD,,3.0,
J1755+6236,2,2,166,4,ASTD,,8.0, 3.1
J1755+6236,8,1,-124,5,ASTD,,3.7,
J1756+1535,2,2,-139,4,ASTD,,7.9, 6.9
J1756+1535,5,1,-128,5,ASTD,,1.7,
J1756+1535,8,15,-122,5,STD,,0.9, 0.2
J1756+1535,15,17,-122,2,STD,,0.9, 0.3
J1756+1535,24,1,-127,7,ASTD,,0.3,
J1756+1553,2,3,6,4,ASTD,,8.8, 0.6
J1756+1553,8,2,-14,5,ASTD,,2.8, 1.5
J1756+2914,2,2,-101,4,ASTD,,3.4, 0.7
J1756+2914,8,2,-98,5,ASTD,,1.9, 0.1
J1756+3046,5,1,51,5,ASTD,,4.2,
J1756+5748,2,2,-104,4,ASTD,,5.3, 1.4
J1756+5748,5,1,-100,5,ASTD,,11.2,
J1756+5748,8,2,-101,5,ASTD,,11.1, 0.4
J1756+6531,5,1,-152,5,ASTD,,3.2,
J1756+6531,8,1,-156,5,ASTD,,1.8,
J1756-1427,8,2,-8,5,ASTD,,2.5, 1.8
J1756-1627,5,1,-50,5,ASTD,,8.8,
J1757+0531,2,4,-171,4,ASTD,,6.2, 0.4
J1757+0531,8,2,-175,5,ASTD,,2.3, 0.1
J1757+7539,2,8,-145,8,STD,,2.2, 0.6
J1757+7539,8,5,-157,3,STD,,0.7, 0.1
J1757-1628,8,1,-100,5,ASTD,,21.1,
J1757-4149,2,3,-154,4,ASTD,,15.9, 1.1
J1758+0610,2,4,-31,4,ASTD,,5.9, 0.4
J1758+0610,8,4,-32,5,ASTD,,1.3, 0.3
J1758+5407,5,1,161,5,ASTD,,3.4,
J1758+5407,8,1,172,5,ASTD,,3.2,
J1758-1203,5,1,-157,5,ASTD,,182.8,
J1758-1757,8,1,166,5,ASTD,,5.2,
J1758-3029,8,1,-36,5,ASTD,,11.9,
J1759+1824,8,1,-179,5,ASTD,,3.2,
J1759+2343,2,4,32,4,ASTD,,5.3, 0.5
J1759+2343,8,3,31,5,ASTD,,1.7, 0.2
J1759+4627,5,1,-127,5,ASTD,,3.7,
J1759+4627,8,1,-125,5,ASTD,,2.3,
J1759+5157,8,1,-180,5,ASTD,,7.6,
J1759-1505,8,3,154,5,ASTD,,3.7, 2.2
J1800+1731,5,1,-98,5,ASTD,,6.0,
J1800+1731,8,1,-89,5,ASTD,,1.0,
J1800+3848,8,3,-77,5,ASTD,,0.5, 0.1
J1800+3848,15,11,-45,10,STD,,0.3, 0.1
J1800+3854,8,1,-47,5,ASTD,,1.4,
J1800+7828,1.4,2,-101,8,ASTD,,16.1,10.4
J1800+7828,2,106,-94,3,STD,,5.0, 1.5
J1800+7828,5,10,-91,6,STD,,1.5, 0.2
J1800+7828,8,122,-89,4,STD,,1.3, 0.1
J1800+7828,15,69,-87,5,STD,,1.3, 0.2
J1800+7828,24,4,-88,7,ASTD,,1.5, 0.1
J1800+7828,43,2,-88,10,ASTD,,1.5, 0.1
J1801+0438,2,1,-15,4,ASTD,,2.6,
J1801+0438,8,2,-26,5,ASTD,,2.5, 0.1
J1801+1620,8,1,-24,5,ASTD,,1.2,
J1801+4404,1.4,1,-153,8,ASTD,,23.4,
J1801+4404,2,19,-156,4,STD,,4.5, 1.2
J1801+4404,5,1,-157,5,ASTD,,3.4,
J1801+4404,8,18,-153,4,STD,,0.9, 0.6
J1801+4404,15,19,-153,9,STD,,0.6, 0.2
J1801+4404,24,2,-173,7,ASTD,,0.2, 0.1
J1801+4404,43,1,-160,10,ASTD,,0.3,
J1801+6051,5,1,-113,5,ASTD,,10.3,
J1801+6243,5,1,-61,5,ASTD,,7.8,
J1802+0534,5,1,8,5,ASTD,,2.7,
J1802+2653,5,1,-106,5,ASTD,F8,1.9,
J1802+2653,8,1,-113,5,ASTD,,2.4,
J1802+4557,8,3,-147,5,ASTD,,1.7, 0.1
J1802+7040,5,1,-53,5,ASTD,,11.8,
J1802-1639,8,1,-109,5,ASTD,,47.2,
J1802-3940,2,2,6,4,ASTD,,11.3, 2.8
J1802-3940,5,1,-32,5,ASTD,,3.8,
J1802-3940,8,5,-14,21,STD,,3.4, 0.6
J1803+0341,2,4,177,4,ASTD,,6.7, 0.4
J1803+0341,8,4,168,5,ASTD,,2.1, 0.6
J1803+0934,2,2,-134,4,ASTD,,2.7, 0.1
J1803+0934,8,4,-119,5,ASTD,,1.4, 0.8
J1803+2521,8,2,-148,5,ASTD,,1.1, 0.2
J1803+6548,5,1,-1,5,ASTD,,5.1,
J1803+7601,2,4,133,4,ASTD,,7.4, 0.2
J1803+7601,8,3,145,5,ASTD,,2.1, 0.2
J1803-0433,2,1,-72,4,ASTD,,2.6,
J1803-0433,8,2,-98,5,ASTD,,0.9, 0.1
J1803-2748,8,1,166,5,ASTD,,1.8,
J1804+0042,8,2,-163,5,ASTD,,2.9, 0.1
J1804+0101,8,2,29,5,ASTD,,1.7, 0.2
J1804-0747,8,1,-85,5,ASTD,,2.8,
J1804-3017,2,1,87,4,ASTD,,6.0,
J1805+1714,8,1,93,5,ASTD,,1.4,
J1805-0438,8,2,53,5,ASTD,,6.5, 0.8
J1805-1408,2,1,120,4,ASTD,,2.2,
J1805-3805,8,1,128,5,ASTD,,3.0,
J1806+1543,8,1,74,5,ASTD,,23.8,
J1806+2225,8,1,-62,5,ASTD,,1.1,
J1806+2850,5,1,26,5,ASTD,,3.3,
J1806+5342,8,1,172,5,ASTD,,1.4,
J1806+6141,2,5,92,11,STD,,7.2, 0.2
J1806+6141,8,4,81,5,ASTD,,1.6, 0.1
J1806+6949,1.4,1,-102,8,ASTD,,8.1,
J1806+6949,2,12,-99,2,STD,,2.9, 0.5
J1806+6949,5,7,-98,3,STD,,3.3, 1.0
J1806+6949,8,23,-100,3,STD,,1.6, 0.7
J1806+6949,15,46,-101,3,STD,,0.9, 0.1
J1806+6949,43,1,-104,10,ASTD,,0.4,
J1806-0751,8,2,-53,5,ASTD,,1.7, 0.1
J1807+0528,2,1,27,4,ASTD,,14.6,
J1807+0528,8,1,-31,5,ASTD,,1.3,
J1807+2204,2,3,-162,4,ASTD,,18.6, 0.7
J1807+2532,5,1,-112,5,ASTD,,2.6,
J1807+2608,8,1,107,5,ASTD,,1.1,
J1807+3106,2,3,105,4,ASTD,,15.0, 0.4
J1807+3106,8,4,109,5,ASTD,,0.8, 0.2
J1807+6429,8,1,102,5,ASTD,,8.7,
J1807-2506,8,3,-152,5,ASTD,,4.0, 3.0
J1808+3501,5,1,-88,5,ASTD,,2.2,
J1808+3520,8,1,25,5,ASTD,,2.2,
J1808+3905,5,1,156,5,ASTD,,4.5,
J1808+3905,8,1,155,5,ASTD,,4.7,
J1808+4542,2,9,168,2,STD,,5.5, 0.6
J1808+4542,8,7,175,6,STD,,0.9, 0.3
J1808+4649,5,1,70,5,ASTD,,2.9,
J1808+4649,8,1,73,5,ASTD,,2.9,
J1809+0114,5,1,-96,5,ASTD,,1.6,
J1809+1849,5,1,-76,5,ASTD,,7.5,
J1809+2041,8,2,-19,5,ASTD,,3.5, 0.2
J1809+2758,2,4,27,4,ASTD,,9.1, 4.1
J1809+2758,5,1,16,5,ASTD,,1.6,
J1809+2758,8,6,19,4,STD,,1.5, 0.2
J1809-0825,8,1,179,5,ASTD,,4.5,
J1809-4552,2,3,136,4,ASTD,,22.2, 2.1
J1809-4552,8,2,16,5,ASTD,,8.2, 0.1
J1810+1608,8,2,25,5,ASTD,,5.0, 0.1
J1810+5000,8,1,114,5,ASTD,,1.8,
J1810+5649,2,3,-30,4,ASTD,F8,6.0, 0.8
J1810+5649,8,3,-29,5,ASTD,,2.3, 0.1
J1810+5649,15,1,-27,4,ASTD,,2.3,
J1810+7350,5,1,54,5,ASTD,,7.3,
J1810+7350,8,1,60,5,ASTD,,4.5,
J1810-0918,8,1,130,5,ASTD,,2.3,
J1811+0341,8,1,14,5,ASTD,,2.4,
J1811+1704,2,3,117,4,ASTD,,4.2, 0.1
J1811+1704,8,4,107,5,ASTD,,1.4, 0.3
J1811+3751,8,1,62,5,ASTD,,2.4,
J1811+5214,2,1,-61,4,ASTD,,7.5,
J1812+5603,2,2,125,4,ASTD,,2.3, 0.1
J1812+5603,8,3,140,5,ASTD,,0.8, 0.1
J1812-0648,5,1,-4,5,ASTD,,13.0,
J1812-064A,5,1,-5,5,ASTD,,15.5,
J1812-064A,8,4,-3,5,ASTD,,11.6, 0.8
J1812-2836,5,2,25,5,ASTD,F8,5.1, 1.0
J1812-2836,8,3,40,5,ASTD,,1.6, 0.2
J1813+0615,2,2,-74,4,ASTD,,4.1, 0.6
J1813+0615,8,3,-56,5,ASTD,,0.7, 0.1
J1813+0615,15,9,-76,22,STD,,0.4, 0.1
J1813+2952,2,4,-52,4,ASTD,,3.7, 0.7
J1813+2952,8,4,-54,5,ASTD,,2.6, 0.6
J1813+3144,2,1,-4,4,ASTD,,5.2,
J1813+3144,8,1,-5,5,ASTD,,4.6,
J1813+4304,2,3,38,4,ASTD,,6.3, 0.5
J1813+4304,5,1,50,5,ASTD,,3.1,
J1813+4304,8,5,63,4,STD,,2.8, 0.1
J1813+4721,8,1,-53,5,ASTD,,18.2,
J1814+0920,5,1,107,5,ASTD,,7.0,
J1814+0920,8,1,108,5,ASTD,,1.1,
J1814+4113,2,3,82,4,ASTD,,4.0, 0.3
J1814+4113,8,3,78,5,ASTD,,3.7, 0.4
J1814-0822,5,1,51,5,ASTD,,2.5,
J1814-0822,8,1,57,5,ASTD,,1.9,
J1815+1623,2,2,27,4,ASTD,,17.5,13.7
J1815+1623,8,3,24,5,ASTD,,1.1, 0.2
J1815+6127,2,6,-136,2,STD,F8,9.9, 0.1
J1815+6127,8,6,-106,2,STD,,2.8, 0.1
J1815+6806,5,1,-142,5,ASTD,,1.8,
J1815+6806,8,1,-136,5,ASTD,,1.4,
J1816+0309,5,1,-180,5,ASTD,,4.7,
J1816+0651,5,1,-68,5,ASTD,,5.4,
J1816+3457,8,1,-112,5,ASTD,,0.8,
J1816+4021,5,1,-110,5,ASTD,,1.8,
J1816+4021,8,1,-110,5,ASTD,,1.5,
J1816+5307,2,1,-63,4,ASTD,,1.7,
J1816+5307,8,1,-42,5,ASTD,,1.9,
J1816+6134,5,1,82,5,ASTD,,2.5,
J1817+0328,2,4,135,4,ASTD,,4.3, 0.4
J1817+0328,8,4,132,5,ASTD,,4.2, 0.3
J1817+0646,5,1,106,5,ASTD,,1.5,
J1817+0646,8,1,108,5,ASTD,,1.6,
J1817+5528,8,1,122,5,ASTD,,1.4,
J1818+0903,8,1,165,5,ASTD,,3.0,
J1818+3520,5,1,-71,5,ASTD,,10.1,
J1818+5017,2,2,-94,4,ASTD,,4.3, 0.9
J1818+5017,8,1,-85,5,ASTD,,1.2,
J1818-1108,8,7,-87,25,STD,,11.4, 3.1
J1819+0640,5,1,155,5,ASTD,,5.2,
J1819+0640,8,1,158,5,ASTD,,1.3,
J1819+1543,2,3,-83,4,ASTD,,7.1, 0.2
J1819+1543,8,2,-94,5,ASTD,,2.3, 0.7
J1819+2132,8,2,113,5,ASTD,,1.5, 0.2
J1819+3845,2,1,1,4,ASTD,,2.2,
J1819+3845,8,2,17,5,ASTD,,0.7, 0.2
J1819+5511,2,1,157,4,ASTD,,3.1,
J1819+5511,8,3,165,5,ASTD,,0.8, 0.2
J1819-0258,2,3,96,4,ASTD,,16.4, 0.4
J1819-2036,8,4,44,5,ASTD,,7.0, 0.2
J1820+3623,8,1,140,5,ASTD,,12.7,
J1820-0630,8,1,-179,5,ASTD,,3.2,
J1820-2528,2,2,-150,4,ASTD,,6.2, 2.1
J1820-2528,8,6,-172,21,STD,,2.6, 0.8
J1820-2528,15,1,177,4,ASTD,,2.0,
J1821+3546,5,1,-61,5,ASTD,,24.6,
J1821+3546,8,1,-147,5,ASTD,,18.9,
J1821+3945,2,5,170,2,STD,,6.0, 0.7
J1821+3945,8,5,160,11,STD,,2.1, 0.4
J1821+6818,2,3,-142,4,ASTD,,3.5, 0.2
J1821+6818,8,4,-133,5,ASTD,,1.6, 0.2
J1821-0502,2,3,73,4,ASTD,,4.6, 0.8
J1821-0502,8,3,102,5,ASTD,,2.0, 0.6
J1822+1216,8,1,-36,5,ASTD,,2.3,
J1822+1600,2,4,-156,4,ASTD,,6.6, 1.1
J1822+1600,8,3,-160,5,ASTD,,1.1, 0.2
J1822+8257,2,5,106,2,STD,F8,4.4, 0.1
J1822+8257,8,5,103,5,STD,,5.0, 0.2
J1823+1053,8,1,162,5,ASTD,,2.6,
J1823+6857,2,6,21,8,STD,,3.1, 0.8
J1823+6857,5,7,24,1,STD,,2.2, 0.4
J1823+6857,8,16,24,11,STD,,1.7, 0.6
J1823+7938,2,5,-117,3,STD,,12.9, 0.2
J1823+7938,8,1,-117,5,ASTD,,15.7,
J1823-2240,5,1,-122,5,ASTD,,1.6,
J1823-2726,2,1,-179,4,ASTD,,22.2,
J1823-2726,8,1,-111,5,ASTD,,1.3,
J1823-3454,8,2,149,5,ASTD,,5.2, 0.1
J1824+0104,8,1,73,5,ASTD,,0.8,
J1824+0119,5,2,-16,5,ASTD,,9.1, 7.8
J1824+0119,8,15,-13,3,STD,,1.0, 0.2
J1824+0322,2,1,-174,4,ASTD,,13.7,
J1824+0322,8,5,160,1,STD,,1.6, 0.3
J1824+1044,2,5,-0,1,STD,,12.3, 0.3
J1824+1044,5,2,-19,5,ASTD,,2.2, 0.5
J1824+1044,8,12,-20,2,STD,,2.2, 0.2
J1824+1044,15,2,-18,4,ASTD,,1.9, 0.1
J1824+1127,2,3,152,4,ASTD,,4.7, 0.6
J1824+1127,8,4,146,5,ASTD,,1.4, 0.1
J1824+4309,8,1,91,5,ASTD,,42.7,
J1824+5651,1.4,1,-161,8,ASTD,,6.8,
J1824+5651,2,20,-160,3,STD,,6.5, 0.6
J1824+5651,5,3,-160,5,ASTD,,2.2, 0.6
J1824+5651,8,25,-161,3,STD,,1.5, 0.2
J1824+5651,15,56,-161,3,STD,,0.5, 0.1
J1824+5651,24,3,-159,7,ASTD,,0.5, 0.1
J1824+5651,43,1,-157,10,ASTD,,0.5,
J1824+5651,86,2,-151,,,,0.9, 0.4
J1825+3031,8,1,71,5,ASTD,,1.4,
J1825+5753,2,5,93,8,STD,,3.3, 0.7
J1825+5753,8,5,86,6,STD,,2.1, 0.1
J1825-0046,8,1,-100,5,ASTD,,6.2,
J1825-0737,5,1,-152,5,ASTD,,12.6,
J1825-0737,8,7,-152,1,STD,,10.8, 0.4
J1825-1718,2,1,-166,4,ASTD,,6.6,
J1825-1718,8,5,168,6,STD,,3.5, 0.3
J1826+0149,2,1,-35,4,ASTD,F15,3.4,
J1826+0149,8,3,-46,5,ASTD,,1.4, 0.1
J1826+0149,15,3,-44,4,ASTD,,1.6, 0.2
J1826+1831,2,5,68,7,STD,,6.3, 0.9
J1826+1831,5,1,66,5,ASTD,,4.6,
J1826+1831,8,1,32,5,ASTD,,2.6,
J1826+3431,2,2,126,4,ASTD,,9.3, 3.7
J1826+3431,8,4,128,5,ASTD,,3.7, 0.5
J1826+3431,15,3,130,4,ASTD,,2.6, 0.1
J1826+6706,8,3,67,5,ASTD,,0.8, 0.1
J1826-2924,8,5,-157,4,STD,,2.6, 0.2
J1826-3650,2,1,32,4,ASTD,,8.4,
J1826-3650,5,1,21,5,ASTD,,3.7,
J1826-3650,8,4,35,5,ASTD,,2.6, 0.2
J1827+2633,5,1,107,5,ASTD,,1.7,
J1827+2638,2,1,111,4,ASTD,,3.3,
J1827+2638,5,1,-148,5,ASTD,,1.5,
J1827+2638,8,5,-146,2,STD,,1.4, 0.2
J1827+2658,2,3,109,4,ASTD,,3.2, 0.1
J1827+2658,8,4,115,5,ASTD,,2.5, 0.5
J1827-0405,2,6,91,13,STD,,8.2, 1.2
J1827-0405,8,4,93,5,ASTD,,3.7, 0.2
J1827-4533,8,2,-136,5,ASTD,,4.9, 1.0
J1828+0508,8,1,-173,5,ASTD,,20.7,
J1828+0820,2,4,-146,4,ASTD,F8,8.3, 1.3
J1828+0820,8,3,-179,5,ASTD,,2.8, 1.2
J1828+2626,5,1,-26,5,ASTD,,3.7,
J1828+2734,5,1,72,5,ASTD,,1.9,
J1828+2734,8,1,70,5,ASTD,,2.2,
J1828+4616,5,1,-84,5,ASTD,,1.3,
J1828+4616,8,1,-80,5,ASTD,,0.8,
J1828+6434,2,4,51,4,ASTD,,7.7, 0.6
J1828+6434,8,3,49,5,ASTD,,1.1, 0.3
J1828-0530,8,2,143,5,ASTD,,5.8, 3.6
J1828-2123,2,2,-4,4,ASTD,,4.6, 0.2
J1828-2123,8,5,100,10,STD,,4.4, 2.3
J1829+0518,2,1,141,4,ASTD,,25.8,
J1829+0518,8,1,-120,5,ASTD,,2.3,
J1829+2729,8,2,-72,5,ASTD,,0.7, 0.1
J1829+2819,5,1,104,5,ASTD,,3.2,
J1829+2819,8,1,108,5,ASTD,,3.3,
J1829+3957,5,1,-50,5,ASTD,,1.4,
J1829+3957,8,5,-58,4,STD,,1.4, 0.1
J1829+4844,2,4,-44,4,ASTD,,10.7, 0.4
J1829+4844,8,5,-46,6,STD,,2.2, 0.5
J1829+4844,15,50,-46,4,STD,,2.5, 0.7
J1829+4844,43,1,-39,10,ASTD,,0.5,
J1829+6409,5,1,12,5,ASTD,,4.7,
J1829-3904,2,1,-153,4,ASTD,,14.0,
J1830+0619,2,3,-40,4,ASTD,,2.8, 0.1
J1830+0619,8,5,-37,2,STD,,2.2, 1.2
J1830+0619,15,7,-40,2,STD,,1.1, 0.1
J1830+1324,8,1,157,5,ASTD,,3.6,
J1830+1324,15,3,136,4,ASTD,,0.4, 0.1
J1830+3936,5,1,-12,5,ASTD,,4.3,
J1830-4441,8,1,-123,5,ASTD,,2.0,
J1831+2200,2,5,125,8,STD,,4.5, 0.3
J1831+2200,8,3,111,5,ASTD,,3.5, 0.3
J1831+2907,5,1,84,5,ASTD,,9.7,
J1831-1843,8,3,66,5,ASTD,,5.6, 0.1
J1831-2259,2,3,160,4,ASTD,,9.7, 0.1
J1831-2259,8,3,160,5,ASTD,,9.4, 0.1
J1831-2714,2,1,-106,4,ASTD,,3.5,
J1831-2714,8,3,-153,5,ASTD,,1.8, 0.1
J1832+0118,2,2,16,4,ASTD,,7.8, 0.1
J1832+0118,8,3,20,5,ASTD,,1.6, 0.1
J1832+0731,2,3,170,4,ASTD,,5.1, 1.3
J1832+0731,8,4,166,5,ASTD,,3.1, 0.3
J1832+1357,2,1,-52,4,ASTD,,2.2,
J1832+1357,8,5,-40,9,STD,,1.8, 0.3
J1832+2833,1.4,1,-36,8,ASTD,,15.4,
J1832+2833,2,8,-37,4,STD,,3.5, 0.6
J1832+2833,5,2,-40,5,ASTD,,3.8, 0.1
J1832+2833,8,8,-39,1,STD,,3.4, 0.6
J1832+3821,5,1,107,5,ASTD,,16.5,
J1832+3821,8,1,-144,5,ASTD,,28.8,
J1832+4041,5,1,-127,5,ASTD,,3.4,
J1832+4041,8,1,-113,5,ASTD,,1.6,
J1832+6848,2,2,-64,4,ASTD,,9.0, 4.7
J1832+6848,8,4,-70,5,ASTD,,1.4, 0.5
J1832+8049,2,1,45,4,ASTD,,6.1,
J1832+8049,8,4,52,5,ASTD,,7.2, 0.2
J1832-2039,8,1,-98,5,ASTD,,1.2,
J1833+0115,2,4,-31,4,ASTD,,4.4, 0.4
J1833+0115,5,1,-37,5,ASTD,,4.5,
J1833+0115,8,5,-40,2,STD,,3.5, 0.1
J1833+4531,8,1,-157,5,ASTD,,1.3,
J1833+4726,5,1,23,5,ASTD,,8.0,
J1833-210A,8,1,-32,5,ASTD,,3.7,
J1834+0506,2,4,108,4,ASTD,,2.6, 0.4
J1834+0506,8,4,93,5,ASTD,,1.8, 0.1
J1834+2051,2,2,83,4,ASTD,,3.7, 0.2
J1834+2051,8,1,113,5,ASTD,,1.3,
J1834+3136,5,1,-101,5,ASTD,,4.4,
J1834+3136,8,1,-107,5,ASTD,,2.6,
J1834+3205,5,1,-115,5,ASTD,,4.1,
J1834+3205,8,1,-114,5,ASTD,,2.4,
J1834-0301,5,1,82,5,ASTD,,2.1,
J1834-0301,8,8,87,4,STD,,1.7, 0.2
J1834-2341,2,1,31,4,ASTD,,6.9,
J1834-2341,8,3,25,5,ASTD,,1.6, 0.2
J1835+1348,8,1,-147,5,ASTD,,1.8,
J1835+2407,2,2,33,4,ASTD,,3.4, 0.7
J1835+2407,8,2,19,5,ASTD,,0.8, 0.1
J1835+2506,2,2,-41,4,ASTD,,94.1,18.1
J1835+2506,5,1,64,5,ASTD,,1.2,
J1835+2506,8,2,65,5,ASTD,,1.3, 0.1
J1835+3241,2,4,54,4,ASTD,,5.9, 0.4
J1835+3241,5,1,56,5,ASTD,,3.8,
J1835+3241,8,4,57,5,ASTD,,1.9, 0.1
J1835+3241,15,9,59,2,STD,,1.9, 0.1
J1835+6119,2,4,-173,4,ASTD,,4.8, 0.3
J1835+6119,8,4,-172,5,ASTD,,5.8, 0.2
J1835-1115,8,1,42,5,ASTD,,5.0,
J1836+0846,5,1,-148,5,ASTD,,4.7,
J1836+0846,8,1,-151,5,ASTD,,3.4,
J1836+1943,5,2,102,5,ASTD,,2.1, 0.7
J1836+1943,8,3,97,5,ASTD,,1.4, 0.5
J1836+3136,8,2,-6,5,ASTD,,2.5, 0.4
J1837+1330,5,1,-90,5,ASTD,,9.3,
J1837+1330,8,1,-97,5,ASTD,,2.1,
J1837+5347,8,1,51,5,ASTD,,2.3,
J1837+7507,5,1,118,5,ASTD,,3.1,
J1837+7507,8,2,121,5,ASTD,,1.9, 1.0
J1837-1532,2,2,-126,4,ASTD,F8,8.1, 0.6
J1837-1532,8,1,-165,5,ASTD,,23.3,
J1837-2157,8,2,-67,5,ASTD,,1.9, 0.5
J1838+0404,2,3,111,4,ASTD,,5.5, 0.2
J1838+0404,8,4,115,5,ASTD,,5.5, 0.1
J1838+0628,2,4,-176,4,ASTD,,6.5, 0.6
J1838+0628,8,3,-174,5,ASTD,,3.1, 0.1
J1838+0927,2,4,-2,4,ASTD,,3.8, 1.0
J1838+0927,5,1,-3,5,ASTD,,3.5,
J1838+0927,8,4,-12,5,ASTD,,1.2, 0.2
J1838+3253,8,1,65,5,ASTD,,2.5,
J1838+4802,8,5,-162,10,STD,,2.7, 1.5
J1838+5735,2,2,123,4,ASTD,,3.4, 0.1
J1838+5735,8,4,131,5,ASTD,,1.4, 0.4
J1838+7331,5,1,-1,5,ASTD,,7.5,
J1838-1853,2,1,-76,4,ASTD,,4.5,
J1838-1853,8,2,-34,5,ASTD,,24.5,21.3
J1838-3427,2,1,-68,4,ASTD,,7.2,
J1838-3427,8,2,-116,5,ASTD,,0.9, 0.3
J1839+4100,8,4,-79,5,ASTD,,1.6, 0.1
J1839+4236,8,1,-154,5,ASTD,,2.8,
J1839-2920,8,4,-38,5,ASTD,,2.3, 0.8
J1840+2457,5,1,-68,5,ASTD,,4.6,
J1840+2457,8,1,-81,5,ASTD,,0.7,
J1840+3702,5,1,-163,5,ASTD,,1.9,
J1840+3702,8,1,-162,5,ASTD,,1.8,
J1840+3900,8,1,8,5,ASTD,,1.5,
J1840+5452,2,1,-173,4,ASTD,,18.7,
J1840+5452,8,3,-170,5,ASTD,,1.0, 0.2
J1840+6212,8,1,-165,5,ASTD,,1.3,
J1840-2703,2,2,12,4,ASTD,,13.5, 1.1
J1841+2107,5,1,-36,5,ASTD,,5.1,
J1841+3218,5,1,143,5,ASTD,,44.0,
J1841+3711,8,1,22,5,ASTD,,1.4,
J1841+6718,8,1,-20,5,ASTD,,1.1,
J1841+6740,8,1,-154,5,ASTD,,0.6,
J1841+7947,2,1,-38,4,ASTD,,7.9,
J1842+3516,5,1,35,5,ASTD,,1.7,
J1842+3516,8,1,35,5,ASTD,,1.6,
J1842+6441,8,1,164,5,ASTD,,2.1,
J1842+6809,2,10,139,8,STD,,4.4, 1.7
J1842+6809,5,4,139,5,ASTD,,5.0, 1.1
J1842+6809,8,18,135,6,STD,,1.1, 0.3
J1842+6809,15,10,136,1,STD,,0.6, 0.2
J1842+6809,43,1,135,10,ASTD,,0.3,
J1842+7946,1.4,1,-37,8,ASTD,,7.0,
J1842+7946,2,3,-39,4,ASTD,,5.5, 0.9
J1842+7946,5,3,-40,5,ASTD,,6.1, 0.9
J1842+7946,8,7,-38,4,STD,,4.2, 2.8
J1842+7946,15,28,-38,2,STD,,0.7, 0.1
J1842+794G,2,1,-39,4,ASTD,F8,4.9,
J1842+794G,8,1,-36,5,ASTD,,6.5,
J1842-2842,5,1,-109,5,ASTD,,19.1,
J1842-2842,8,1,-109,5,ASTD,,19.1,
J1843+3225,5,1,21,5,ASTD,,10.4,
J1843+4449,2,4,-92,4,ASTD,,6.8, 1.0
J1843+4449,8,2,-76,5,ASTD,,1.7, 0.2
J1844+0137,8,3,-109,5,ASTD,,12.8, 0.4
J1844+1140,2,4,143,4,ASTD,,18.8, 0.4
J1844+1140,8,2,150,5,ASTD,,1.6, 0.1
J1844+1312,2,5,-59,13,STD,,3.6, 0.4
J1844+1312,8,4,-48,5,ASTD,,1.2, 0.2
J1844+1546,8,1,-174,5,ASTD,,3.5,
J1844+3316,5,1,-178,5,ASTD,,11.5,
J1844+4533,8,1,-121,5,ASTD,,2.2,
J1844+5709,8,1,-175,5,ASTD,,3.3,
J1844-1324,2,2,38,4,ASTD,,6.6, 0.1
J1844-1324,8,2,86,5,ASTD,,1.1, 0.2
J1844-2029,2,1,-179,4,ASTD,,107.0,
J1845+0953,5,1,-77,5,ASTD,,2.3,
J1845+0953,8,1,-74,5,ASTD,,2.8,
J1845+3541,2,4,-138,4,ASTD,,7.8, 0.1
J1845+3541,5,1,-136,5,ASTD,,7.0,
J1845+3541,8,5,-137,1,STD,,6.5, 0.1
J1845+4007,2,2,-134,4,ASTD,F8,4.8, 0.1
J1845+4007,8,2,-122,5,ASTD,,4.7, 0.1
J1845+5715,8,1,-95,5,ASTD,,0.7,
J1845-2200,2,1,139,4,ASTD,,2.8,
J1845-2200,8,3,140,5,ASTD,,0.8, 0.1
J1845-2852,2,2,-28,4,ASTD,,7.6, 0.5
J1845-2852,8,1,-57,5,ASTD,,1.4,
J1846+3747,5,1,52,5,ASTD,,1.4,
J1846+3747,8,1,47,5,ASTD,,1.6,
J1846+7237,5,1,58,5,ASTD,,9.5,
J1846-0003,8,2,-177,5,ASTD,,2.8, 0.1
J1846-0651,8,1,105,5,ASTD,,1.2,
J1847+0810,2,2,44,4,ASTD,,2.7, 0.8
J1847+0810,8,4,63,5,ASTD,,0.8, 0.2
J1847+5215,5,1,176,5,ASTD,,6.1,
J1847-1623,2,1,122,4,ASTD,,83.2,
J1848+2131,2,2,-71,4,ASTD,,3.5, 0.1
J1848+2131,8,2,-86,5,ASTD,,1.1, 0.1
J1848+3219,2,12,-21,6,STD,,7.1, 1.4
J1848+3219,8,22,-32,5,STD,,0.8, 0.2
J1848+3219,15,11,-45,4,STD,,0.3, 0.1
J1848+3244,8,4,131,5,ASTD,,4.7, 0.1
J1848+3244,15,11,130,1,STD,,4.8, 0.1
J1848-0822,8,1,158,5,ASTD,,3.4,
J1848-2718,5,1,50,5,ASTD,,5.3,
J1848-3745,8,1,-38,5,ASTD,,2.9,
J1849+2748,2,1,-28,4,ASTD,,5.4,
J1849+2748,8,3,-19,5,ASTD,,1.4, 0.1
J1849+3024,2,3,12,4,ASTD,,4.4, 1.8
J1849+3024,8,4,7,5,ASTD,,1.6, 0.1
J1849+6425,8,1,102,5,ASTD,,11.1,
J1849+6705,1.4,1,-47,8,ASTD,,6.6,
J1849+6705,2,20,-51,7,STD,,5.2, 0.6
J1849+6705,5,3,-49,5,ASTD,,4.2, 0.1
J1849+6705,8,21,-39,13,STD,,1.1, 0.5
J1849+6705,15,15,-38,6,STD,,0.5, 0.2
J1849+6705,24,4,-27,7,ASTD,,0.4, 0.1
J1849+6705,43,3,-36,10,ASTD,,0.4, 0.1
J1849-0856,5,1,49,5,ASTD,,3.5,
J1849-0856,8,1,36,5,ASTD,,3.1,
J1850+2825,2,3,-146,4,ASTD,F8,3.9, 0.9
J1850+2825,8,1,-122,5,ASTD,,0.7,
J1850+4959,2,3,101,4,ASTD,,8.8, 0.8
J1850+4959,5,1,89,5,ASTD,,1.4,
J1850+4959,8,3,94,5,ASTD,,1.5, 0.3
J1850+5745,5,1,-175,5,ASTD,,2.5,
J1850-0758,8,1,-106,5,ASTD,,2.1,
J1850-0906,8,1,-2,5,ASTD,,2.1,
J1850-1655,8,1,-99,5,ASTD,,1.7,
J1851+6100,2,4,70,4,ASTD,,3.4, 0.1
J1851+6100,8,4,74,5,ASTD,,1.7, 0.6
J1852+1426,2,4,164,4,ASTD,,5.0, 0.2
J1852+4019,2,4,-122,4,ASTD,F8,4.9, 1.2
J1852+4019,8,2,-120,5,ASTD,,2.2, 0.2
J1852+4855,2,1,24,4,ASTD,,2.4,
J1852+4855,8,4,42,5,ASTD,,0.7, 0.1
J1852+4855,15,7,43,2,STD,,0.4, 0.1
J1852-2433,2,2,-85,4,ASTD,,17.8, 8.3
J1852-2433,8,1,-90,5,ASTD,,24.4,
J1853+2344,2,3,178,4,ASTD,,5.0, 0.1
J1853+2344,8,4,176,5,ASTD,,1.9, 0.1
J1853+3310,2,2,-28,4,ASTD,,3.5, 0.1
J1853+3310,8,3,-30,5,ASTD,,1.2, 0.4
J1853-3628,2,5,-93,4,STD,,13.2, 0.1
J1853-3628,8,2,-96,5,ASTD,,9.7, 4.2
J1854+0542,8,1,-26,5,ASTD,,2.7,
J1854+1447,8,1,-95,5,ASTD,,46.1,
J1854+7351,2,5,34,4,STD,,4.6, 0.5
J1854+7351,5,1,31,5,ASTD,,5.6,
J1854+7351,8,7,23,9,STD,,2.3, 0.7
J1854+7351,15,7,18,3,STD,,0.8, 0.1
J1854-1539,8,7,-176,1,STD,,2.0, 0.4
J1854-1611,2,1,72,4,ASTD,,6.4,
J1854-1611,8,3,83,5,ASTD,,1.7, 0.1
J1855+0251,8,6,165,2,STD,,2.1, 0.2
J1855+3742,2,4,155,4,ASTD,F8,13.2, 0.3
J1855+3742,8,1,171,5,ASTD,,2.4,
J1855-1754,5,1,-84,5,ASTD,,3.5,
J1855-1754,8,4,-93,5,ASTD,,2.4, 0.2
J1855-2727,2,4,47,4,ASTD,,38.2, 0.2
J1855-2727,8,1,47,5,ASTD,,8.9,
J1856+4400,5,1,-123,5,ASTD,,3.0,
J1856+4400,8,1,-123,5,ASTD,,3.3,
J1856-2236,2,3,30,4,ASTD,,9.3, 0.2
J1856-2236,5,1,31,5,ASTD,,9.9,
J1856-2236,8,4,31,5,ASTD,,9.8, 0.2
J1857+1624,2,4,26,4,ASTD,,3.9, 0.2
J1857+1624,8,4,25,5,ASTD,,3.7, 0.1
J1857+3104,5,1,-59,5,ASTD,,4.1,
J1857+4913,5,1,78,5,ASTD,,12.7,
J1857+5547,8,1,-24,5,ASTD,,1.2,
J1857+6305,5,1,59,5,ASTD,,3.2,
J1857+6305,8,1,56,5,ASTD,,2.5,
J1857-0048,8,2,15,5,ASTD,,5.5, 0.2
J1857-2058,2,2,47,4,ASTD,F8,6.5, 0.3
J1857-2058,8,3,82,5,ASTD,,2.4, 0.1
J1858+0313,8,2,-61,5,ASTD,,5.2, 0.1
J1858+0313,24,1,-58,7,ASTD,,1.2,
J1858+4115,5,1,99,5,ASTD,,3.0,
J1858+4115,8,1,99,5,ASTD,,3.1,
J1858+4324,8,1,-148,5,ASTD,,2.2,
J1858+5708,5,1,122,5,ASTD,,12.1,
J1858+5708,8,1,120,5,ASTD,,1.4,
J1858-2510,2,2,121,4,ASTD,,5.4, 1.4
J1858-2510,8,2,98,5,ASTD,,0.7, 0.1
J1859-0121,8,1,63,5,ASTD,,1.2,
J1900+0900,5,1,-78,5,ASTD,,4.0,
J1900+2701,2,1,65,4,ASTD,F8,17.2,
J1900+2701,8,3,99,5,ASTD,,3.1, 0.1
J1900+2722,2,3,-146,4,ASTD,,6.3, 0.1
J1900+2722,8,3,-145,5,ASTD,,5.5, 0.9
J1900+3405,5,1,-70,5,ASTD,,2.4,
J1900+3405,8,1,-48,5,ASTD,,2.5,
J1900+4128,5,1,-45,5,ASTD,,5.0,
J1901+8623,8,3,95,5,ASTD,,2.8, 1.1
J1901-1738,8,1,-70,5,ASTD,,4.6,
J1901-2112,2,2,-175,4,ASTD,,10.7, 3.1
J1901-2112,8,2,-167,5,ASTD,,1.8, 0.2
J1901-2528,8,1,-175,5,ASTD,,3.1,
J1902+3159,2,4,119,4,ASTD,,15.1, 0.1
J1902+3159,5,1,119,5,ASTD,,15.2,
J1902+3159,8,5,128,13,STD,,0.9, 0.1
J1902+3159,15,21,122,10,STD,,0.9, 0.2
J1902+3159,24,1,108,7,ASTD,,0.3,
J1902+3159,43,1,116,10,ASTD,,0.3,
J1902+4235,5,1,-111,5,ASTD,,1.6,
J1902+4235,8,1,-120,5,ASTD,,1.7,
J1902-0458,8,4,-93,5,ASTD,,3.1, 0.2
J1902-0628,8,1,16,5,ASTD,,3.0,
J1903+0145,8,3,-111,5,ASTD,,2.2, 0.5
J1903+5130,5,1,125,5,ASTD,,1.4,
J1903+5130,8,1,101,5,ASTD,,1.7,
J1903+5540,2,3,41,4,ASTD,,4.1, 0.2
J1903+5540,5,1,43,5,ASTD,,3.4,
J1903+5540,8,5,45,1,STD,,2.1, 0.1
J1903+5540,15,8,42,2,STD,,1.8, 0.2
J1904+0110,8,1,141,5,ASTD,,1.4,
J1904+1536,2,1,-99,4,ASTD,,5.9,
J1904+1536,8,2,-104,5,ASTD,,13.2,12.9
J1904+1603,5,3,124,5,ASTD,,2.5, 0.9
J1904+1603,8,3,119,5,ASTD,,1.3, 0.4
J1904+3626,5,1,-55,5,ASTD,,1.6,
J1904+3626,8,1,-53,5,ASTD,,1.6,
J1905+0952,2,3,75,4,ASTD,,6.3, 0.7
J1905+0952,8,2,53,5,ASTD,,1.4, 0.6
J1905+1654,5,1,98,5,ASTD,,13.9,
J1905+1654,8,1,98,5,ASTD,,14.0,
J1905+1943,2,4,-24,4,ASTD,,3.6, 0.3
J1905+1943,8,2,-29,5,ASTD,,2.8, 0.3
J1905-0437,8,1,141,5,ASTD,,2.5,
J1905-1153,2,4,-146,4,ASTD,,3.4, 0.1
J1905-1153,5,2,-148,5,ASTD,,4.4, 0.3
J1905-1153,8,7,-144,15,STD,,2.8, 0.3
J1905-2538,5,1,173,5,ASTD,,5.7,
J1906+3956,5,1,98,5,ASTD,,2.6,
J1906+3956,8,1,97,5,ASTD,,2.8,
J1907+0127,5,1,44,5,ASTD,,3.3,
J1907+0127,8,5,42,4,STD,,1.6, 0.4
J1907-3715,8,1,-134,5,ASTD,,2.2,
J1908+2028,8,1,-69,5,ASTD,,6.8,
J1908+2222,8,2,-153,5,ASTD,,0.4, 0.1
J1908+4235,8,4,19,5,ASTD,,7.2, 0.2
J1908-2400,8,1,-54,5,ASTD,,2.6,
J1908-2509,2,2,9,4,ASTD,,18.2, 2.4
J1908-2509,8,1,-26,5,ASTD,,19.1,
J1908-2942,2,1,-9,4,ASTD,,12.0,
J1908-2942,8,1,13,5,ASTD,,1.1,
J1909+4834,2,3,63,4,ASTD,,5.4, 2.0
J1909+4834,8,6,56,18,STD,,1.4, 0.5
J1909+6241,5,1,37,5,ASTD,,2.1,
J1909+7813,2,2,115,4,ASTD,,72.3,64.5
J1909+7813,8,1,25,5,ASTD,,2.4,
J1909-2139,2,2,103,4,ASTD,,7.7, 5.1
J1909-2139,8,3,114,5,ASTD,,1.9, 0.7
J1910+2305,2,2,21,4,ASTD,F8,9.0, 0.3
J1910+2305,8,3,34,5,ASTD,,7.9, 0.3
J1910+4802,5,1,-62,5,ASTD,F8,3.4,
J1910+4802,8,1,-61,5,ASTD,,0.8,
J1910+5151,5,1,-14,5,ASTD,,2.8,
J1910+5151,8,1,-6,5,ASTD,,2.3,
J1910-1911,2,1,-58,4,ASTD,,2.6,
J1910-1911,8,3,-45,5,ASTD,,3.1, 0.3
J1910-2223,2,1,-140,4,ASTD,,55.0,
J1910-2223,8,2,-126,5,ASTD,,1.2, 0.3
J1910-2447,5,1,129,5,ASTD,,3.8,
J1910-2447,8,1,125,5,ASTD,,2.9,
J1911+0311,8,1,57,5,ASTD,,1.6,
J1911+1611,2,9,-148,10,STD,,3.7, 1.5
J1911+1611,8,9,-156,6,STD,,1.2, 0.2
J1911+2658,2,4,-130,4,ASTD,,6.8, 0.2
J1911+2658,8,2,-127,5,ASTD,,2.7, 0.1
J1911-1921,2,3,-92,4,ASTD,,2.8, 0.4
J1911-1921,8,2,-107,5,ASTD,,0.7, 0.1
J1911-2006,2,9,42,16,STD,,3.3, 0.7
J1911-2006,5,7,40,11,STD,,3.6, 0.4
J1911-2006,8,92,34,7,STD,,2.8, 0.4
J1911-2006,15,13,5,10,STD,,0.5, 0.1
J1911-2102,2,3,135,4,ASTD,,7.1, 0.7
J1911-2102,8,2,136,5,ASTD,,6.2, 0.6
J1912+0518,8,4,-73,5,ASTD,,4.7, 1.5
J1912+2456,5,1,175,5,ASTD,,3.8,
J1912+2456,8,1,175,5,ASTD,,3.9,
J1912+3740,2,4,173,4,ASTD,,6.6, 0.9
J1912+3740,8,5,158,4,STD,,1.4, 0.5
J1912-0804,2,2,-63,4,ASTD,,7.5, 0.8
J1912-0804,8,2,-82,5,ASTD,,0.7, 0.2
J1912-1223,5,1,171,5,ASTD,,6.0,
J1912-1504,2,3,69,4,ASTD,,3.5, 0.7
J1912-1504,5,2,56,5,ASTD,,3.0, 0.8
J1912-1504,8,4,61,5,ASTD,,1.5, 0.4
J1913+1307,5,1,23,5,ASTD,,5.8,
J1913+1307,8,1,-6,5,ASTD,,1.7,
J1913+4706,8,1,-26,5,ASTD,,1.5,
J1913+7251,5,1,49,5,ASTD,,21.8,
J1913-0151,2,4,-105,4,ASTD,F8,20.0, 0.2
J1913-0151,8,1,-75,5,ASTD,,4.1,
J1913-3630,8,2,-119,5,ASTD,,1.0, 0.4
J1914+0124,5,1,89,5,ASTD,,1.6,
J1914+0124,8,4,75,5,ASTD,,1.1, 0.1
J1914+1636,2,4,174,4,ASTD,,6.0, 0.2
J1914+1636,8,4,-174,5,ASTD,,2.9, 1.5
J1914-2552,8,1,34,5,ASTD,,2.5,
J1914-2947,2,2,-52,4,ASTD,,5.0, 0.5
J1914-2947,5,2,-124,5,ASTD,,3.6, 1.1
J1915+4403,5,1,-53,5,ASTD,,1.4,
J1915+4403,8,1,-62,5,ASTD,,1.3,
J1915+6548,2,4,-63,4,ASTD,,2.5, 0.4
J1915+6548,8,3,-156,5,ASTD,,1.5, 0.1
J1916+6053,5,1,-9,5,ASTD,,1.8,
J1916+6630,5,1,122,5,ASTD,,75.3,
J1916-1519,2,3,-154,4,ASTD,,4.0, 0.6
J1916-1519,8,1,-152,5,ASTD,,1.6,
J1916-2708,2,3,-175,4,ASTD,,4.6, 1.3
J1916-2708,8,2,-178,5,ASTD,,1.7, 0.7
J1917-0107,5,1,-139,5,ASTD,,6.7,
J1917-0107,8,1,-133,5,ASTD,,7.3,
J1917-1921,2,3,-34,4,ASTD,,8.7, 0.4
J1917-1921,8,4,-29,5,ASTD,,1.4, 0.3
J1917-1921,15,9,-22,2,STD,,1.5, 0.2
J1917-2110,2,2,-56,4,ASTD,,7.7, 0.2
J1917-2110,8,3,-41,5,ASTD,,1.0, 0.7
J1918+4937,2,4,-46,4,ASTD,,7.9, 0.3
J1918+4937,8,5,-34,1,STD,,1.8, 0.4
J1918+5520,8,5,142,3,STD,,1.1, 0.2
J1918-2931,5,1,172,5,ASTD,,77.0,
J1919+0619,2,4,148,4,ASTD,,21.3, 1.3
J1919+0619,5,1,136,5,ASTD,,3.6,
J1919+0619,8,3,141,5,ASTD,,1.1, 0.3
J1919+3159,5,1,90,5,ASTD,,2.8,
J1919+3159,8,1,91,5,ASTD,,2.9,
J1919+7433,5,1,101,5,ASTD,,4.3,
J1919-0800,8,1,-18,5,ASTD,,3.4,
J1919-2823,8,1,-22,5,ASTD,,4.2,
J1919-3244,8,1,43,5,ASTD,,0.9,
J1920+1856,5,1,-69,5,ASTD,,3.3,
J1920+2651,2,3,16,4,ASTD,,2.7, 0.6
J1920+2651,5,3,5,5,ASTD,,1.8, 0.1
J1920+2651,8,6,-7,5,STD,,1.7, 0.1
J1920+5350,8,1,-124,5,ASTD,,3.6,
J1920-0236,2,6,78,7,STD,,3.4, 0.2
J1920-0236,8,5,78,3,STD,,3.5, 0.2
J1920-2445,8,5,-63,11,STD,,1.1, 0.1
J1920-3831,2,1,47,4,ASTD,F8,18.9,
J1920-3831,8,3,41,5,ASTD,,5.0, 0.2
J1921+0204,2,2,89,4,ASTD,,2.9, 0.1
J1921+0204,8,2,95,5,ASTD,,1.0, 0.2
J1921+0549,5,3,49,5,ASTD,,4.8, 0.1
J1921+0549,8,2,45,5,ASTD,,2.9, 0.4
J1921+1625,5,1,148,5,ASTD,,2.1,
J1921+1625,8,1,160,5,ASTD,,3.4,
J1921+4333,2,4,-66,4,ASTD,F8,3.6, 0.2
J1921+4333,8,4,-68,5,ASTD,,3.3, 0.1
J1921+4506,2,4,-89,4,ASTD,,4.4, 0.1
J1921+4506,8,3,-85,5,ASTD,,4.2, 0.1
J1921+4806,8,1,16,5,ASTD,,40.3,
J1921+5309,8,1,-161,5,ASTD,,44.7,
J1921+7349,5,1,-13,5,ASTD,,13.8,
J1921-1231,8,1,61,5,ASTD,,1.5,
J1921-1607,8,1,-130,5,ASTD,,1.9,
J1922+0451,5,1,-99,5,ASTD,,10.6,
J1922+0841,2,4,-30,4,ASTD,,4.5, 0.2
J1922+0841,5,1,-23,5,ASTD,,4.7,
J1922+0841,8,6,-1,1,STD,,3.3, 0.1
J1922+1530,2,1,-97,4,ASTD,F8,5.7,
J1922+1530,8,1,-72,5,ASTD,,4.0,
J1922-0658,8,1,-135,5,ASTD,,2.0,
J1923+2010,8,1,-173,5,ASTD,,2.5,
J1923+4754,2,4,18,4,ASTD,,7.1, 0.2
J1923+4754,8,3,8,5,ASTD,,1.1, 0.1
J1923-2104,2,7,8,18,STD,,4.9, 2.7
J1923-2104,5,4,1,5,ASTD,,2.1, 0.2
J1923-2104,8,23,-3,7,STD,,2.6, 0.6
J1923-2104,15,9,-11,7,STD,,1.4, 0.3
J1923-2104,43,1,2,10,ASTD,,0.5,
J1924+1540,8,5,120,17,STD,,0.9, 0.4
J1924+1540,15,7,107,2,STD,,1.1, 0.3
J1924+2258,5,1,-24,5,ASTD,,14.1,
J1924+3329,5,1,72,5,ASTD,,5.8,
J1924+3329,8,2,72,5,ASTD,,5.6, 0.3
J1924-0734,8,1,-115,5,ASTD,,0.9,
J1924-1549,2,3,-149,4,ASTD,,21.1, 1.2
J1924-1549,8,4,-144,5,ASTD,,0.8, 0.1
J1924-2914,2,7,81,52,STD,,6.0, 1.5
J1924-2914,5,1,29,5,ASTD,,5.4,
J1924-2914,8,68,23,4,STD,,5.2, 1.1
J1924-2914,15,8,-28,7,STD,,0.6, 0.1
J1924-2914,24,5,-31,10,STD,,0.3, 0.1
J1924-2914,43,1,-27,10,ASTD,,0.6,
J1925+1227,2,4,-8,4,ASTD,,7.7, 0.2
J1925+1227,5,1,-4,5,ASTD,,4.1,
J1925+1227,8,3,-9,5,ASTD,,1.1, 0.4
J1925+1227,15,12,8,4,STD,,1.9, 0.5
J1925+2106,2,18,-103,2,STD,,5.4, 0.6
J1925+2106,5,3,-111,5,ASTD,,5.1, 0.8
J1925+2106,8,25,-112,3,STD,,1.6, 0.2
J1925+2106,15,13,-112,6,STD,,1.4, 0.2
J1925+2106,86,1,-118,,,,0.2,
J1925-1018,8,1,80,5,ASTD,,2.4,
J1925-2219,2,1,-24,4,ASTD,,8.3,
J1925-2219,8,4,-157,5,ASTD,,1.0, 0.3
J1925-3401,2,2,25,4,ASTD,,7.9, 1.1
J1925-3401,8,2,84,5,ASTD,,0.4, 0.1
J1926+3954,5,1,-109,5,ASTD,,194.3,
J1926+4209,2,1,-112,4,ASTD,,2.3,
J1926+4209,8,1,-45,5,ASTD,,0.5,
J1926+5052,2,4,4,4,ASTD,,6.2, 0.4
J1926+5052,8,5,2,3,STD,,2.2, 0.2
J1926+5052,15,2,3,4,ASTD,,0.8, 0.1
J1926+5106,8,1,51,5,ASTD,,15.3,
J1926+6154,5,1,-172,5,ASTD,,11.4,
J1926+7706,2,3,102,4,ASTD,,3.4, 0.2
J1926+7706,8,3,102,5,ASTD,,2.6, 0.1
J1926-1005,2,3,-147,4,ASTD,F8,11.6, 3.4
J1926-1005,8,4,-142,5,ASTD,,2.3, 0.3
J1927+6117,2,1,140,4,ASTD,,1.9,
J1927+6117,5,7,135,8,STD,,1.5, 0.2
J1927+6117,8,19,127,4,STD,,1.2, 0.1
J1927+6117,15,7,128,2,STD,,1.2, 0.1
J1927+6117,43,1,87,10,ASTD,,0.2,
J1927+7358,1.4,1,176,8,ASTD,,14.3,
J1927+7358,2,14,173,5,STD,,12.1, 3.1
J1927+7358,5,8,159,4,STD,,4.4, 0.7
J1927+7358,8,20,159,5,STD,,2.8, 1.2
J1927+7358,15,65,158,3,STD,,0.9, 0.3
J1927+7358,43,1,153,10,ASTD,,0.9,
J1927+7358,86,1,131,,,,0.9,
J1928+0848,2,6,-28,2,STD,,3.4, 0.2
J1928+0848,8,6,-27,5,STD,,3.3, 0.6
J1928+4412,2,3,5,4,ASTD,F8,5.5, 0.2
J1928+4412,8,3,8,5,ASTD,,2.5, 0.1
J1928+6814,8,3,137,5,ASTD,,66.4, 0.3
J1928-0106,5,1,-53,5,ASTD,,26.0,
J1928-0456,8,1,-16,5,ASTD,,3.0,
J1928-2035,8,2,-177,5,ASTD,,1.5, 0.1
J1928-2931,8,1,173,5,ASTD,,1.9,
J1929+0507,2,4,-105,4,ASTD,F8,11.1, 0.2
J1929+0507,8,4,-105,5,ASTD,,9.4, 2.6
J1929+0910,2,3,-36,4,ASTD,,3.8, 0.5
J1929+0910,5,2,-36,5,ASTD,,3.2, 0.5
J1929+0910,8,3,-37,5,ASTD,,0.9, 0.3
J1929+2325,8,2,81,5,ASTD,,1.0, 0.1
J1929+2543,2,6,12,2,STD,,5.4, 0.7
J1929+2543,8,6,19,3,STD,,2.1, 0.4
J1929+6146,5,1,-75,5,ASTD,,19.3,
J1929+6146,8,1,-102,5,ASTD,,3.4,
J1930+1532,2,2,-168,4,ASTD,,4.0, 0.6
J1930+1532,24,1,-168,7,ASTD,,1.1,
J1930+5948,8,1,106,5,ASTD,,0.8,
J1930-0516,8,1,54,5,ASTD,,1.7,
J1930-2053,2,3,-177,4,ASTD,,17.6, 2.5
J1930-2053,8,3,-171,5,ASTD,,1.9, 0.3
J1931+0937,8,1,151,5,ASTD,,0.8,
J1931+2243,2,32,-36,8,STD,,3.7, 0.6
J1931+2243,8,32,-36,5,STD,,2.1, 0.9
J1931+3122,2,2,13,4,ASTD,F8,9.4, 0.4
J1931+3122,8,4,-9,5,ASTD,,2.9, 0.1
J1931+4743,2,3,41,4,ASTD,,3.2, 0.1
J1931+4743,5,1,38,5,ASTD,,2.6,
J1931+4743,8,4,38,5,ASTD,,1.6, 0.9
J1931+5227,5,1,-164,5,ASTD,,46.0,
J1932+4454,5,1,21,5,ASTD,,10.6,
J1932-0818,8,1,-60,5,ASTD,,1.6,
J1932-2928,2,4,-43,4,ASTD,,8.5, 1.9
J1932-2928,8,4,-38,5,ASTD,,2.6, 0.1
J1932-4536,2,1,53,4,ASTD,,15.6,
J1933+0726,8,2,76,5,ASTD,,6.6, 0.2
J1933+1504,2,4,-95,4,ASTD,,5.9, 0.1
J1933+1504,8,4,-62,5,ASTD,,3.7, 0.2
J1933+6540,2,2,-35,4,ASTD,,2.7, 0.9
J1933+6540,8,4,-52,5,ASTD,,0.6, 0.1
J1933-1025,5,1,3,5,ASTD,,2.3,
J1934+0731,5,1,-48,5,ASTD,,4.1,
J1934+0731,8,1,-51,5,ASTD,,3.7,
J1934+1043,2,3,-172,4,ASTD,,5.8, 0.6
J1934+1043,8,3,170,5,ASTD,,2.3, 0.1
J1934+1732,8,1,119,5,ASTD,,36.4,
J1934+4119,5,1,-4,5,ASTD,,6.6,
J1934+6001,8,1,100,5,ASTD,,2.9,
J1934+6138,2,4,-179,4,ASTD,,3.1, 0.2
J1934+6138,8,4,168,5,ASTD,,1.5, 0.1
J1934+6807,5,1,-134,5,ASTD,,10.4,
J1934-2416,2,4,108,4,ASTD,F8,5.7, 0.3
J1934-2416,8,1,133,5,ASTD,,2.0,
J1935+2031,8,7,-172,7,STD,,0.9, 0.1
J1935+8130,2,5,-66,1,STD,,9.8, 0.1
J1935+8130,8,5,-68,1,STD,,10.3, 0.2
J1935-1602,2,3,90,4,ASTD,F8,9.8, 0.1
J1935-1602,8,1,89,5,ASTD,,10.2,
J1936+0142,2,3,-35,4,ASTD,,13.7, 0.3
J1936+0142,8,2,-46,5,ASTD,,1.9, 0.1
J1936+2051,2,1,-35,4,ASTD,,5.1,
J1936+2246,2,3,-128,4,ASTD,,5.8, 0.4
J1936+2246,8,2,-127,5,ASTD,,1.5, 0.8
J1936+2357,2,1,-174,4,ASTD,,9.5,
J1936+3642,2,2,-105,4,ASTD,,2.9, 0.1
J1936+3642,8,4,-104,5,ASTD,,1.8, 0.1
J1936+4625,5,1,19,5,ASTD,,3.6,
J1936+4625,8,1,19,5,ASTD,,3.4,
J1936+7131,2,3,-178,4,ASTD,,1.7, 0.2
J1936+7131,8,4,-177,5,ASTD,,1.6, 0.3
J1936+7131,15,1,-171,4,ASTD,,1.1,
J1937+3607,2,5,16,7,STD,,3.3, 1.1
J1937+3607,8,4,3,5,ASTD,,1.7, 0.1
J1937+6144,8,1,96,5,ASTD,,1.2,
J1937+7440,2,1,4,4,ASTD,,3.8,
J1937+7440,5,1,7,5,ASTD,,3.1,
J1937+7440,8,2,6,5,ASTD,,2.1, 0.5
J1937+8356,2,6,-89,1,STD,,7.0, 0.2
J1937+8356,8,6,-90,1,STD,,6.8, 0.2
J1937+8356,15,6,-94,2,STD,,0.5, 0.1
J1937-3958,2,1,99,4,ASTD,,10.1,
J1937-3958,5,1,85,5,ASTD,F8,3.3,
J1937-3958,8,2,118,5,ASTD,,2.4, 0.7
J1938+0448,2,4,-34,4,ASTD,,17.4, 0.1
J1938+0448,8,4,-33,5,ASTD,,1.4, 0.1
J1938+0942,2,1,107,4,ASTD,F8,15.9,
J1938+0942,8,2,102,5,ASTD,,6.2, 0.1
J1938+6307,2,1,21,4,ASTD,,9.6,
J1938+6307,8,1,22,5,ASTD,,9.9,
J1938+6648,8,1,-89,5,ASTD,,76.1,
J1938+664B,5,1,11,5,ASTD,,3.2,
J1938+664C,8,2,-28,5,ASTD,,30.6,25.7
J1938-1749,2,5,162,3,STD,,11.9, 3.2
J1938-1749,8,3,161,5,ASTD,,0.7, 0.2
J1939+3713,2,4,-86,4,ASTD,,2.8, 0.3
J1939+3713,5,1,-74,5,ASTD,,2.5,
J1939+3713,8,3,-73,5,ASTD,,0.9, 0.1
J1939+3817,2,3,-105,4,ASTD,,5.2, 0.1
J1939+3817,8,4,-107,5,ASTD,,5.3, 0.4
J1939-1002,2,4,31,4,ASTD,,20.6, 0.2
J1939-1002,5,1,5,5,ASTD,,2.7,
J1939-1002,8,4,8,5,ASTD,,3.3, 0.2
J1939-1002,15,2,15,4,ASTD,,1.0, 0.1
J1939-1525,1.4,1,162,8,ASTD,,22.0,
J1939-1525,2,1,151,4,ASTD,,28.2,
J1939-1525,5,1,131,5,ASTD,,1.3,
J1939-1525,8,22,128,10,STD,,0.9, 0.2
J1939-1525,15,11,124,10,STD,,0.8, 0.1
J1939-1525,24,2,121,7,ASTD,,0.7, 0.1
J1940+4304,2,4,-130,4,ASTD,,3.9, 0.1
J1940+4304,8,5,-122,1,STD,,4.2, 0.3
J1940-0039,8,1,122,5,ASTD,,5.5,
J1940-2006,8,2,-16,5,ASTD,,1.2, 0.2
J1941+7221,2,2,-172,4,ASTD,,2.0, 0.1
J1941+7221,8,3,-160,5,ASTD,,1.4, 0.1
J1941-0211,5,1,-130,5,ASTD,,22.2,
J1941-0511,2,4,-34,4,ASTD,,12.7, 2.7
J1941-0511,8,2,-41,5,ASTD,,5.9, 0.3
J1941-2933,2,5,-119,1,STD,,9.3, 0.2
J1941-2933,8,3,-123,5,ASTD,,10.7, 0.1
J1941-3007,2,1,-93,4,ASTD,F8,3.7,
J1941-3007,8,4,-90,5,ASTD,,3.8, 0.1
J1942+1033,5,1,90,5,ASTD,,1.5,
J1942+1033,8,3,90,5,ASTD,,1.5, 0.1
J1942+1033,15,2,89,4,ASTD,,1.6, 0.1
J1942+4129,2,2,3,4,ASTD,,1.9, 0.2
J1942+4129,8,5,8,2,STD,,1.8, 0.1
J1942+6307,5,1,147,5,ASTD,,1.8,
J1942+6307,8,1,149,5,ASTD,,1.1,
J1942-3130,2,1,27,4,ASTD,,19.4,
J1942-3130,8,3,-10,5,ASTD,,1.3, 0.2
J1943+2118,5,1,145,5,ASTD,,14.8,
J1944+3920,8,1,-74,5,ASTD,,1.1,
J1944+4911,5,1,85,5,ASTD,,3.0,
J1944+5448,2,4,40,4,ASTD,,5.5, 0.7
J1944+5448,8,5,80,6,STD,,2.0, 0.2
J1944+5448,15,1,73,4,ASTD,,1.5,
J1944-1354,5,1,141,5,ASTD,,33.5,
J1945+0936,8,1,-129,5,ASTD,,2.0,
J1945+0952,2,4,10,4,ASTD,,6.8, 0.2
J1945+0952,5,1,5,5,ASTD,,4.6,
J1945+0952,8,5,8,2,STD,,3.4, 0.1
J1945+6534,5,1,1,5,ASTD,,2.9,
J1945+7055,2,6,-168,4,STD,,5.9, 0.1
J1945-0153,2,3,-16,4,ASTD,,2.8, 0.4
J1945-0153,8,5,-12,3,STD,,1.0, 0.2
J1945-3048,8,1,161,5,ASTD,,6.6,
J1945-3111,8,3,-9,5,ASTD,,2.4, 0.9
J1945-4005,8,1,-140,5,ASTD,,3.7,
J1946+2300,2,5,-27,3,STD,,6.6, 0.7
J1946+2300,5,1,-28,5,ASTD,,3.4,
J1946+2300,8,6,-26,3,STD,,2.5, 0.1
J1947+0422,5,1,-115,5,ASTD,F8,3.1,
J1947+0422,8,1,-104,5,ASTD,,2.6,
J1947+1248,5,1,-113,5,ASTD,,3.1,
J1947+1248,8,5,-114,2,STD,,2.3, 0.3
J1947+4633,5,1,20,5,ASTD,,1.4,
J1947+4633,8,1,83,5,ASTD,,3.7,
J1947+6750,8,1,10,5,ASTD,,1.0,
J1947-0103,2,1,8,4,ASTD,,5.7,
J1947-0103,8,3,-24,5,ASTD,,0.8, 0.1
J1948+1314,8,1,-39,5,ASTD,,13.6,
J1948+3556,8,4,62,5,ASTD,,2.7, 0.2
J1948+3943,2,4,-101,4,ASTD,,11.8, 3.5
J1948+3943,8,5,-91,10,STD,,0.8, 0.2
J1949+1246,5,2,6,5,ASTD,,3.7, 0.9
J1949+1246,8,2,15,5,ASTD,,3.5, 2.5
J1949+2421,2,4,67,4,ASTD,,12.4, 0.7
J1949+2421,5,1,57,5,ASTD,,3.6,
J1949+2421,8,3,63,5,ASTD,,1.1, 0.1
J1949+5041,2,2,6,4,ASTD,,2.2, 0.1
J1949+5041,8,4,2,5,ASTD,,1.9, 0.1
J1949+7252,2,2,-58,4,ASTD,,4.2, 0.8
J1949+7252,8,2,-43,5,ASTD,,0.8, 0.1
J1949-1153,5,1,-37,5,ASTD,,4.0,
J1949-1153,8,1,-39,5,ASTD,,2.4,
J1949-1957,2,5,-151,1,STD,,23.4, 0.2
J1949-1957,5,3,-150,5,ASTD,,4.9, 1.3
J1949-1957,8,7,-152,2,STD,,3.2, 0.4
J1950+0807,2,2,162,4,ASTD,,21.1, 0.1
J1950+0807,5,1,161,5,ASTD,,17.7,
J1950+0807,8,3,-179,5,ASTD,,10.9, 2.3
J1950+1213,5,1,77,5,ASTD,,3.6,
J1950+5704,5,1,126,5,ASTD,,5.5,
J1950+7310,8,1,-117,5,ASTD,,8.9,
J1950-0436,2,1,46,4,ASTD,,18.9,
J1950-0436,8,3,-45,5,ASTD,,1.7, 0.8
J1950-3226,8,1,71,5,ASTD,,34.6,
J1951+0134,2,1,171,4,ASTD,,11.8,
J1951+0134,5,1,154,5,ASTD,,1.0,
J1951+0134,8,5,145,6,STD,,0.7, 0.1
J1951+0939,5,1,-60,5,ASTD,,1.4,
J1951+0939,8,1,-82,5,ASTD,,1.1,
J1951+4801,8,1,-38,5,ASTD,,6.6,
J1951+5727,2,4,-96,4,ASTD,F8,9.9, 0.2
J1951+5727,8,1,-118,5,ASTD,,1.3,
J1951-0509,2,5,-167,3,STD,,6.0, 1.0
J1951-0509,8,5,-167,3,STD,,3.0, 0.4
J1951-1830,8,3,-120,5,ASTD,,1.0, 0.2
J1951-2403,2,2,59,4,ASTD,,3.2, 0.2
J1951-2403,5,1,42,5,ASTD,,4.5,
J1952+1803,5,2,27,5,ASTD,,3.0, 0.3
J1952+1803,8,2,35,5,ASTD,,2.5, 0.1
J1952+2526,2,4,-175,4,ASTD,,10.1, 0.7
J1952+2526,8,4,-172,5,ASTD,,3.3, 0.1
J1952+4958,2,1,-85,4,ASTD,,2.4,
J1952+4958,8,1,-94,5,ASTD,,0.9,
J1952+6234,5,1,-78,5,ASTD,,1.9,
J1952+6234,8,1,-73,5,ASTD,,1.5,
J1952+6501,8,1,-112,5,ASTD,,1.9,
J1952-2348,8,1,-140,5,ASTD,,2.4,
J1953+3537,2,4,-164,4,ASTD,,6.3, 3.2
J1953+3537,5,1,-160,5,ASTD,,3.3,
J1953+3537,8,6,-169,12,STD,,1.3, 0.5
J1953+3537,15,1,-159,4,ASTD,,0.8,
J1953+5350,5,1,106,5,ASTD,,4.6,
J1953-2036,2,2,70,4,ASTD,,4.4, 0.7
J1953-2654,8,1,127,5,ASTD,,46.9,
J1954+6153,2,4,-39,4,ASTD,,4.4, 0.3
J1954+7504,5,1,-169,5,ASTD,,1.8,
J1954-1123,2,2,29,4,ASTD,,2.4, 0.1
J1954-1123,8,5,19,8,STD,,2.1, 0.3
J1954-1123,15,10,4,3,STD,,1.4, 0.1
J1955+0618,5,1,149,5,ASTD,,1.7,
J1955+1358,2,2,-148,4,ASTD,,8.0, 4.3
J1955+1358,8,1,-157,5,ASTD,,1.0,
J1955+3719,8,1,-134,5,ASTD,,5.4,
J1955+5131,2,33,-57,8,STD,,5.9, 1.3
J1955+5131,5,2,-58,5,ASTD,,5.1, 0.1
J1955+5131,8,35,-60,3,STD,,1.2, 0.2
J1955+5131,15,14,-61,6,STD,,0.8, 0.1
J1955+5131,43,1,-65,10,ASTD,,0.2,
J1955+5131,86,1,-64,,,,0.7,
J1956+1856,8,1,23,5,ASTD,,1.4,
J1956+2820,2,3,-98,4,ASTD,,6.9, 0.3
J1956+2820,5,2,-100,5,ASTD,,6.5, 0.2
J1956+2820,8,4,-106,5,ASTD,,1.6, 0.2
J1956-1957,2,2,-147,4,ASTD,,2.7, 0.6
J1956-1957,8,2,-161,5,ASTD,,1.2, 0.5
J1956-3225,2,5,-53,3,STD,,12.9, 1.0
J1956-3225,8,8,-55,8,STD,,1.1, 0.2
J1957+3338,2,3,-70,4,ASTD,,16.0, 0.4
J1957+3338,5,1,-74,5,ASTD,,14.2,
J1957+3338,8,3,-83,5,ASTD,,0.7, 0.1
J1957+3338,15,2,-76,4,ASTD,,0.7, 0.1
J1957+3427,2,3,-147,4,ASTD,,6.8, 0.3
J1957+3427,8,2,-144,5,ASTD,,7.4, 0.1
J1957-3845,2,8,-35,72,STD,,7.5, 1.8
J1957-3845,5,1,-6,5,ASTD,F8,10.3,
J1957-3845,8,29,-50,24,STD,,0.7, 0.3
J1957-3845,15,1,-50,4,ASTD,,0.4,
J1958-2052,8,2,-153,5,ASTD,,28.8,26.0
J1958-3011,5,1,105,5,ASTD,,3.7,
J1958-3011,8,1,109,5,ASTD,,1.9,
J1959+3846,8,5,-79,7,STD,,0.8, 0.1
J1959+4044,2,1,-87,4,ASTD,,14.1,
J1959+4044,5,2,-78,5,ASTD,,4.0, 0.3
J1959+4044,8,2,-84,5,ASTD,,1.9, 0.1
J1959+4044,15,15,-79,2,STD,,1.5, 0.4
J1959+4213,8,1,-92,5,ASTD,,1.5,
J1959+6206,5,1,-117,5,ASTD,,1.3,
J1959+6206,8,1,-106,5,ASTD,,1.0,
J1959+6508,2,1,176,4,ASTD,F15,5.8,
J1959+6508,8,2,131,5,ASTD,,0.5, 0.1
J1959+6508,15,11,146,5,STD,,0.6, 0.1
J1959+6508,43,12,145,14,STD,,0.6, 0.1
J2000-1325,5,3,-2,5,ASTD,,7.9, 2.0
J2000-1325,8,3,15,5,ASTD,,1.6, 0.1
J2000-1325,43,1,17,10,ASTD,,1.2,
J2000-1748,2,1,-151,4,ASTD,,3.0,
J2000-1748,5,4,45,5,ASTD,,10.7, 7.1
J2000-1748,8,11,142,77,STD,,0.6, 0.3
J2000-1748,15,11,100,23,STD,,0.5, 0.1
J2000-1748,43,1,97,10,ASTD,,0.5,
J2000-1921,8,2,-93,5,ASTD,,23.9,17.4
J2001+1027,2,3,108,4,ASTD,,6.7, 0.4
J2001+1027,8,3,97,5,ASTD,,2.7, 0.3
J2001+2416,2,4,-147,4,ASTD,,4.2, 0.4
J2001+2416,5,1,-144,5,ASTD,,4.3,
J2001+2416,8,6,-153,5,STD,,2.1, 0.9
J2001+2416,24,1,-150,7,ASTD,,1.0,
J2001+4352,2,2,48,4,ASTD,,6.1, 3.1
J2001+4352,8,3,63,5,ASTD,,0.9, 0.2
J2001+4352,15,3,67,4,ASTD,,0.6, 0.1
J2001-0422,5,1,123,5,ASTD,,2.9,
J2001-0422,8,3,107,5,ASTD,,1.8, 0.1
J2001-0830,5,1,133,5,ASTD,,2.3,
J2002+0651,2,4,-136,4,ASTD,,3.2, 0.4
J2002+0651,8,3,-133,5,ASTD,,3.1, 0.2
J2002+1501,2,4,153,4,ASTD,,5.6, 0.7
J2002+1501,8,11,167,8,STD,,1.1, 0.4
J2002+4506,2,4,108,4,ASTD,,4.3, 0.2
J2002+4506,8,3,109,5,ASTD,,1.0, 0.2
J2002+4725,8,6,-76,118,STD,,0.6, 0.3
J2002-1455,2,1,-40,4,ASTD,,9.7,
J2002-1455,8,3,-73,5,ASTD,,3.3, 0.8
J2002-1649,2,4,90,4,ASTD,,7.1, 0.8
J2002-1649,8,3,88,5,ASTD,,1.2, 0.3
J2003+1332,5,1,160,5,ASTD,,4.7,
J2003+1332,8,1,158,5,ASTD,,2.2,
J2003+1405,5,1,-108,5,ASTD,,3.4,
J2003+1405,8,1,-100,5,ASTD,,3.1,
J2003+2328,8,1,41,5,ASTD,,2.3,
J2003+3034,8,2,-52,5,ASTD,,0.6, 0.1
J2003+6625,2,5,-118,1,STD,F5,36.3, 0.3
J2003+6625,5,1,-130,5,ASTD,F8,13.5,
J2003+6625,8,1,-101,5,ASTD,,0.4,
J2003-0421,2,1,0,4,ASTD,,2.3,
J2003-0421,8,3,-1,5,ASTD,,1.9, 0.1
J2003-3251,2,4,-39,4,ASTD,,3.3, 0.3
J2003-3251,5,1,-32,5,ASTD,,6.1,
J2003-3251,8,6,-35,4,STD,,2.4, 0.3
J2003-3251,15,2,-34,4,ASTD,,2.0, 0.2
J2004+5939,5,1,-159,5,ASTD,,6.3,
J2004+7355,2,3,24,4,ASTD,,2.7, 0.2
J2004+7355,5,1,23,5,ASTD,,2.5,
J2004+7355,8,4,17,5,ASTD,,1.2, 0.3
J2004-1014,5,1,119,5,ASTD,,3.5,
J2005+1033,2,4,43,4,ASTD,,8.0, 0.3
J2005+1033,5,1,42,5,ASTD,,1.6,
J2005+1033,8,4,31,5,ASTD,,1.8, 0.3
J2005+1825,5,1,124,5,ASTD,,2.5,
J2005+1825,8,1,121,5,ASTD,,2.4,
J2005+4428,8,3,-104,5,ASTD,,4.5, 0.8
J2005+4533,5,1,-172,5,ASTD,,7.6,
J2005+7004,8,1,162,5,ASTD,,18.9,
J2005+7752,2,17,-94,3,STD,,5.3, 0.7
J2005+7752,5,11,-92,2,STD,,5.7, 0.5
J2005+7752,8,31,-91,4,STD,,1.4, 0.2
J2005+7752,15,42,-90,4,STD,,0.9, 0.4
J2005+7752,43,1,-81,10,ASTD,,0.2,
J2005-1822,2,5,176,2,STD,,10.0, 0.4
J2005-1822,8,4,177,5,ASTD,,1.4, 0.1
J2005-2310,2,4,92,4,ASTD,,3.9, 0.5
J2005-2310,8,5,114,5,STD,,1.7, 0.2
J2005-3723,2,4,17,4,ASTD,,8.1, 0.4
J2005-3723,5,1,-24,5,ASTD,F8,70.5,
J2005-3723,8,15,-34,42,STD,,1.9, 0.5
J2006+6424,2,1,-60,4,ASTD,,7.4,
J2006+6424,8,2,-91,5,ASTD,,0.5, 0.1
J2006+6424,15,4,-84,4,ASTD,,1.0, 0.1
J2006+7605,5,1,-101,5,ASTD,,7.8,
J2006-0826,5,1,-37,5,ASTD,,2.8,
J2006-0826,8,1,-42,5,ASTD,,3.2,
J2006-1222,2,3,37,4,ASTD,,9.1, 0.4
J2006-1222,8,3,27,5,ASTD,,0.9, 0.3
J2007+0116,8,1,-25,5,ASTD,,1.4,
J2007+0636,2,4,-151,4,ASTD,,3.3, 0.1
J2007+0636,8,5,-144,4,STD,,0.9, 0.1
J2007+3722,8,1,97,5,ASTD,,2.3,
J2007+4029,8,2,98,5,ASTD,,2.7, 0.3
J2007+4029,15,27,94,3,STD,,1.7, 0.2
J2007+6235,8,1,-82,5,ASTD,,1.3,
J2007+6607,2,5,-151,2,STD,,4.0, 0.4
J2007+6607,8,5,-157,3,STD,,2.2, 0.7
J2007+7452,2,4,-99,4,ASTD,,21.7, 0.3
J2007+7452,8,2,-91,5,ASTD,,0.8, 0.1
J2007-3556,8,1,125,5,ASTD,,38.7,
J2007-4434,2,2,126,4,ASTD,F8,31.5, 1.4
J2007-4434,8,1,156,5,ASTD,,1.6,
J2008+6345,5,1,4,5,ASTD,,1.4,
J2008+6345,8,1,7,5,ASTD,,1.4,
J2008-0015,5,1,66,5,ASTD,,7.4,
J2008-0418,2,3,34,4,ASTD,,7.4, 0.2
J2008-0418,5,1,36,5,ASTD,,1.6,
J2008-0418,8,4,35,5,ASTD,,2.0, 0.5
J2008-0418,24,1,36,7,ASTD,,0.4,
J2009+0727,2,4,-8,4,ASTD,,6.3, 1.1
J2009+0727,8,3,-8,5,ASTD,,3.4, 0.3
J2009+1318,5,1,139,5,ASTD,,1.4,
J2009+1318,8,1,143,5,ASTD,,2.1,
J2009+7229,8,5,-46,4,STD,,1.3, 0.3
J2009+7229,15,1,-38,4,ASTD,,1.4,
J2009-2526,5,1,-119,5,ASTD,F8,5.3,
J2009-2526,8,1,-117,5,ASTD,,5.5,
J2009-2812,2,1,153,4,ASTD,,7.9,
J2009-2812,8,2,33,5,ASTD,,1.5, 1.0
J2010+1513,5,1,71,5,ASTD,,10.1,
J2010+1513,8,1,70,5,ASTD,,10.2,
J2010+3322,8,1,99,5,ASTD,,5.8,
J2010+6116,2,3,136,4,ASTD,,2.7, 0.1
J2010+6116,8,3,145,5,ASTD,,2.1, 0.3
J2010-0944,8,1,148,5,ASTD,,15.3,
J2010-2523,8,1,38,5,ASTD,,2.4,
J2011+2754,5,1,-58,5,ASTD,,2.7,
J2011+2754,8,1,-62,5,ASTD,,2.9,
J2011+7205,5,1,160,5,ASTD,,4.6,
J2011+7205,8,1,158,5,ASTD,,3.3,
J2011-0644,2,6,146,5,STD,,24.1, 2.2
J2011-0644,8,5,157,15,STD,,2.3, 0.3
J2011-1546,1.4,1,-7,8,ASTD,,16.5,
J2011-1546,2,11,3,5,STD,,4.1, 1.1
J2011-1546,5,5,2,8,STD,,6.3, 2.5
J2011-1546,8,38,9,6,STD,,0.9, 0.4
J2011-1546,15,11,9,3,STD,,1.2, 0.5
J2011-1546,24,6,23,4,STD,,0.4, 0.2
J2011-1546,43,2,29,10,ASTD,,0.2, 0.1
J2012+4628,15,7,-38,8,STD,,0.5, 0.1
J2012+5308,5,2,-64,5,ASTD,,15.1, 0.4
J2012+5308,8,1,-64,5,ASTD,,15.3,
J2012+6319,5,1,-156,5,ASTD,,1.9,
J2012+6319,8,1,-145,5,ASTD,,1.9,
J2012-1646,5,1,169,5,ASTD,,1.9,
J2012-1646,8,2,173,5,ASTD,,2.2, 0.8
J2012-1914,2,1,-98,4,ASTD,,25.6,
J2012-1914,8,2,-100,5,ASTD,,13.1,12.7
J2013+1006,5,2,82,5,ASTD,,1.8, 0.4
J2013+1006,8,2,80,5,ASTD,,1.1, 0.6
J2013+2200,5,1,122,5,ASTD,,5.5,
J2013+2200,8,1,119,5,ASTD,,2.5,
J2013-2448,8,1,60,5,ASTD,,2.1,
J2013-2624,2,3,171,4,ASTD,F8,24.3, 3.0
J2013-2624,8,2,129,5,ASTD,,2.4, 1.4
J2014+0322,5,1,145,5,ASTD,,5.7,
J2014+0634,5,1,-3,5,ASTD,,4.3,
J2014+0648,8,1,-1,5,ASTD,,9.8,
J2014+233A,5,1,-58,5,ASTD,,13.9,
J2014+5059,2,6,-75,2,STD,F8,7.5, 0.1
J2014+5059,8,4,-72,5,ASTD,,6.9, 0.1
J2014+6123,8,1,11,5,ASTD,,2.0,
J2014+6553,2,5,-54,5,STD,,7.7, 0.5
J2014+6553,8,1,-20,5,ASTD,,6.3,
J2014-0047,8,1,92,5,ASTD,,0.7,
J2015+1622,5,1,65,5,ASTD,,2.9,
J2015+1622,8,1,67,5,ASTD,,1.8,
J2015+1727,5,1,-28,5,ASTD,,10.4,
J2015+3710,5,1,-158,5,ASTD,,5.2,
J2015+3710,8,5,-154,2,STD,,3.8, 0.8
J2015+3710,15,21,-153,6,STD,,0.5, 0.1
J2015+3710,86,1,-117,,,,0.2,
J2015+4628,8,1,-26,5,ASTD,,1.9,
J2015+5253,2,4,-154,4,ASTD,,7.0, 0.4
J2015+5253,8,3,-141,5,ASTD,,1.6, 0.3
J2015+6047,8,1,-43,5,ASTD,,1.1,
J2015+6554,2,4,-35,4,ASTD,,13.8, 0.2
J2015+6554,8,4,-65,5,ASTD,,0.9, 0.1
J2015-0137,2,4,9,4,ASTD,,14.0, 0.5
J2015-0137,8,4,32,5,ASTD,,2.1, 0.1
J2015-0137,15,7,41,3,STD,,1.0, 0.2
J2015-1703,2,2,-18,4,ASTD,,9.2, 5.7
J2015-1703,8,3,-19,5,ASTD,,3.2, 0.3
J2016+1632,2,6,-66,2,STD,,8.4, 0.3
J2016+1632,8,7,-64,8,STD,,0.8, 0.3
J2016+1632,15,11,-81,7,STD,,0.5, 0.1
J2016+3600,2,2,19,4,ASTD,,8.9, 0.1
J2016+3600,8,5,17,2,STD,,2.7, 0.2
J2016+6450,5,1,-152,5,ASTD,,3.3,
J2016+6450,8,1,-145,5,ASTD,,0.9,
J2016-0903,8,1,89,5,ASTD,,0.9,
J2016-0903,15,3,69,4,ASTD,,0.7, 0.2
J2016-2708,2,4,-13,4,ASTD,,19.0, 0.2
J2017+7440,2,7,85,1,STD,,3.7, 0.2
J2017+7440,8,8,81,4,STD,,0.7, 0.2
J2017-1819,2,3,-175,4,ASTD,F8,5.2, 0.1
J2017-1819,8,3,-175,5,ASTD,,5.4, 0.1
J2017-2514,8,3,-32,5,ASTD,,3.5, 0.1
J2018+0831,2,4,177,4,ASTD,,5.6, 0.4
J2018+0831,8,4,174,5,ASTD,,1.6, 0.2
J2018+3851,8,2,-44,5,ASTD,,2.5, 0.5
J2018+5645,5,1,6,5,ASTD,,2.9,
J2018-1109,8,4,125,5,ASTD,,0.9, 0.1
J2018-2718,8,1,107,5,ASTD,,1.9,
J2018-2856,5,1,-63,5,ASTD,,3.9,
J2018-2856,8,1,-47,5,ASTD,,4.1,
J2019+112B,5,1,130,5,ASTD,,8.9,
J2019+5943,5,1,-9,5,ASTD,,3.6,
J2019+5943,8,1,-6,5,ASTD,,3.6,
J2019-3728,5,1,88,5,ASTD,,92.4,
J2020+2826,2,3,144,4,ASTD,,11.5, 0.2
J2020+2942,8,2,5,5,ASTD,,3.7, 2.2
J2020+2942,24,1,34,7,ASTD,,12.6,
J2020+294A,8,1,6,5,ASTD,,2.3,
J2020+6524,8,1,150,5,ASTD,,0.7,
J2020+6747,5,1,-14,5,ASTD,,1.3,
J2020+6747,8,1,-13,5,ASTD,,1.1,
J2020-2650,8,1,-50,5,ASTD,,6.3,
J2021+0515,2,1,176,4,ASTD,,1.9,
J2021+0515,8,5,164,2,STD,,2.2, 0.1
J2021+2318,5,1,98,5,ASTD,,4.8,
J2021+2318,8,1,101,5,ASTD,,5.1,
J2021+5143,5,1,-68,5,ASTD,,5.3,
J2021+5143,8,1,-63,5,ASTD,,1.0,
J2021+6045,8,1,150,5,ASTD,,1.5,
J2021-3137,5,1,164,5,ASTD,,6.3,
J2021-3137,8,1,168,5,ASTD,,6.1,
J2022+1001,8,1,-78,5,ASTD,,1.2,
J2022+6136,2,1,33,4,ASTD,,6.7,
J2022+6136,5,2,34,5,ASTD,,6.7, 0.3
J2022+6136,8,18,33,1,STD,,7.0, 0.1
J2022+6136,15,5,33,1,STD,,7.1, 0.1
J2022+6355,8,1,59,5,ASTD,,51.6,
J2022+7611,2,5,-144,8,STD,,3.9, 0.1
J2022+7611,5,3,-149,5,ASTD,,4.4, 0.8
J2022+7611,8,8,-144,4,STD,,2.4, 0.4
J2022+7611,15,12,-142,6,STD,,0.8, 0.4
J2022+7611,86,1,-123,,,,0.3,
J2022-1204,8,1,34,5,ASTD,,0.7,
J2022-2007,2,1,-1,4,ASTD,,16.5,
J2022-2007,5,1,-13,5,ASTD,F8,9.0,
J2022-2007,8,4,9,5,ASTD,,4.8, 0.1
J2022-2058,2,3,52,4,ASTD,,4.0, 0.3
J2022-2058,8,2,33,5,ASTD,,1.9, 0.6
J2022-2201,2,4,-144,4,ASTD,,12.9, 1.7
J2022-4038,2,1,116,4,ASTD,,3.6,
J2022-4038,8,3,129,5,ASTD,,4.5, 0.5
J2022-4513,8,1,-171,5,ASTD,,3.2,
J2023+2223,2,5,-7,3,STD,,7.3, 0.2
J2023+2223,8,5,-15,5,STD,,1.8, 0.2
J2023+3153,2,3,165,4,ASTD,,3.8, 1.0
J2023+3153,8,3,177,5,ASTD,,1.5, 0.4
J2023+3153,15,16,179,4,STD,,0.9, 0.4
J2023+3153,24,2,159,7,ASTD,,0.7, 0.2
J2023+3153,43,1,-171,10,ASTD,,0.5,
J2023+5427,2,4,146,4,ASTD,,8.3, 2.5
J2023+5427,5,3,158,5,ASTD,F8,3.1, 0.3
J2023+5427,8,10,163,4,STD,,2.8, 0.7
J2023-0123,2,1,6,4,ASTD,F8,2.9,
J2023-0123,8,2,7,5,ASTD,,8.8, 8.2
J2023-0855,5,1,-32,5,ASTD,,3.3,
J2023-0855,8,1,-42,5,ASTD,,2.8,
J2023-3655,2,1,119,4,ASTD,,4.6,
J2023-3655,8,1,82,5,ASTD,,1.4,
J2024+0027,2,3,85,4,ASTD,,4.4, 1.2
J2024+0027,8,4,96,5,ASTD,,1.1, 0.4
J2024+1718,8,2,51,5,ASTD,,0.5, 0.1
J2024+1718,15,6,124,9,STD,,0.5, 0.1
J2024+2036,5,1,-64,5,ASTD,F8,5.2,
J2024+2036,8,1,-56,5,ASTD,,4.2,
J2024+2736,2,2,-40,4,ASTD,,10.7, 8.1
J2024+2736,8,4,-40,5,ASTD,,1.2, 0.2
J2024-2942,5,1,-121,5,ASTD,,3.3,
J2024-3253,2,5,55,10,STD,,3.9, 0.9
J2024-3253,8,6,51,8,STD,,2.1, 0.5
J2025+0316,2,3,-133,4,ASTD,,2.4, 0.3
J2025+0316,8,3,-122,5,ASTD,,2.0, 0.1
J2025+3343,5,1,14,5,ASTD,,6.0,
J2025+3343,8,7,-30,44,STD,,0.9, 0.4
J2025+3343,15,21,-9,11,STD,,0.6, 0.2
J2025+3343,24,1,-4,7,ASTD,,0.7,
J2025+3343,43,1,-47,10,ASTD,,0.5,
J2025+5028,2,1,88,4,ASTD,,2.9,
J2025+5028,8,5,90,16,STD,,1.7, 0.2
J2025-0735,2,5,-21,2,STD,,9.2, 0.2
J2025-0735,5,4,-15,5,ASTD,,6.0, 2.6
J2025-0735,8,10,-11,2,STD,,1.5, 0.6
J2025-0735,15,15,-8,3,STD,,1.5, 0.3
J2025-0735,43,1,-12,10,ASTD,,0.9,
J2025-0930,5,1,26,5,ASTD,,3.2,
J2025-0930,8,1,24,5,ASTD,,3.2,
J2025-2845,2,1,-149,4,ASTD,,8.1,
J2025-2845,8,5,-149,11,STD,,2.1, 0.7
J2027+0749,5,1,20,5,ASTD,,2.5,
J2027+0749,8,1,19,5,ASTD,,2.4,
J2027+3612,8,1,-144,5,ASTD,,6.8,
J2027-0250,5,1,-45,5,ASTD,,6.7,
J2027-0732,5,1,53,5,ASTD,,4.3,
J2027-0831,2,4,-16,4,ASTD,,3.9, 0.1
J2027-0831,8,5,-25,2,STD,,3.7, 0.1
J2027-2136,2,2,-60,4,ASTD,,53.9,51.1
J2027-2136,5,2,-56,5,ASTD,,2.9, 0.2
J2027-2208,8,1,-84,5,ASTD,,1.0,
J2028+1750,5,1,21,5,ASTD,,3.2,
J2028+1750,8,1,21,5,ASTD,,3.1,
J2028-5226,8,1,-34,5,ASTD,,8.9,
J2029+0847,5,1,148,5,ASTD,,2.1,
J2029+4636,5,1,-1,5,ASTD,,3.0,
J2029+4636,8,6,6,5,STD,,2.6, 0.1
J2029+4926,15,2,19,4,ASTD,,0.8, 0.1
J2029-1837,8,1,58,5,ASTD,,1.6,
J2030+0202,5,1,70,5,ASTD,,1.8,
J2030+1936,8,1,138,5,ASTD,,5.6,
J2030+5015,5,1,30,5,ASTD,,14.5,
J2030+5957,5,1,-117,5,ASTD,,1.8,
J2030-0325,2,4,-101,4,ASTD,,4.6, 0.2
J2030-0325,8,5,-107,19,STD,,1.2, 0.3
J2030-0503,2,3,123,4,ASTD,,17.4, 3.1
J2030-0503,8,5,121,6,STD,,0.7, 0.1
J2030-0622,2,4,-110,4,ASTD,,8.1, 0.5
J2030-0622,8,4,-116,5,ASTD,,0.7, 0.1
J2030-0622,15,7,-125,8,STD,,0.6, 0.2
J2030-2506,8,3,109,5,ASTD,,1.8, 0.4
J2030-3039,8,4,-131,5,ASTD,,3.5, 0.2
J2031+0239,2,3,-107,4,ASTD,,4.3, 1.7
J2031+0239,8,1,-111,5,ASTD,,1.6,
J2031+1219,2,14,-166,4,STD,,3.0, 0.9
J2031+1219,5,2,-165,5,ASTD,,2.5, 1.4
J2031+1219,8,31,-158,4,STD,,1.1, 0.1
J2031+1219,15,9,-152,4,STD,,0.8, 0.1
J2031+1219,43,1,-134,10,ASTD,,0.3,
J2031+1330,5,1,-23,5,ASTD,,3.4,
J2031+1622,5,1,153,5,ASTD,,27.2,
J2031+2405,5,1,8,5,ASTD,,1.5,
J2031+5455,2,5,8,1,STD,,20.2, 0.4
J2031+5455,8,5,1,2,STD,,1.6, 0.1
J2031-0405,5,1,-155,5,ASTD,F8,4.9,
J2031-0405,8,1,-156,5,ASTD,,3.8,
J2031-2615,8,2,-54,5,ASTD,,1.6, 0.1
J2032+2702,2,1,145,4,ASTD,,5.5,
J2032+2702,8,1,117,5,ASTD,,2.3,
J2032-0246,5,1,96,5,ASTD,,17.5,
J2032-2125,2,3,-13,4,ASTD,F8,5.7, 0.4
J2032-2125,8,2,-39,5,ASTD,,2.4, 0.4
J2033+2146,2,5,84,3,STD,,4.8, 0.5
J2033+2146,8,4,87,5,ASTD,,1.3, 0.1
J2033+2146,15,11,86,1,STD,,1.5, 0.1
J2033+6308,8,1,10,5,ASTD,,0.7,
J2033-0638,8,1,107,5,ASTD,,29.0,
J2034+0433,8,1,157,5,ASTD,,1.2,
J2034+1154,2,4,81,4,ASTD,,9.5, 7.4
J2034+1154,8,3,90,5,ASTD,,0.9, 0.2
J2034+2059,5,1,26,5,ASTD,,3.4,
J2034+2059,8,1,22,5,ASTD,,2.4,
J2034+2820,2,2,-16,4,ASTD,,3.6, 0.8
J2034+2820,8,2,-23,5,ASTD,,2.0, 0.1
J2034-0523,2,1,137,4,ASTD,F8,2.6,
J2034-0523,8,3,110,5,ASTD,,1.9, 0.1
J2034-1640,2,2,92,4,ASTD,,14.6, 1.5
J2034-1640,5,1,94,5,ASTD,,3.9,
J2034-1640,8,5,81,7,STD,,1.0, 0.2
J2035+1024,8,1,-108,5,ASTD,,2.3,
J2035+1056,5,2,-13,5,ASTD,,14.3,10.7
J2035+1056,8,18,-145,10,STD,,0.8, 0.2
J2035+1056,15,6,-139,3,STD,,0.6, 0.1
J2035+1857,2,3,-113,4,ASTD,,16.8, 0.2
J2035+1857,8,1,-82,5,ASTD,,3.8,
J2035+2511,8,1,152,5,ASTD,,2.9,
J2035+5821,2,3,-97,4,ASTD,,3.8, 0.6
J2035+5821,8,3,-138,5,ASTD,,2.6, 0.1
J2035-2632,8,1,-121,5,ASTD,,31.6,
J2036+2227,2,1,-93,4,ASTD,,1.1,
J2036+2227,8,4,-88,5,ASTD,,1.3, 0.2
J2036+4654,8,1,140,5,ASTD,,11.4,
J2036+6553,8,1,44,5,ASTD,,2.8,
J2036-0629,8,6,-71,13,STD,,3.0, 0.2
J2036-2146,2,4,-15,4,ASTD,,6.6, 0.3
J2036-2146,5,1,-5,5,ASTD,,9.6,
J2036-2146,8,1,-15,5,ASTD,,0.8,
J2036-2830,8,2,150,5,ASTD,,1.0, 0.1
J2037-0508,8,1,174,5,ASTD,,11.6,
J2037-0729,5,1,54,5,ASTD,,4.2,
J2037-1522,2,3,22,4,ASTD,,9.3, 2.6
J2037-1522,5,1,24,5,ASTD,,5.5,
J2037-1522,8,6,20,2,STD,,2.4, 0.3
J2037-2438,2,4,-160,4,ASTD,,6.7, 1.6
J2037-2438,8,3,-164,5,ASTD,,4.0, 0.6
J2038+0445,8,1,-56,5,ASTD,,3.2,
J2038+1957,8,1,-25,5,ASTD,,2.7,
J2038+5119,2,22,-141,2,STD,,7.8, 0.3
J2038+5119,5,1,-141,5,ASTD,,8.0,
J2038+5119,8,35,-142,9,STD,,6.3, 1.4
J2038+5119,15,11,-160,10,STD,,0.5, 0.1
J2038+5119,24,2,-152,7,ASTD,,0.4, 0.1
J2038+5119,43,1,-151,10,ASTD,,0.3,
J2038-2819,5,1,-62,5,ASTD,,3.5,
J2039+2152,2,4,-19,4,ASTD,,3.7, 0.2
J2039+2152,8,4,-12,5,ASTD,,2.8, 0.2
J2039+6637,5,1,35,5,ASTD,,10.8,
J2039-0317,8,4,25,5,ASTD,,1.3, 0.3
J2039-1046,2,2,17,4,ASTD,,3.6, 0.4
J2039-1046,8,3,22,5,ASTD,,1.7, 0.1
J2040+1235,8,1,0,5,ASTD,,5.2,
J2040-0247,8,1,-87,5,ASTD,,5.6,
J2040-0837,5,1,-18,5,ASTD,,1.9,
J2040-1707,2,4,114,4,ASTD,,4.1, 0.6
J2040-1707,8,3,121,5,ASTD,,3.2, 1.1
J2040-2507,2,1,-29,4,ASTD,F5,9.6,
J2040-2507,5,1,-38,5,ASTD,,4.8,
J2040-2507,8,1,-39,5,ASTD,,1.3,
J2040-3836,8,3,-112,5,ASTD,,2.9, 0.5
J2041+1309,8,1,-174,5,ASTD,,1.2,
J2041-0838,8,1,-70,5,ASTD,,52.6,
J2042+0356,8,3,84,5,ASTD,,3.1, 0.1
J2042+0726,5,1,-175,5,ASTD,,2.5,
J2042+0726,8,1,178,5,ASTD,,2.1,
J2042+2426,8,1,164,5,ASTD,,1.1,
J2042+7508,2,6,162,2,STD,,6.4, 1.9
J2042+7508,8,6,163,2,STD,,2.0, 0.1
J2042+7508,15,8,162,1,STD,,1.5, 0.4
J2042-0149,5,1,134,5,ASTD,,3.7,
J2042-0149,8,1,134,5,ASTD,,2.1,
J2042-1414,5,1,13,5,ASTD,,9.3,
J2042-1414,8,1,21,5,ASTD,,3.2,
J2042-1531,8,1,-143,5,ASTD,,10.9,
J2042-2223,2,4,54,4,ASTD,,7.9, 0.4
J2042-2223,8,1,54,5,ASTD,,7.5,
J2042-2255,2,4,61,4,ASTD,,6.9, 0.4
J2042-2255,8,5,53,8,STD,,1.2, 0.2
J2043+0001,8,1,-110,5,ASTD,,1.6,
J2043+1034,8,1,-138,5,ASTD,,10.8,
J2043+1255,2,3,139,4,ASTD,,7.7, 1.6
J2043+1255,8,5,160,3,STD,,1.6, 0.1
J2043+1502,5,1,-161,5,ASTD,,3.5,
J2043+3423,2,4,34,4,ASTD,,5.7, 0.5
J2043+5526,5,1,-163,5,ASTD,,3.9,
J2043+5526,8,1,-159,5,ASTD,,4.2,
J2043-0040,5,1,71,5,ASTD,,3.6,
J2043-0040,8,1,78,5,ASTD,,3.0,
J2043-2326,8,1,-84,5,ASTD,,3.0,
J2044+0713,8,1,-50,5,ASTD,,1.7,
J2044+1259,5,1,-164,5,ASTD,,11.3,
J2044-0632,8,1,118,5,ASTD,,2.2,
J2044-0940,2,4,-0,4,ASTD,,8.8, 0.7
J2044-0940,5,1,2,5,ASTD,,9.3,
J2044-0940,8,4,-6,5,ASTD,,1.4, 0.1
J2044-2346,5,1,-21,5,ASTD,,8.3,
J2044-2346,8,1,-24,5,ASTD,,6.0,
J2045+1547,2,1,-86,4,ASTD,,2.0,
J2045+1547,5,1,-79,5,ASTD,,1.5,
J2045+1547,8,7,-104,6,STD,,1.2, 0.2
J2045+7625,8,2,67,5,ASTD,,0.9, 0.1
J2045-0435,8,1,127,5,ASTD,,3.2,
J2045-1440,5,1,-62,5,ASTD,,2.9,
J2045-1440,8,1,-59,5,ASTD,,3.4,
J2045-1858,2,3,-89,4,ASTD,,4.3, 0.2
J2045-1858,8,2,-80,5,ASTD,,1.1, 0.1
J2046+5752,5,1,-164,5,ASTD,,3.2,
J2046+5752,8,2,-162,5,ASTD,,3.1, 0.2
J2046+6054,5,1,-39,5,ASTD,,5.0,
J2046+6054,8,1,-35,5,ASTD,,1.2,
J2046-1010,5,1,-135,5,ASTD,,3.8,
J2046-1011,8,1,-167,5,ASTD,,6.1,
J2046-1152,2,3,-145,4,ASTD,,7.0, 3.2
J2047+2324,5,1,-51,5,ASTD,,5.3,
J2047+5343,2,2,-97,4,ASTD,,4.1, 1.0
J2047+5343,8,3,-87,5,ASTD,,1.5, 0.5
J2047+5735,8,1,-46,5,ASTD,,2.4,
J2047-0236,2,1,-23,4,ASTD,,101.7,
J2047-0236,8,4,-17,5,ASTD,,46.8,19.1
J2047-0246,8,1,-71,5,ASTD,,0.9,
J2047-1639,2,3,145,4,ASTD,,15.2, 1.1
J2047-1639,8,4,139,5,ASTD,,1.4, 0.1
J2047-1841,2,4,-178,4,ASTD,,14.3, 2.7
J2047-1841,8,3,-174,5,ASTD,,1.6, 0.3
J2047-2849,2,2,-47,4,ASTD,,4.4, 0.1
J2047-2849,8,3,-46,5,ASTD,,5.3, 0.1
J2048+0453,5,1,113,5,ASTD,,3.2,
J2048+1239,5,1,166,5,ASTD,,16.5,
J2048+1239,8,1,157,5,ASTD,,14.3,
J2048-0554,8,1,-154,5,ASTD,,1.4,
J2048-1600,5,1,14,5,ASTD,,6.9,
J2049+1003,2,4,-51,4,ASTD,,3.6, 0.2
J2049+1003,8,5,-53,2,STD,,1.9, 0.2
J2049+1003,15,7,-50,3,STD,,1.3, 0.1
J2049+1822,5,1,0,5,ASTD,,4.6,
J2049+1822,8,1,-26,5,ASTD,,8.1,
J2049+1953,5,1,155,5,ASTD,,5.7,
J2049+1953,8,1,153,5,ASTD,,2.1,
J2049-4020,8,1,162,5,ASTD,,3.9,
J2050+0407,2,3,-62,4,ASTD,,2.5, 0.2
J2050+0407,8,3,-37,5,ASTD,,0.9, 0.1
J2050+0407,15,8,-36,2,STD,,0.8, 0.1
J2050+3127,8,8,81,6,STD,,1.4, 0.3
J2050+3619,15,2,-102,4,ASTD,,0.8, 0.1
J2050+3619,24,1,-97,7,ASTD,,1.1,
J2050+3714,2,1,-34,4,ASTD,F8,7.5,
J2050+3714,8,2,-23,5,ASTD,,2.0, 0.2
J2050-2628,2,1,-92,4,ASTD,,5.7,
J2050-2628,8,7,174,7,STD,,0.9, 0.3
J2051+1743,2,5,-95,5,STD,,2.9, 0.2
J2051+1743,8,4,-100,5,ASTD,,2.5, 0.3
J2051+1950,2,4,174,4,ASTD,,4.7, 0.4
J2051+1950,8,4,173,5,ASTD,,2.8, 0.8
J2051+7441,2,3,-53,4,ASTD,,4.1, 0.2
J2051+7441,8,3,-61,5,ASTD,,2.3, 1.1
J2051-0553,8,1,176,5,ASTD,,1.5,
J2052+1619,2,5,-161,4,STD,,6.2, 1.1
J2052+1619,8,5,-159,1,STD,,2.0, 0.4
J2052+3635,2,2,109,4,ASTD,F8,7.0, 5.8
J2052+3635,8,5,112,4,STD,F15,1.8, 0.1
J2052+3635,15,6,105,2,STD,,1.8, 0.1
J2052+6858,2,2,70,4,ASTD,,2.7, 0.1
J2052+6858,5,1,45,5,ASTD,,4.1,
J2052+6858,8,2,66,5,ASTD,,0.7, 0.1
J2052-0756,8,1,-148,5,ASTD,,22.8,
J2053+0435,5,1,-125,5,ASTD,,3.4,
J2053+0435,8,1,-127,5,ASTD,,2.7,
J2053+2248,2,3,-132,4,ASTD,,3.5, 0.3
J2053+2248,8,4,-124,5,ASTD,,3.6, 0.1
J2053+2923,5,1,-147,5,ASTD,,2.5,
J2053+3515,2,4,10,4,ASTD,,10.2, 0.1
J2053+3515,8,4,8,5,ASTD,,10.1, 0.1
J2053-0100,5,1,-105,5,ASTD,,3.4,
J2053-0514,8,1,167,5,ASTD,,60.8,
J2053-1620,8,2,-179,5,ASTD,,17.3,16.2
J2053-1702,8,1,-19,5,ASTD,,2.1,
J2054+0015,5,1,145,5,ASTD,F8,4.2,
J2054+0015,8,1,138,5,ASTD,,2.3,
J2054+0041,8,1,-122,5,ASTD,,2.5,
J2054+0333,8,1,-164,5,ASTD,,35.3,
J2054+0727,8,1,133,5,ASTD,,2.6,
J2054+2407,2,3,-84,4,ASTD,,3.0, 0.4
J2054+2407,8,3,-75,5,ASTD,,1.6, 0.4
J2054-0135,8,1,-149,5,ASTD,,3.1,
J2054-0215,8,1,-56,5,ASTD,,22.8,
J2054-2016,2,2,-78,4,ASTD,,2.1, 0.2
J2054-2016,8,3,-130,5,ASTD,,1.9, 0.2
J2055+1631,5,1,119,5,ASTD,,6.6,
J2055+6122,2,4,168,4,ASTD,,5.0, 0.8
J2055+6122,5,1,167,5,ASTD,,3.6,
J2055+6122,8,5,161,2,STD,,3.2, 0.3
J2055-0416,2,4,94,4,ASTD,,9.7, 6.5
J2055-0416,8,4,90,5,ASTD,,1.5, 0.9
J2055-1234,2,4,88,4,ASTD,,20.7, 1.0
J2055-1234,8,4,81,5,ASTD,,1.4, 0.3
J2056-0205,8,1,114,5,ASTD,,2.9,
J2056-3208,2,1,-39,4,ASTD,,4.0,
J2056-3208,8,3,-133,5,ASTD,,1.5, 0.1
J2056-3857,2,1,30,4,ASTD,F8,3.8,
J2056-3857,8,2,35,5,ASTD,,3.7, 0.4
J2056-4714,2,2,-43,4,ASTD,,29.9,20.2
J2056-4714,8,4,-90,5,ASTD,,3.3, 1.7
J2057+0012,5,1,112,5,ASTD,,3.3,
J2057+0738,5,1,-30,5,ASTD,,4.6,
J2057+0738,8,1,-28,5,ASTD,,4.6,
J2057+7150,5,1,78,5,ASTD,,3.3,
J2057+7150,8,1,79,5,ASTD,,3.0,
J2057-0719,2,1,-14,4,ASTD,,10.2,
J2057-0719,8,1,-40,5,ASTD,,0.5,
J2057-3734,8,1,90,5,ASTD,,0.9,
J2058+3142,8,1,135,5,ASTD,,64.2,
J2058-2022,8,1,-4,5,ASTD,,1.0,
J2059+6626,5,1,4,5,ASTD,,2.5,
J2059+7328,5,1,80,5,ASTD,,3.3,
J2059+7328,8,1,63,5,ASTD,,2.7,
J2059-0238,8,1,-69,5,ASTD,,51.8,
J2059-3645,2,1,20,4,ASTD,F8,4.0,
J2059-3645,8,4,49,5,ASTD,,5.4, 1.2
J2059-4103,8,1,35,5,ASTD,,11.9,
J2100+2059,8,1,132,5,ASTD,,1.9,
J2100+2347,2,3,126,4,ASTD,,2.1, 0.1
J2100+2347,8,4,146,5,ASTD,,1.8, 0.1
J2100+2615,2,3,118,4,ASTD,,3.2, 0.2
J2100+2615,8,4,108,5,ASTD,,2.5, 1.7
J2100+5612,2,2,108,4,ASTD,,4.3, 1.3
J2100+5612,8,4,111,5,ASTD,,3.4, 0.5
J2100-1709,8,1,-26,5,ASTD,,2.2,
J2101+0341,2,18,20,3,STD,,2.9, 0.6
J2101+0341,5,5,22,4,STD,,2.1, 0.2
J2101+0341,8,44,26,4,STD,,1.2, 0.2
J2101+0341,15,3,27,4,ASTD,,1.3, 0.4
J2101+1334,5,1,-94,5,ASTD,,2.8,
J2101+2003,5,1,65,5,ASTD,,3.8,
J2101+2003,8,1,65,5,ASTD,,4.6,
J2101-2933,2,1,35,4,ASTD,,3.5,
J2101-2933,5,1,32,5,ASTD,,5.1,
J2101-2933,8,2,32,5,ASTD,,2.8, 0.1
J2101-4219,5,1,-160,5,ASTD,,10.0,
J2101-4219,8,2,-160,5,ASTD,,7.3, 2.2
J2102+3503,5,1,-58,5,ASTD,,2.7,
J2102+3503,8,1,-55,5,ASTD,,2.8,
J2102+4702,2,1,-131,4,ASTD,,3.7,
J2102+4702,5,1,-124,5,ASTD,,1.5,
J2102+4702,8,1,-141,5,ASTD,,0.4,
J2102+4702,15,6,-122,7,STD,,0.4, 0.1
J2102+6015,8,2,-101,5,ASTD,,0.9, 0.1
J2102-1121,5,1,-98,5,ASTD,,3.6,
J2102-1121,8,1,-99,5,ASTD,,3.4,
J2102-3313,2,1,-142,4,ASTD,,2.3,
J2103+0344,5,1,66,5,ASTD,,11.5,
J2103+0344,8,1,64,5,ASTD,,2.2,
J2103+0346,8,1,140,5,ASTD,,1.8,
J2103+2731,5,1,31,5,ASTD,,3.9,
J2103+2731,8,1,32,5,ASTD,,3.7,
J2103-0836,5,1,-60,5,ASTD,,3.1,
J2103-0933,2,5,154,1,STD,,10.2, 1.4
J2103-0933,8,6,151,4,STD,,5.4, 0.5
J2103-1453,5,1,-31,5,ASTD,,5.2,
J2103-1453,8,1,-25,5,ASTD,,4.4,
J2104+0108,5,1,-35,5,ASTD,,5.0,
J2104+0108,8,1,-37,5,ASTD,,4.5,
J2104+2950,5,1,18,5,ASTD,,4.0,
J2104+5909,5,1,18,5,ASTD,,1.6,
J2104+5909,8,1,-25,5,ASTD,,1.2,
J2105+0033,2,2,42,4,ASTD,,2.0, 0.1
J2105+0033,8,4,61,5,ASTD,,1.8, 0.2
J2105+0555,5,1,70,5,ASTD,,4.0,
J2105+1959,5,1,-36,5,ASTD,,3.4,
J2105+2920,5,1,-173,5,ASTD,,2.9,
J2105+2920,8,1,-157,5,ASTD,,1.9,
J2105+3320,8,1,157,5,ASTD,,2.1,
J2105-7825,8,1,56,5,ASTD,,33.3,
J2106+0231,8,3,5,5,ASTD,,0.8, 0.1
J2106+1239,2,1,141,4,ASTD,,3.1,
J2106+1239,5,1,151,5,ASTD,,3.9,
J2106+1239,8,2,140,5,ASTD,,1.5, 0.4
J2106+2135,2,3,164,4,ASTD,,16.3, 2.4
J2106+2135,8,1,151,5,ASTD,,0.5,
J2106+5520,8,2,4,5,ASTD,,1.4, 0.1
J2106+6004,2,2,-133,4,ASTD,,15.3, 3.1
J2106+6004,8,4,-145,5,ASTD,,1.6, 0.8
J2106-1923,5,1,38,5,ASTD,,16.1,
J2107+1347,2,1,-139,4,ASTD,,27.1,
J2107+7339,5,1,80,5,ASTD,,1.7,
J2107+7339,8,1,122,5,ASTD,,2.3,
J2107-0730,5,1,65,5,ASTD,,2.0,
J2107-0730,8,1,81,5,ASTD,,1.8,
J2107-1708,2,1,-7,4,ASTD,F8,3.7,
J2107-1708,5,1,-12,5,ASTD,,1.6,
J2107-1708,8,3,-10,5,ASTD,,1.1, 0.2
J2107-2525,8,1,32,5,ASTD,,0.9,
J2107-2528,5,2,49,5,ASTD,,2.9, 0.4
J2108+1430,2,5,-154,15,STD,,2.0, 0.2
J2108+1430,8,9,-153,3,STD,,0.9, 0.1
J2108+3157,5,1,15,5,ASTD,,3.1,
J2108+3157,8,1,22,5,ASTD,,2.9,
J2108+3655,8,1,-36,5,ASTD,,1.9,
J2108+4711,5,1,81,5,ASTD,,2.5,
J2108-0250,8,2,-165,5,ASTD,,2.8, 0.3
J2108-2101,8,3,-73,5,ASTD,,0.9, 0.2
J2108-210A,2,2,-84,4,ASTD,,5.8, 1.0
J2108-210A,8,1,-105,5,ASTD,,1.1,
J2108-2452,2,3,84,4,ASTD,,2.5, 0.3
J2108-2452,8,2,36,5,ASTD,,2.4, 0.1
J2108-2911,8,1,22,5,ASTD,,2.8,
J2109+0440,8,1,-39,5,ASTD,,3.0,
J2109+1614,5,1,-95,5,ASTD,,8.8,
J2109+2155,5,1,-28,5,ASTD,,2.1,
J2109+2212,8,1,72,5,ASTD,,2.4,
J2109+3532,2,4,-141,4,ASTD,,6.1, 0.8
J2109+3532,5,2,-143,5,ASTD,,4.0, 0.5
J2109+3532,8,6,-146,5,STD,,2.2, 0.4
J2109+8021,2,1,-27,4,ASTD,,9.2,
J2109+8021,8,1,-41,5,ASTD,,1.5,
J2109-4110,2,7,105,16,STD,,10.7, 0.9
J2109-4110,5,1,137,5,ASTD,,4.7,
J2109-4110,8,9,94,25,STD,,3.1, 0.4
J2110+0809,8,2,-137,5,ASTD,,1.8, 0.6
J2110+6405,5,1,20,5,ASTD,,2.9,
J2110+6405,8,1,25,5,ASTD,,2.5,
J2110-0126,2,1,145,4,ASTD,,2.0,
J2110-0126,5,1,95,5,ASTD,,2.2,
J2110-0126,8,4,92,5,ASTD,,2.1, 0.2
J2110-1020,5,1,102,5,ASTD,F8,1.7,
J2110-1020,8,3,85,5,ASTD,,1.5, 0.1
J2110-1033,8,1,21,5,ASTD,,19.4,
J2110-1524,5,1,47,5,ASTD,,33.5,
J2111+3740,5,1,30,5,ASTD,,3.4,
J2111+3740,8,1,27,5,ASTD,,1.7,
J2111+6439,5,2,-60,5,ASTD,,9.6, 1.1
J2111+6439,8,2,-67,5,ASTD,,7.5, 1.5
J2111-3224,8,1,-1,5,ASTD,,9.3,
J2112+2730,5,1,32,5,ASTD,,11.8,
J2112+2916,5,1,-166,5,ASTD,,4.9,
J2112+6946,5,1,99,5,ASTD,,23.4,
J2112-2302,8,1,109,5,ASTD,,4.3,
J2113+1431,5,1,-152,5,ASTD,,1.6,
J2113+4012,2,4,-34,4,ASTD,,5.2, 0.3
J2113+4012,8,3,-30,5,ASTD,,3.7, 0.4
J2114+1018,5,1,39,5,ASTD,,4.3,
J2114+1018,8,2,39,5,ASTD,,4.6, 0.1
J2114+1714,5,1,-108,5,ASTD,,2.0,
J2114+1714,8,1,-118,5,ASTD,,2.2,
J2114+2026,8,1,38,5,ASTD,,1.6,
J2114+2832,2,1,-144,4,ASTD,,1.9,
J2114+2832,8,7,-125,5,STD,,1.3, 0.1
J2114+3742,2,1,133,4,ASTD,,5.7,
J2114+4036,5,1,-103,5,ASTD,,16.7,
J2114+4634,8,3,154,5,ASTD,,2.7, 2.2
J2114+8204,2,5,-28,3,STD,,4.1, 0.4
J2114+8204,8,5,-26,2,STD,,1.3, 0.4
J2115+0342,5,1,113,5,ASTD,F8,33.7,
J2115+0342,8,1,113,5,ASTD,,32.9,
J2115+2933,2,45,-180,7,STD,,2.9, 0.4
J2115+2933,5,1,175,5,ASTD,,2.6,
J2115+2933,8,50,-174,10,STD,,1.1, 0.5
J2115+2933,15,10,-174,11,STD,,0.7, 0.2
J2115+2933,24,2,-178,7,ASTD,,0.8, 0.2
J2115-1416,2,5,126,18,STD,,6.9, 2.0
J2115-1416,5,1,136,5,ASTD,,1.8,
J2115-1416,8,6,133,6,STD,,1.1, 0.1
J2116+0225,8,1,-121,5,ASTD,,31.4,
J2116+0337,5,1,-174,5,ASTD,,3.0,
J2116+0337,8,1,-175,5,ASTD,,2.3,
J2116+0536,2,4,9,4,ASTD,,6.6, 1.5
J2116+0536,8,4,6,5,ASTD,,1.4, 0.2
J2116+0615,5,1,133,5,ASTD,,6.8,
J2116+0644,5,1,-125,5,ASTD,,1.7,
J2116+0644,8,1,-128,5,ASTD,,1.9,
J2116+3016,8,1,161,5,ASTD,,1.6,
J2116+3339,8,1,135,5,ASTD,,1.3,
J2116+6159,8,1,122,5,ASTD,,46.6,
J2116-0108,5,1,-147,5,ASTD,,4.4,
J2116-0108,8,1,-143,5,ASTD,,3.0,
J2116-0907,5,1,-94,5,ASTD,,4.8,
J2117+0503,2,1,96,4,ASTD,,2.0,
J2117+0503,8,6,147,11,STD,,0.8, 0.2
J2117+5757,5,2,-26,5,ASTD,,5.9, 1.3
J2117+5757,8,3,-30,5,ASTD,,4.0, 0.1
J2117-1522,5,1,-74,5,ASTD,,1.5,
J2117-1522,8,1,-90,5,ASTD,,1.5,
J2118+0847,5,1,-174,5,ASTD,,1.2,
J2118+2007,5,1,146,5,ASTD,,51.2,
J2118+2034,2,4,-55,4,ASTD,,4.6, 0.4
J2118+2034,8,4,-54,5,ASTD,,3.3, 0.1
J2118+2626,8,1,-151,5,ASTD,,1.7,
J2118-0258,8,1,-152,5,ASTD,,17.9,
J2118-0636,2,1,5,4,ASTD,,7.0,
J2118-0636,8,5,8,2,STD,,1.8, 0.5
J2118-0732,8,1,150,5,ASTD,,57.3,
J2118-3019,2,1,60,4,ASTD,,6.4,
J2118-3019,8,2,135,5,ASTD,,3.4, 0.1
J2118-3316,5,1,-152,5,ASTD,,5.2,
J2118-3316,8,1,-157,5,ASTD,,4.5,
J2119+7110,2,3,-150,4,ASTD,,4.4, 1.4
J2119+7110,8,2,113,5,ASTD,,2.3, 0.8
J2119-1106,5,1,55,5,ASTD,,4.2,
J2119-1106,8,1,68,5,ASTD,,2.0,
J2119-1357,8,1,-174,5,ASTD,,10.7,
J2119-2340,2,2,-30,4,ASTD,,4.4, 1.5
J2119-2340,8,1,-29,5,ASTD,,3.3,
J2120+0246,8,1,-70,5,ASTD,,1.9,
J2120+0533,2,2,-108,4,ASTD,,2.2, 0.2
J2120+0533,8,3,-107,5,ASTD,,1.5, 0.3
J2120+1033,5,1,92,5,ASTD,,1.3,
J2120+1033,8,1,92,5,ASTD,,1.4,
J2120+1327,5,1,-13,5,ASTD,,3.3,
J2120+1327,8,1,-10,5,ASTD,,3.1,
J2120+3658,5,1,-8,5,ASTD,,7.7,
J2120+3658,8,1,-61,5,ASTD,,0.9,
J2120+4434,8,1,104,5,ASTD,,1.2,
J2120+4434,24,1,148,7,ASTD,,0.5,
J2120+6642,2,5,-122,1,STD,,9.6, 0.1
J2120+6642,8,4,-122,5,ASTD,,10.1, 0.1
J2120-0330,8,3,-101,5,ASTD,,1.1, 0.3
J2120-5102,8,1,145,5,ASTD,,37.8,
J2121+1901,2,4,-18,4,ASTD,,7.2, 1.2
J2121+1901,5,1,-15,5,ASTD,,4.6,
J2121+1901,8,3,-16,5,ASTD,,5.3, 0.4
J2121+3015,8,1,-125,5,ASTD,,2.6,
J2121-2628,2,1,-65,4,ASTD,,139.8,
J2121-3703,5,2,-15,5,ASTD,,9.3, 2.3
J2121-3703,8,4,-9,5,ASTD,,3.1, 0.9
J2122+1316,5,1,-53,5,ASTD,,2.3,
J2122+1316,8,1,-51,5,ASTD,,1.6,
J2122+6506,5,1,-2,5,ASTD,,3.9,
J2122+6506,8,1,-1,5,ASTD,,2.5,
J2123+0535,8,7,-86,47,STD,,0.7, 0.2
J2123+0535,15,22,-122,14,STD,,0.6, 0.2
J2123+0535,24,3,-94,7,ASTD,,0.7, 0.1
J2123+0535,43,2,-85,10,ASTD,,0.7, 0.1
J2123+1007,2,1,109,4,ASTD,F8,9.2,
J2123+1007,8,2,107,5,ASTD,,10.1, 0.1
J2123+2659,5,1,-55,5,ASTD,,5.3,
J2123+2659,8,1,-58,5,ASTD,,4.5,
J2123+3134,5,1,-23,5,ASTD,,8.4,
J2123+3134,8,1,93,5,ASTD,,4.1,
J2123+4614,2,5,-172,8,STD,,3.7, 0.1
J2123+4614,8,1,166,5,ASTD,,1.0,
J2123+5452,8,1,-151,5,ASTD,,1.0,
J2123+5500,2,5,-22,2,STD,,7.9, 1.7
J2123+5500,8,6,-25,2,STD,,3.7, 0.7
J2123+5500,24,1,-28,7,ASTD,,0.7,
J2123-3046,2,1,11,4,ASTD,,11.3,
J2123-3046,5,1,14,5,ASTD,,9.8,
J2123-3046,8,3,20,5,ASTD,,2.1, 0.2
J2124+5058,8,1,-81,5,ASTD,,36.2,
J2124-1438,2,3,52,4,ASTD,,4.2, 1.9
J2124-1438,8,4,48,5,ASTD,,2.1, 0.6
J2124-1941,8,1,-34,5,ASTD,,0.4,
J2125+0441,2,2,-18,4,ASTD,,3.9, 0.3
J2125+0441,8,5,-13,3,STD,,1.9, 0.1
J2125+2442,2,5,-168,5,STD,,8.9, 1.2
J2125+2442,8,6,-176,2,STD,,7.8, 0.1
J2125+3029,5,1,-14,5,ASTD,,3.6,
J2125+3029,8,1,-17,5,ASTD,,3.8,
J2125+5850,5,1,-97,5,ASTD,,3.1,
J2125+6423,2,4,-180,4,ASTD,,12.2, 1.3
J2125+6423,8,4,163,5,ASTD,,1.5, 0.1
J2125+7418,5,1,156,5,ASTD,,8.9,
J2125+7418,8,1,153,5,ASTD,,8.7,
J2125-2338,2,3,-178,4,ASTD,,11.4, 7.0
J2125-2338,8,1,-177,5,ASTD,,1.6,
J2126+1841,8,1,-10,5,ASTD,,0.7,
J2126+2904,5,1,116,5,ASTD,,2.9,
J2126+2904,8,1,113,5,ASTD,,4.1,
J2126-0119,2,4,-46,4,ASTD,F8,4.3, 0.1
J2126-0119,8,4,-45,5,ASTD,,4.5, 0.1
J2126-1659,8,1,58,5,ASTD,,0.8,
J2126-2322,5,1,-134,5,ASTD,,4.1,
J2126-4605,2,2,-123,4,ASTD,,13.7, 0.7
J2127+3613,8,1,-95,5,ASTD,,9.3,
J2127+5528,8,1,5,5,ASTD,,12.8,
J2127-1151,8,1,161,5,ASTD,,1.6,
J2127-2133,8,1,19,5,ASTD,,12.1,
J2127-2730,8,1,13,5,ASTD,,16.8,
J2127-3858,5,1,-6,5,ASTD,,12.9,
J2128+0714,5,1,-1,5,ASTD,,4.3,
J2128+0714,8,1,-4,5,ASTD,,3.3,
J2128+2258,8,1,29,5,ASTD,,2.7,
J2128+4911,5,1,1,5,ASTD,,2.3,
J2128+4911,8,1,-11,5,ASTD,,2.1,
J2128-0244,5,1,18,5,ASTD,,1.4,
J2128-0244,8,1,14,5,ASTD,,10.8,
J2128-1125,5,1,-91,5,ASTD,,18.9,
J2128-1504,5,1,-62,5,ASTD,,3.8,
J2128-1504,8,1,-71,5,ASTD,,1.9,
J2129+1133,5,1,170,5,ASTD,F8,6.4,
J2129+1133,8,1,171,5,ASTD,,5.9,
J2129+6819,2,2,-179,4,ASTD,,3.3, 0.3
J2129+6819,8,2,-178,5,ASTD,,1.9, 0.9
J2129-1538,2,19,-174,8,STD,,3.6, 0.7
J2129-1538,5,8,-176,3,STD,,2.3, 0.2
J2129-1538,8,25,-171,3,STD,,1.7, 0.7
J2129-1538,15,6,-169,2,STD,,1.1, 0.1
J2129-1538,24,2,-161,7,ASTD,,0.3, 0.1
J2129-1538,43,1,-166,10,ASTD,,1.1,
J2129-1821,2,5,37,3,STD,,4.1, 0.4
J2129-1821,8,5,23,2,STD,,2.9, 0.2
J2130+0339,5,1,-79,5,ASTD,,1.9,
J2130+0502,15,3,158,4,ASTD,,11.0, 0.4
J2130+0843,8,2,23,5,ASTD,,0.7, 0.1
J2130+1643,8,1,169,5,ASTD,,1.4,
J2130+3332,2,2,94,4,ASTD,F8,8.5, 5.8
J2130+3332,8,4,94,5,ASTD,,1.4, 0.1
J2130-0927,2,5,31,6,STD,,2.7, 0.3
J2130-0927,5,3,36,5,ASTD,,4.9, 3.5
J2130-0927,8,6,29,5,STD,,0.9, 0.1
J2131+8430,2,4,151,4,ASTD,,14.1, 0.1
J2131+8430,8,3,152,5,ASTD,,14.3, 0.1
J2131-0915,8,1,-29,5,ASTD,,23.6,
J2131-1207,1.4,1,-149,8,ASTD,,13.4,
J2131-1207,2,16,-149,2,STD,,8.5, 2.8
J2131-1207,5,10,-151,2,STD,,7.8, 2.3
J2131-1207,8,27,-150,4,STD,,4.0, 1.1
J2131-1207,15,8,-151,1,STD,,1.3, 0.1
J2131-2036,2,4,-36,4,ASTD,,24.5, 0.4
J2131-2036,5,1,-26,5,ASTD,F8,5.7,
J2131-2036,8,2,-50,5,ASTD,,5.3, 1.4
J2131-2701,8,1,102,5,ASTD,,3.3,
J2131-2746,8,1,-56,5,ASTD,,21.3,
J2132+0243,5,1,-167,5,ASTD,,8.8,
J2132+1541,5,1,-117,5,ASTD,,7.3,
J2132+1541,8,1,-110,5,ASTD,,3.8,
J2132+2611,5,2,58,5,ASTD,,3.6, 0.6
J2132+2611,8,2,58,5,ASTD,,4.1, 0.1
J2132+6853,5,1,-31,5,ASTD,,2.7,
J2132+6853,8,1,-33,5,ASTD,,2.1,
J2132-2831,5,1,145,5,ASTD,,7.8,
J2133+1443,2,2,-21,4,ASTD,,5.5, 0.1
J2133+1443,8,4,-17,5,ASTD,,1.7, 0.2
J2133+2528,5,1,-17,5,ASTD,,4.2,
J2133+2820,8,2,138,5,ASTD,,1.2, 0.1
J2133+6647,8,1,-0,5,ASTD,,8.1,
J2133+8239,2,3,142,4,ASTD,,5.0, 0.7
J2133+8239,8,4,141,5,ASTD,,3.2, 0.1
J2133-1810,5,1,39,5,ASTD,,8.7,
J2133-1810,8,1,39,5,ASTD,,5.2,
J2134+2520,5,1,-108,5,ASTD,,5.6,
J2134+3559,5,1,129,5,ASTD,,1.7,
J2134+4050,8,4,-159,5,ASTD,,0.9, 0.1
J2134-0153,1.4,1,97,8,ASTD,,18.7,
J2134-0153,2,12,96,5,STD,,16.4, 4.8
J2134-0153,5,6,100,4,STD,,2.2, 0.1
J2134-0153,8,22,101,4,STD,,2.4, 0.1
J2134-0153,15,18,104,2,STD,,1.3, 0.4
J2134-0153,24,5,100,2,STD,,0.6, 0.1
J2134-0153,43,2,96,10,ASTD,,0.6, 0.1
J2134-0419,5,1,87,5,ASTD,,1.5,
J2134-0419,8,1,73,5,ASTD,,1.4,
J2134-2130,8,1,137,5,ASTD,,11.8,
J2134-3351,8,3,-12,5,ASTD,,1.7, 0.1
J2134-4218,2,1,-169,4,ASTD,,20.0,
J2135+1812,5,1,158,5,ASTD,,1.5,
J2135+1812,8,1,153,5,ASTD,,2.2,
J2135+4710,8,4,-134,5,ASTD,,1.2, 0.2
J2135-0235,5,1,157,5,ASTD,,3.2,
J2135-0235,8,1,157,5,ASTD,,0.6,
J2135-1822,8,1,153,5,ASTD,,5.3,
J2136+0041,1.4,1,-57,8,ASTD,F2,4.9,
J2136+0041,2,6,-51,6,STD,F15,5.5, 1.3
J2136+0041,15,3,-93,4,ASTD,,2.1, 0.1
J2136+0041,43,1,-37,10,ASTD,,0.5,
J2136+4301,2,2,-73,4,ASTD,,3.3, 0.3
J2136+4301,8,2,-140,5,ASTD,,1.2, 0.7
J2136-0643,2,1,93,4,ASTD,,10.0,
J2136-0643,8,2,-169,5,ASTD,,2.4, 1.3
J2136-1042,8,1,163,5,ASTD,,2.6,
J2137+2357,2,1,-45,4,ASTD,F8,25.5,
J2137+2357,8,1,-49,5,ASTD,,25.7,
J2137+2830,8,1,130,5,ASTD,,1.5,
J2137+3455,2,4,-57,4,ASTD,F5,6.6, 0.1
J2137+3455,5,2,-56,5,ASTD,,7.2, 0.1
J2137+3455,8,6,-53,1,STD,,7.6, 0.1
J2137+5101,8,4,48,5,ASTD,,3.4, 0.1
J2137+5101,24,2,51,7,ASTD,,0.9, 0.1
J2137-1432,2,1,104,4,ASTD,,6.7,
J2137-1432,8,1,88,5,ASTD,,1.5,
J2137-2042,8,5,-117,28,STD,,4.6, 2.0
J2138+0220,5,1,140,5,ASTD,,3.0,
J2138+3326,5,1,72,5,ASTD,,2.9,
J2138+3326,8,1,75,5,ASTD,,1.0,
J2138+3554,5,1,-147,5,ASTD,,2.7,
J2138+3554,8,1,-144,5,ASTD,,2.0,
J2138+4435,5,1,-136,5,ASTD,F8,2.5,
J2138+4435,8,1,-128,5,ASTD,,2.6,
J2138+5906,5,1,-122,5,ASTD,,5.2,
J2138-1750,5,1,83,5,ASTD,,8.4,
J2138-1810,2,1,-105,4,ASTD,,16.2,
J2138-1810,8,4,-64,5,ASTD,,12.9, 7.8
J2138-1849,2,2,39,4,ASTD,,7.6, 2.3
J2138-1849,8,3,-45,5,ASTD,,1.9, 0.1
J2138-2439,8,3,143,5,ASTD,,0.9, 0.1
J2139+0122,2,1,-54,4,ASTD,,2.2,
J2139+0122,8,2,-78,5,ASTD,,1.0, 0.2
J2139+1316,2,4,-166,4,ASTD,,5.3, 2.6
J2139+1316,8,3,-131,5,ASTD,,1.6, 0.1
J2139+1423,1.4,1,-45,8,ASTD,F43,8.1,
J2139+1423,2,1,-175,4,ASTD,,3.9,
J2139+1423,8,5,-80,18,STD,,0.5, 0.1
J2139+1423,15,14,-69,9,STD,,0.5, 0.1
J2139+1423,24,11,-53,6,STD,,0.4, 0.1
J2139+1423,43,4,-47,10,ASTD,,0.4, 0.1
J2139+1718,5,1,99,5,ASTD,,3.5,
J2139+1718,8,1,84,5,ASTD,,2.3,
J2139+2111,5,1,141,5,ASTD,,5.2,
J2139+2111,8,1,143,5,ASTD,,7.6,
J2139+6831,5,1,71,5,ASTD,,1.0,
J2139+6831,8,1,54,5,ASTD,,1.5,
J2139-1104,5,1,139,5,ASTD,,3.4,
J2139-1104,8,1,139,5,ASTD,,3.3,
J2139-2454,2,3,36,4,ASTD,,8.6, 0.2
J2139-2454,8,3,40,5,ASTD,,1.1, 0.2
J2139-4235,8,1,67,5,ASTD,,2.3,
J2140+1438,5,1,19,5,ASTD,,3.3,
J2140+1438,8,1,31,5,ASTD,,2.2,
J2140+3911,2,4,87,4,ASTD,,6.3, 0.2
J2140+3911,8,4,90,5,ASTD,,4.9, 0.4
J2140-1923,8,2,132,5,ASTD,,1.0, 0.1
J2141+1350,5,1,123,5,ASTD,F8,18.2,
J2141+1350,8,1,118,5,ASTD,,1.1,
J2141-0417,8,1,-28,5,ASTD,,2.0,
J2141-3729,2,2,-135,4,ASTD,,7.1, 1.9
J2141-3729,8,1,-138,5,ASTD,,2.7,
J2142+1354,5,1,152,5,ASTD,,1.7,
J2142+3115,5,1,-40,5,ASTD,,4.2,
J2142+3115,8,1,-39,5,ASTD,,3.3,
J2142+4410,5,1,141,5,ASTD,,4.0,
J2142+4410,8,1,139,5,ASTD,,3.2,
J2142-0437,2,7,133,6,STD,,11.3, 2.0
J2142-0437,8,7,127,6,STD,,1.1, 0.3
J2142-2303,2,4,-163,4,ASTD,,10.1, 3.1
J2142-2303,8,3,-157,5,ASTD,,0.9, 0.2
J2142-2444,2,2,-111,4,ASTD,,1.9, 0.3
J2142-2444,8,6,-94,7,STD,,1.1, 0.2
J2142-2551,2,3,-96,4,ASTD,,4.3, 0.4
J2142-2551,8,4,-93,5,ASTD,,1.0, 0.2
J2143+0550,5,1,-7,5,ASTD,,1.7,
J2143+0550,8,1,-5,5,ASTD,,2.9,
J2143+1212,5,2,-14,5,ASTD,,5.5, 3.7
J2143+1743,8,4,-42,5,ASTD,,0.7, 0.2
J2143+1743,15,14,-69,6,STD,,0.4, 0.1
J2143+1743,43,1,-84,10,ASTD,,0.3,
J2143+3337,5,1,-61,5,ASTD,,2.2,
J2143+3337,8,6,-62,4,STD,,1.9, 0.1
J2143-2549,8,4,17,5,ASTD,,0.7, 0.1
J2144+1905,5,1,49,5,ASTD,,2.4,
J2144+3133,8,1,54,5,ASTD,,1.4,
J2144-3312,2,2,49,4,ASTD,,8.1, 2.7
J2144-3312,8,1,92,5,ASTD,,1.0,
J2144-4137,8,1,148,5,ASTD,,16.9,
J2145+0719,2,1,41,4,ASTD,,7.2,
J2145+1115,2,11,166,2,STD,,5.2, 0.4
J2145+1115,8,10,163,4,STD,,1.7, 0.4
J2145+1115,43,1,167,10,ASTD,,0.5,
J2145+1845,8,1,-126,5,ASTD,,1.1,
J2145-0434,8,1,35,5,ASTD,,1.0,
J2145-3142,5,1,18,5,ASTD,,6.1,
J2146+0427,2,2,137,4,ASTD,,2.6, 0.2
J2146+0427,8,2,108,5,ASTD,,0.9, 0.1
J2146+0920,8,1,25,5,ASTD,,0.7,
J2146+1713,5,1,-125,5,ASTD,F8,3.5,
J2146+1713,8,1,-114,5,ASTD,,2.6,
J2146+5703,8,6,-22,82,STD,,4.5, 2.3
J2146-1525,2,10,52,6,STD,,6.1, 1.7
J2146-1525,5,3,54,5,ASTD,,11.5, 0.1
J2146-1525,8,17,20,4,STD,,2.7, 0.9
J2146-1525,24,1,2,7,ASTD,,0.5,
J2146-2326,2,3,144,4,ASTD,F8,8.4, 2.3
J2146-2326,8,1,137,5,ASTD,,1.3,
J2146-2902,5,1,16,5,ASTD,,8.9,
J2146-2935,2,1,39,4,ASTD,,6.9,
J2146-2935,8,1,-37,5,ASTD,,1.7,
J2147+0016,5,1,-18,5,ASTD,,11.3,
J2147+0830,2,6,156,2,STD,,4.4, 0.3
J2147+0830,8,2,159,5,ASTD,,2.3, 0.1
J2147+0929,2,6,77,4,STD,,5.0, 0.5
J2147+0929,5,1,82,5,ASTD,,3.1,
J2147+0929,8,6,76,9,STD,,0.7, 0.1
J2147+0929,15,12,77,4,STD,,0.7, 0.1
J2147+0929,43,1,60,10,ASTD,,0.3,
J2147+2629,2,4,-106,4,ASTD,F8,14.0, 0.8
J2147+2629,8,3,-128,5,ASTD,,0.9, 0.1
J2147+4417,5,1,-139,5,ASTD,,3.4,
J2147+4417,8,1,-153,5,ASTD,,0.9,
J2147+4532,5,1,40,5,ASTD,,4.0,
J2147+4723,8,1,139,5,ASTD,,1.3,
J2147-0620,2,1,-55,4,ASTD,,4.6,
J2147-0620,8,3,-83,5,ASTD,,1.6, 0.1
J2147-3601,2,2,-113,4,ASTD,,3.1, 0.3
J2148+0211,8,1,141,5,ASTD,,1.1,
J2148+0657,2,65,136,2,STD,,5.6, 0.3
J2148+0657,5,6,129,1,STD,,1.6, 0.1
J2148+0657,8,33,127,3,STD,,0.8, 0.1
J2148+0657,15,18,127,3,STD,,0.8, 0.1
J2148+0657,24,6,122,4,STD,,0.7, 0.1
J2148+0657,43,1,120,10,ASTD,,0.7,
J2148+1337,5,1,36,5,ASTD,,10.6,
J2148+3405,5,1,-44,5,ASTD,,3.4,
J2148+3405,8,1,-44,5,ASTD,,3.0,
J2148+4709,5,1,122,5,ASTD,,3.6,
J2148+6107,2,2,-93,4,ASTD,,3.7, 0.4
J2148+6107,8,2,-86,5,ASTD,,2.9, 0.2
J2148-0006,5,1,-29,5,ASTD,,3.6,
J2148-0006,8,1,-26,5,ASTD,,3.8,
J2148-1723,2,3,55,4,ASTD,,7.7, 2.2
J2148-1723,8,3,51,5,ASTD,,2.8, 0.4
J2149+0322,8,1,-141,5,ASTD,,3.5,
J2149+0756,2,4,14,4,ASTD,,6.8, 0.7
J2149+0756,8,4,16,5,ASTD,,3.4, 1.5
J2149+1920,5,1,13,5,ASTD,,6.5,
J2149+1920,8,1,16,5,ASTD,,0.8,
J2149+3343,5,1,-95,5,ASTD,,2.1,
J2149-0046,5,1,-96,5,ASTD,,8.8,
J2149-1859,8,1,81,5,ASTD,,0.7,
J2150+1449,2,1,14,4,ASTD,,5.3,
J2150+1449,8,1,-12,5,ASTD,,2.4,
J2150+5103,8,1,-166,5,ASTD,,1.9,
J2150-1410,8,1,-78,5,ASTD,,3.8,
J2150-1822,8,2,141,5,ASTD,,1.2, 0.4
J2150-2232,8,1,-8,5,ASTD,,1.3,
J2150-2812,2,4,-90,4,ASTD,,7.0, 0.7
J2150-2812,8,3,-87,5,ASTD,,1.9, 0.7
J2150-3154,5,1,17,5,ASTD,,35.6,
J2151+0552,2,3,-73,4,ASTD,,3.1, 0.1
J2151+0552,5,1,-66,5,ASTD,,2.5,
J2151+0552,8,5,-52,6,STD,,1.2, 0.3
J2151+0709,2,3,-38,4,ASTD,,12.2, 0.5
J2151+3848,8,1,-80,5,ASTD,,1.6,
J2151+4156,8,1,119,5,ASTD,,0.9,
J2151-2742,2,4,-144,4,ASTD,,10.6, 0.6
J2151-2742,8,4,-139,5,ASTD,,0.7, 0.2
J2151-3027,2,3,132,4,ASTD,,8.0, 0.6
J2151-3027,8,6,94,15,STD,,1.2, 0.1
J2152+1734,2,10,-80,1,STD,,3.4, 0.3
J2152+1734,5,1,-81,5,ASTD,,1.5,
J2152+1734,8,11,-80,2,STD,,3.2, 0.6
J2152+1734,15,9,-81,1,STD,,3.5, 0.2
J2152+1734,24,3,-83,7,ASTD,,0.4, 0.1
J2152+1734,43,1,-83,10,ASTD,,0.5,
J2152+2935,5,2,-108,5,ASTD,,4.0, 0.6
J2152+2935,8,2,-103,5,ASTD,,3.8, 0.1
J2152+4013,5,1,-129,5,ASTD,,1.8,
J2152+4013,8,1,-131,5,ASTD,,1.9,
J2152-1205,5,1,23,5,ASTD,,2.9,
J2152-1205,8,1,-7,5,ASTD,,1.8,
J2152-1207,8,1,109,5,ASTD,,1.0,
J2153+1216,5,1,77,5,ASTD,,1.9,
J2153+1216,8,1,66,5,ASTD,,1.9,
J2153+1241,5,1,-10,5,ASTD,,8.3,
J2153+1741,5,2,-18,5,ASTD,,13.1, 9.2
J2153+2351,5,1,100,5,ASTD,,8.0,
J2153+2351,8,1,125,5,ASTD,,3.4,
J2153+4322,2,4,-69,4,ASTD,,3.7, 0.3
J2153-1136,5,1,48,5,ASTD,,3.8,
J2153-1136,8,2,33,5,ASTD,,1.7, 0.9
J2153-3445,5,1,-65,5,ASTD,,6.3,
J2154+1727,2,5,36,5,STD,,4.9, 0.9
J2154+1727,8,4,40,5,ASTD,,1.5, 0.1
J2154+2646,5,1,-129,5,ASTD,,6.3,
J2154+2646,8,1,-129,5,ASTD,,6.6,
J2154+6217,8,1,-150,5,ASTD,,1.6,
J2154-1501,2,2,16,4,ASTD,,3.5, 0.5
J2154-1501,8,1,14,5,ASTD,,1.6,
J2154-3826,8,1,134,5,ASTD,,1.4,
J2155+1914,2,1,-34,4,ASTD,,4.4,
J2155+1914,5,1,-36,5,ASTD,,2.1,
J2155+1914,8,5,-40,3,STD,,1.8, 0.2
J2155+2034,8,1,-166,5,ASTD,,1.2,
J2155+2250,2,4,-105,4,ASTD,,8.6, 4.6
J2155+2250,8,4,-100,5,ASTD,,1.0, 0.4
J2155-0513,8,1,-74,5,ASTD,,3.1,
J2155-1139,2,3,80,4,ASTD,,5.2, 0.4
J2155-1139,8,2,106,5,ASTD,,2.9, 0.8
J2156+1935,8,1,-111,5,ASTD,,0.9,
J2156+2229,5,1,55,5,ASTD,,48.7,
J2156+8337,2,2,-109,4,ASTD,,18.7, 0.1
J2156+8337,8,4,-108,5,ASTD,,3.1, 0.1
J2156-0037,2,1,41,4,ASTD,,1.6,
J2156-0037,8,4,67,5,ASTD,,0.6, 0.2
J2156-0333,8,3,-63,5,ASTD,,2.2, 0.1
J2156-1734,8,1,-109,5,ASTD,,2.2,
J2156-2012,2,2,94,4,ASTD,,3.9, 0.2
J2156-2012,8,2,92,5,ASTD,,3.6, 0.1
J2157+0649,5,1,-6,5,ASTD,,7.5,
J2157+0649,8,1,-7,5,ASTD,,6.5,
J2157+1014,2,4,102,4,ASTD,,11.9, 0.2
J2157+1014,8,2,67,5,ASTD,,2.3, 0.3
J2157+3127,2,2,12,4,ASTD,,18.0,14.6
J2157+3127,8,4,12,5,ASTD,,1.3, 0.4
J2157+3127,15,7,57,9,STD,,0.4, 0.2
J2157+6348,5,1,162,5,ASTD,,12.5,
J2157+662B,8,1,-71,5,ASTD,,0.9,
J2157-1130,8,1,-96,5,ASTD,,1.3,
J2157-1319,5,1,-163,5,ASTD,,2.3,
J2157-1807,2,1,33,4,ASTD,,6.5,
J2157-1807,8,3,26,5,ASTD,,6.7, 0.2
J2157-3219,8,1,-93,5,ASTD,,28.6,
J2157-6941,8,1,42,5,ASTD,,3.2,
J2158-1501,1.4,1,180,8,ASTD,,8.6,
J2158-1501,2,6,-155,5,STD,,3.1, 0.3
J2158-1501,5,9,-150,7,STD,,7.7, 1.0
J2158-1501,8,19,-147,3,STD,,3.2, 0.5
J2158-1501,15,37,-147,3,STD,,1.7, 0.8
J2158-1501,43,1,-140,10,ASTD,,1.8,
J2158-3013,2,3,-31,4,ASTD,F8,7.7, 4.1
J2158-3013,8,2,-72,5,ASTD,,2.6, 0.9
J2158-3752,5,1,-28,5,ASTD,,6.1,
J2158-3752,8,1,-31,5,ASTD,,4.4,
J2159+0628,5,1,-67,5,ASTD,,7.5,
J2159+0628,8,1,-77,5,ASTD,,4.9,
J2159+2710,5,1,101,5,ASTD,,5.6,
J2159+5820,5,1,64,5,ASTD,,4.8,
J2159+6606,8,1,47,5,ASTD,,2.2,
J2159-0105,2,3,-103,4,ASTD,,10.6, 0.1
J2159-0105,8,4,-104,5,ASTD,,8.5, 2.5
J2159-2516,2,3,-9,4,ASTD,,26.7, 1.1
J2159-2841,5,1,14,5,ASTD,,7.4,
J2200+0234,8,1,-71,5,ASTD,,1.2,
J2200+1030,2,4,31,4,ASTD,,7.5, 0.9
J2200+1030,8,2,58,5,ASTD,F15,2.3, 0.1
J2200+1030,15,6,43,5,STD,,0.5, 0.1
J2200+2137,2,5,62,5,STD,,4.0, 0.5
J2200+2137,8,4,48,5,ASTD,,2.4, 0.2
J2200+2137,15,5,47,1,STD,,2.5, 0.1
J2200+4848,5,1,135,5,ASTD,,5.3,
J2200+5544,5,1,37,5,ASTD,,5.7,
J2200-1105,5,1,51,5,ASTD,F8,3.9,
J2200-1105,8,1,53,5,ASTD,,2.6,
J2200-1309,8,1,-95,5,ASTD,,1.0,
J2200-1945,2,1,-18,4,ASTD,,10.0,
J2200-3716,8,1,47,5,ASTD,,1.9,
J2201+0312,2,3,82,4,ASTD,,2.7, 0.1
J2201+0312,8,3,84,5,ASTD,,2.8, 1.2
J2201+1938,5,1,-87,5,ASTD,,1.9,
J2201+3310,5,1,41,5,ASTD,,10.4,
J2201+3310,8,1,38,5,ASTD,,10.4,
J2201+4033,8,1,165,5,ASTD,,2.6,
J2201+5048,2,4,-60,4,ASTD,,4.0, 0.3
J2201+5048,8,4,-67,5,ASTD,,2.2, 0.2
J2201+5048,15,8,-74,4,STD,,0.6, 0.1
J2201+5048,24,2,-75,7,ASTD,,0.5, 0.1
J2201+6049,8,1,127,5,ASTD,,8.0,
J2201-3321,5,1,158,5,ASTD,F8,11.9,
J2201-3321,8,1,-165,5,ASTD,,2.5,
J2202+4216,1.4,1,179,8,ASTD,,4.1,
J2202+4216,2,32,165,14,STD,,4.4, 0.8
J2202+4216,5,3,-174,5,ASTD,,2.2, 0.2
J2202+4216,8,64,-167,6,STD,,2.2, 0.3
J2202+4216,15,199,-171,5,STD,,1.9, 0.4
J2202+4216,24,6,-171,10,STD,,1.6, 0.5
J2202+4216,43,88,-171,4,STD,,0.3, 0.1
J2202+4216,86,1,-160,,,,0.3,
J2202-0847,5,1,90,5,ASTD,,6.4,
J2202-1401,5,1,-163,5,ASTD,,5.2,
J2202-1839,5,1,75,5,ASTD,,3.8,
J2202-1839,8,1,73,5,ASTD,,3.9,
J2202-2335,2,3,137,4,ASTD,,3.4, 0.9
J2202-2335,5,1,130,5,ASTD,,1.7,
J2202-2335,8,7,138,4,STD,,1.8, 0.3
J2203+0740,5,1,174,5,ASTD,,18.5,
J2203+1007,8,4,-69,5,ASTD,,10.3, 0.1
J2203+1007,15,2,-70,4,ASTD,,5.6, 4.6
J2203+1725,1.4,1,54,8,ASTD,,9.3,
J2203+1725,2,3,49,4,ASTD,,6.1, 0.9
J2203+1725,8,3,43,5,ASTD,,2.5, 0.3
J2203+1725,15,14,49,7,STD,,0.5, 0.2
J2203+1725,24,2,39,7,ASTD,,0.4, 0.1
J2203+1725,86,1,32,,,,0.2,
J2203+2811,5,1,-37,5,ASTD,,4.1,
J2203+3145,1.4,2,-135,8,ASTD,,4.9, 0.2
J2203+3145,2,21,-136,4,STD,,5.0, 0.8
J2203+3145,5,1,-140,5,ASTD,,3.9,
J2203+3145,8,24,-145,3,STD,,2.2, 0.4
J2203+3145,15,52,-157,10,STD,,1.1, 0.5
J2203+3145,24,2,-143,7,ASTD,,0.7, 0.1
J2203+3145,86,1,-162,,,,0.8,
J2203+3711,5,1,70,5,ASTD,,3.9,
J2203+3711,8,1,67,5,ASTD,,2.5,
J2203+6750,2,3,159,4,ASTD,,2.8, 0.7
J2203+6750,8,4,152,5,ASTD,,1.2, 0.1
J2203+7151,2,1,-65,4,ASTD,,18.6,
J2203+7151,8,3,-83,5,ASTD,,2.6, 0.1
J2204+0440,2,3,-50,4,ASTD,,9.1, 0.4
J2204+0440,8,3,-45,5,ASTD,,1.0, 0.1
J2204+2031,5,1,-84,5,ASTD,,32.8,
J2204+3632,2,1,-48,4,ASTD,,1.8,
J2204+3632,8,3,-39,5,ASTD,,0.7, 0.1
J2204-0616,8,4,122,5,ASTD,,1.8, 0.5
J2205+0117,5,1,-117,5,ASTD,,2.0,
J2205+0117,8,1,-116,5,ASTD,,1.9,
J2205+0321,5,1,88,5,ASTD,,10.5,
J2205+2926,2,5,-89,5,STD,,6.4, 0.3
J2205+2926,5,3,-110,5,ASTD,,4.0, 2.0
J2205+2926,8,6,-115,4,STD,,1.9, 0.2
J2205+4912,5,1,28,5,ASTD,,2.2,
J2205+4912,8,1,9,5,ASTD,,8.0,
J2205+7436,2,3,-61,4,ASTD,,3.4, 0.6
J2205+7436,8,4,-75,5,ASTD,,1.6, 0.1
J2206+3753,5,1,125,5,ASTD,,14.7,
J2206+3753,8,1,102,5,ASTD,,1.0,
J2206-0031,2,3,-177,4,ASTD,,7.6, 0.1
J2206-0031,5,1,156,5,ASTD,,3.0,
J2206-0031,8,5,149,8,STD,,0.9, 0.1
J2206-1835,8,4,-177,5,ASTD,,2.3, 0.6
J2206-2119,2,4,59,4,ASTD,,2.7, 0.2
J2206-2119,8,4,54,5,ASTD,,2.4, 0.3
J2207+0041,8,1,3,5,ASTD,,3.1,
J2207+0052,8,1,-6,5,ASTD,,1.0,
J2207+1652,2,2,-165,4,ASTD,,3.4, 0.1
J2207+1652,8,4,-165,5,ASTD,,1.9, 0.1
J2207+2541,8,1,114,5,ASTD,,16.2,
J2207+2735,5,1,90,5,ASTD,,4.5,
J2207+2735,8,1,88,5,ASTD,,4.3,
J2207+4316,5,1,-34,5,ASTD,,1.7,
J2207-0002,2,1,-140,4,ASTD,,2.3,
J2207-0002,8,2,-170,5,ASTD,,1.7, 0.1
J2207-0510,5,1,77,5,ASTD,,57.5,
J2207-0955,5,1,-6,5,ASTD,,7.1,
J2207-1132,5,1,-30,5,ASTD,,6.2,
J2207-1132,8,1,-57,5,ASTD,,12.0,
J2207-2038,8,1,-26,5,ASTD,,2.5,
J2207-2134,5,1,19,5,ASTD,,6.2,
J2208+0353,5,1,-145,5,ASTD,,5.1,
J2208+1808,2,1,35,4,ASTD,,2.4,
J2208+1902,5,1,-21,5,ASTD,,2.6,
J2208+3720,5,1,57,5,ASTD,,4.5,
J2208+3953,8,1,-43,5,ASTD,,10.3,
J2208+6519,5,1,-139,5,ASTD,,3.2,
J2208+6519,8,6,-132,3,STD,,2.0, 0.2
J2208+7423,8,3,177,5,ASTD,,2.4, 0.2
J2208-1316,5,1,-119,5,ASTD,,9.4,
J2208-4509,8,1,-14,5,ASTD,,7.5,
J2209+3314,5,1,-31,5,ASTD,,2.5,
J2209+3556,2,3,-26,4,ASTD,,5.8, 0.2
J2209+3556,8,3,-33,5,ASTD,,1.6, 0.4
J2209+3742,8,4,-137,5,ASTD,,15.7, 0.1
J2209+4328,5,1,141,5,ASTD,,11.5,
J2209+5158,2,4,-131,4,ASTD,,5.9, 0.4
J2209+5158,8,4,-146,5,ASTD,,1.4, 0.2
J2209+6442,5,1,146,5,ASTD,,18.9,
J2209-2331,5,1,25,5,ASTD,,77.3,
J2209-2331,8,1,53,5,ASTD,,3.8,
J2209-233A,8,2,-113,5,ASTD,,3.1, 1.2
J2210+0857,2,4,-146,4,ASTD,,3.6, 0.1
J2210+0857,5,2,-147,5,ASTD,,4.4, 0.8
J2210+0857,8,6,-149,2,STD,,2.6, 0.2
J2210+2013,2,5,-128,8,STD,,9.3, 5.6
J2210+2013,8,4,-144,5,ASTD,,1.3, 0.1
J2210+4827,5,1,35,5,ASTD,,3.8,
J2211+0238,5,1,-42,5,ASTD,,4.5,
J2211+0238,8,1,-47,5,ASTD,,3.7,
J2211+1841,2,4,23,4,ASTD,,5.5, 1.0
J2211+1841,8,4,20,5,ASTD,,1.4, 0.3
J2211-1328,2,7,172,1,STD,,16.4, 1.2
J2211-1328,8,8,173,5,STD,,2.6, 0.7
J2211-3707,8,3,69,5,ASTD,,2.8, 0.7
J2212+0152,2,2,-15,4,ASTD,,11.1, 6.7
J2212+0152,8,1,98,5,ASTD,,11.3,
J2212+0646,2,4,-4,4,ASTD,,20.1, 3.1
J2212+0646,8,3,18,5,ASTD,,0.7, 0.3
J2212+0819,2,4,15,4,ASTD,,11.9, 0.3
J2212+1452,5,1,-146,5,ASTD,F8,4.0,
J2212+1452,8,1,-141,5,ASTD,,3.2,
J2212+2355,1.4,1,48,8,ASTD,,7.0,
J2212+2355,2,32,32,8,STD,,3.3, 1.1
J2212+2355,5,2,10,5,ASTD,,2.1, 0.5
J2212+2355,8,36,26,8,STD,,1.5, 0.2
J2212+2355,15,14,34,4,STD,,1.2, 0.3
J2212+2355,24,1,39,7,ASTD,,0.4,
J2212+2355,43,1,61,10,ASTD,,0.5,
J2212+2759,2,4,-178,4,ASTD,,8.8, 0.2
J2212+2759,5,2,-179,5,ASTD,,3.6, 0.9
J2212+2759,8,5,-172,3,STD,,1.5, 0.1
J2212+2759,15,9,-171,1,STD,,0.9, 0.1
J2212+3308,2,4,61,4,ASTD,,2.6, 0.2
J2212+3308,5,1,70,5,ASTD,,2.0,
J2212+3308,8,4,76,5,ASTD,,1.5, 0.2
J2212+3546,5,1,-130,5,ASTD,,12.6,
J2212-0904,8,1,-89,5,ASTD,,2.9,
J2212-1037,2,1,-34,4,ASTD,,3.8,
J2212-1037,5,2,-34,5,ASTD,,4.7, 0.4
J2212-1037,8,2,-29,5,ASTD,,1.4, 0.3
J2212-2518,8,2,-154,5,ASTD,,2.0, 0.9
J2213+0847,8,1,16,5,ASTD,,2.9,
J2213+2910,2,3,-38,4,ASTD,,3.5, 0.1
J2213+2910,8,2,-163,5,ASTD,,3.7, 1.1
J2213-2207,5,1,-77,5,ASTD,,4.6,
J2213-2529,2,5,52,6,STD,,7.1, 0.5
J2213-2529,5,1,50,5,ASTD,,5.2,
J2213-2529,8,5,26,5,STD,,3.1, 0.5
J2213-3246,8,1,140,5,ASTD,,3.1,
J2214+0711,2,3,165,4,ASTD,,13.1, 1.0
J2214+0711,8,4,164,5,ASTD,,1.3, 0.1
J2214+1802,8,1,-169,5,ASTD,,1.4,
J2214+3739,2,2,106,4,ASTD,,12.2, 0.9
J2214-1257,5,1,-26,5,ASTD,,2.8,
J2214-2521,2,2,69,4,ASTD,,4.0, 1.1
J2214-3835,2,2,-134,4,ASTD,F8,19.4, 0.6
J2214-3835,8,3,-156,5,ASTD,,8.6, 0.6
J2215+2902,5,1,172,5,ASTD,,2.4,
J2215+2902,8,1,173,5,ASTD,,1.6,
J2215-1100,8,1,-139,5,ASTD,,2.4,
J2215-2944,2,2,-164,4,ASTD,,14.1, 0.4
J2215-2944,8,2,-161,5,ASTD,,2.8, 0.5
J2216+3102,2,4,-6,4,ASTD,,4.9, 0.2
J2216+3518,2,6,-175,5,STD,,3.8, 1.2
J2216+3518,8,11,152,20,STD,,0.8, 0.1
J2216+3518,24,1,161,7,ASTD,,0.4,
J2216-1452,5,1,164,5,ASTD,,5.8,
J2216-1452,8,1,169,5,ASTD,,2.4,
J2217+0220,2,1,72,4,ASTD,,20.4,
J2217+0220,5,1,105,5,ASTD,,1.0,
J2217+0220,8,8,102,8,STD,,1.0, 0.1
J2217+0220,15,2,124,4,ASTD,,0.5, 0.1
J2217+2024,8,2,-125,5,ASTD,,8.9, 0.1
J2217+2421,2,3,-5,4,ASTD,,6.5, 0.3
J2217+2421,8,3,-17,5,ASTD,,1.6, 0.1
J2217+2421,15,1,-10,4,ASTD,,1.0,
J2217+3156,2,1,-154,4,ASTD,F8,1.8,
J2217+3156,8,4,-163,5,ASTD,,1.5, 0.1
J2217-1902,8,1,-74,5,ASTD,,2.0,
J2218+0052,8,4,-179,5,ASTD,,1.9, 0.1
J2218+1520,8,3,-41,5,ASTD,,0.4, 0.1
J2218+1938,5,1,-165,5,ASTD,,6.3,
J2218+1938,8,1,-163,5,ASTD,,5.5,
J2218+4146,5,1,-134,5,ASTD,,68.0,
J2218-0028,2,4,131,4,ASTD,,21.4,12.4
J2218-0335,1.4,1,-171,8,ASTD,,25.2,
J2218-0335,2,6,-172,9,STD,,2.4, 1.0
J2218-0335,5,3,-171,5,ASTD,,5.8, 2.4
J2218-0335,8,10,-174,4,STD,,2.2, 0.5
J2218-0335,15,12,-174,14,STD,,2.2, 0.5
J2218-0335,43,1,-159,10,ASTD,,1.7,
J2218-0532,8,1,-63,5,ASTD,,1.4,
J2218-1229,5,1,-169,5,ASTD,,8.6,
J2218-1229,8,1,-172,5,ASTD,,12.0,
J2219+0229,5,1,-23,5,ASTD,,12.7,
J2219+0229,8,2,-34,5,ASTD,,8.4, 5.3
J2219+1806,8,3,45,5,ASTD,,2.0, 1.3
J2219+1806,15,7,54,8,STD,,0.4, 0.1
J2219+2120,8,3,6,5,ASTD,,2.7, 0.1
J2219+2141,2,3,48,4,ASTD,,5.0, 0.6
J2219+2141,8,3,94,5,ASTD,,3.3, 0.1
J2219+2613,2,3,-178,4,ASTD,,8.4, 0.5
J2219+2613,8,4,177,5,ASTD,,1.7, 0.2
J2219+2826,8,1,14,5,ASTD,,14.5,
J2219-0051,2,4,-178,4,ASTD,,6.2, 0.9
J2219-0051,8,3,164,5,ASTD,,1.0, 0.1
J2219-2719,2,1,88,4,ASTD,,2.4,
J2219-2719,8,3,65,5,ASTD,,1.9, 0.1
J2220+0204,8,1,-19,5,ASTD,,13.7,
J2220+0737,5,1,158,5,ASTD,,2.9,
J2220+0829,5,1,-90,5,ASTD,,1.8,
J2220+2628,5,1,38,5,ASTD,,7.6,
J2220+2628,8,1,39,5,ASTD,,2.2,
J2220+3354,5,1,139,5,ASTD,,2.9,
J2222+1213,2,4,-66,4,ASTD,,3.0, 0.4
J2222+1213,8,4,-63,5,ASTD,,1.2, 0.1
J2222+1344,2,1,178,4,ASTD,F8,2.2,
J2222+1344,8,6,176,2,STD,,2.4, 0.2
J2222+1441,8,1,-179,5,ASTD,,8.6,
J2222+2517,8,1,96,5,ASTD,,1.1,
J2222+7220,5,1,-140,5,ASTD,,3.8,
J2222-1144,2,2,20,4,ASTD,,6.4, 3.4
J2222-1144,8,2,15,5,ASTD,,3.3, 0.3
J2222-1604,5,1,-98,5,ASTD,,33.9,
J2222-2107,5,1,-20,5,ASTD,,83.1,
J2223+0838,5,1,-44,5,ASTD,,1.6,
J2223+0838,8,1,-58,5,ASTD,,1.1,
J2223+1213,5,1,52,5,ASTD,,0.9,
J2223+1326,8,1,-12,5,ASTD,,1.2,
J2223+1453,5,1,-2,5,ASTD,,19.0,
J2223+1453,8,1,-3,5,ASTD,,19.8,
J2223+2439,5,1,-32,5,ASTD,,3.2,
J2223+2439,8,1,-37,5,ASTD,,1.7,
J2223+4127,8,1,-78,5,ASTD,,1.8,
J2223+6249,8,7,176,2,STD,,2.0, 0.2
J2223+6547,5,1,-56,5,ASTD,,2.1,
J2223-1607,2,3,159,4,ASTD,,13.9, 0.7
J2223-3137,2,2,133,4,ASTD,,9.2, 1.2
J2223-3137,8,2,156,5,ASTD,,2.2, 1.1
J2223-3455,2,1,19,4,ASTD,,3.6,
J2223-3455,5,1,19,5,ASTD,,4.1,
J2223-3455,8,20,17,8,STD,,3.1, 0.9
J2224+0710,5,1,-10,5,ASTD,,2.5,
J2224+0710,8,1,-14,5,ASTD,,1.6,
J2224+5433,5,1,66,5,ASTD,F8,5.2,
J2224+5433,8,1,65,5,ASTD,,5.3,
J2224+6016,2,1,36,4,ASTD,,8.9,
J2224+6016,8,1,9,5,ASTD,,6.2,
J2224-1126,2,4,-86,4,ASTD,,3.9, 0.2
J2224-1126,5,2,-103,5,ASTD,,4.5, 0.2
J2224-1126,8,6,-105,6,STD,,1.1, 0.2
J2224-3831,2,2,122,4,ASTD,,36.9, 2.1
J2224-3831,8,1,172,5,ASTD,,0.7,
J2225+0841,5,1,-79,5,ASTD,,4.5,
J2225+0841,8,1,-78,5,ASTD,,4.6,
J2225+2040,5,1,-128,5,ASTD,,9.1,
J2225+2118,2,4,-133,4,ASTD,,6.7, 1.6
J2225+2118,5,2,-132,5,ASTD,,6.4, 1.4
J2225+2118,8,4,-132,5,ASTD,,3.1, 2.2
J2225+2118,15,5,-130,4,STD,,1.3, 0.2
J2225+2118,43,1,97,10,ASTD,,0.5,
J2225-0224,8,1,18,5,ASTD,,4.5,
J2225-0457,1.4,1,108,8,ASTD,,53.2,
J2225-0457,2,36,105,5,STD,,3.0, 0.4
J2225-0457,5,2,93,5,ASTD,,2.8, 0.4
J2225-0457,8,64,112,10,STD,,2.3, 0.3
J2225-0457,15,29,95,28,STD,,0.5, 0.2
J2225-0457,43,74,102,16,STD,,0.4, 0.1
J2225-1113,2,2,11,4,ASTD,,39.3, 3.5
J2226+0052,2,4,172,4,ASTD,,9.3, 1.0
J2226+0052,5,1,144,5,ASTD,,5.2,
J2226+0052,8,7,160,13,STD,,1.2, 0.3
J2226+0705,5,1,-116,5,ASTD,,3.6,
J2226+3241,5,1,106,5,ASTD,,3.0,
J2226+3241,8,1,109,5,ASTD,,3.0,
J2226+5749,5,1,-154,5,ASTD,,4.1,
J2227+0005,5,1,63,5,ASTD,,3.6,
J2227+0005,8,1,62,5,ASTD,,2.6,
J2227+0037,5,1,-155,5,ASTD,,2.2,
J2227+0355,2,3,-63,4,ASTD,,3.6, 0.5
J2227+0355,8,3,-68,5,ASTD,,1.1, 0.1
J2227+3715,5,1,36,5,ASTD,,3.1,
J2227+7733,2,3,-53,4,ASTD,,2.5, 0.3
J2227+7733,8,3,-46,5,ASTD,,2.3, 0.1
J2227-3033,5,1,-172,5,ASTD,,11.5,
J2228+2211,5,1,-159,5,ASTD,F8,4.0,
J2228+2211,8,1,-137,5,ASTD,,22.3,
J2228+2605,5,1,-99,5,ASTD,,3.1,
J2228+2605,8,1,-98,5,ASTD,,3.2,
J2228+2807,5,1,71,5,ASTD,,4.7,
J2228+2807,8,1,49,5,ASTD,,1.9,
J2228+3331,5,1,121,5,ASTD,,5.3,
J2228+4419,2,4,77,4,ASTD,,4.2, 0.2
J2228+4419,8,3,77,5,ASTD,,4.5, 0.1
J2228-0054,5,1,-49,5,ASTD,,2.1,
J2228-0054,8,1,-48,5,ASTD,,2.3,
J2228-0753,2,2,86,4,ASTD,,6.4, 2.3
J2228-1850,8,1,-156,5,ASTD,,1.3,
J2229+0114,2,1,24,4,ASTD,,2.6,
J2229+0114,5,1,48,5,ASTD,,1.7,
J2229+0114,8,5,48,3,STD,,1.7, 0.1
J2229+1523,5,1,-63,5,ASTD,,1.6,
J2229+1523,8,1,-66,5,ASTD,,3.2,
J2229+6646,5,2,-60,5,ASTD,,1.1, 0.3
J2229+6646,8,2,-71,5,ASTD,,0.7, 0.1
J2229-0832,1.4,1,8,8,ASTD,,17.5,
J2229-0832,2,15,5,13,STD,,9.3, 0.7
J2229-0832,5,5,-14,12,STD,,4.4, 1.9
J2229-0832,8,20,-17,4,STD,,1.3, 0.5
J2229-0832,15,21,-19,9,STD,,0.5, 0.2
J2229-0832,24,6,-9,10,STD,,0.3, 0.1
J2229-0832,43,3,-3,10,ASTD,,0.2, 0.1
J2230+1444,5,1,-133,5,ASTD,,4.3,
J2230+1444,8,1,-133,5,ASTD,,4.4,
J2230+2753,5,1,22,5,ASTD,,2.6,
J2230+6630,5,1,4,5,ASTD,,2.6,
J2230+6946,2,55,44,8,STD,,3.9, 1.1
J2230+6946,8,2,42,5,ASTD,,1.3, 0.8
J2230-1325,2,4,-124,4,ASTD,,13.6, 0.3
J2230-1325,8,3,-126,5,ASTD,,0.9, 0.2
J2230-3942,2,3,-156,4,ASTD,,8.5, 0.2
J2230-3942,8,2,-26,5,ASTD,,1.5, 0.8
J2230-4416,2,1,16,4,ASTD,,15.6,
J2231+0655,8,1,-114,5,ASTD,,0.6,
J2231+5922,24,1,96,7,ASTD,,0.3,
J2231-0128,5,1,-7,5,ASTD,,3.0,
J2231-0128,8,1,-11,5,ASTD,,3.4,
J2231-0943,8,2,-130,5,ASTD,,0.9, 0.1
J2231-1422,2,3,-178,4,ASTD,,13.5, 1.1
J2231-1422,8,3,-178,5,ASTD,,1.8, 0.1
J2232+1143,1.4,1,140,8,ASTD,,10.3,
J2232+1143,2,7,161,3,STD,,6.3, 0.4
J2232+1143,5,11,159,2,STD,,6.6, 0.7
J2232+1143,8,22,158,11,STD,,2.8, 1.3
J2232+1143,15,45,138,6,STD,,1.5, 0.4
J2232+1143,24,2,135,7,ASTD,,1.4, 0.1
J2232+1143,43,123,132,11,STD,,0.3, 0.2
J2232+1718,5,1,122,5,ASTD,,13.1,
J2232+2958,5,1,81,5,ASTD,,15.3,
J2232+2958,8,1,28,5,ASTD,,9.5,
J2232+6249,8,1,174,5,ASTD,,15.9,
J2232-1659,2,3,97,4,ASTD,,3.0, 0.4
J2232-1659,8,4,90,5,ASTD,,2.1, 0.2
J2233+1008,2,4,94,4,ASTD,,5.9, 0.3
J2233+1008,8,4,90,5,ASTD,,1.4, 0.1
J2233+1616,5,1,86,5,ASTD,,5.1,
J2233+3154,5,1,-130,5,ASTD,,2.1,
J2233+4245,2,3,-129,4,ASTD,,2.4, 0.1
J2233+4245,8,3,-123,5,ASTD,,2.5, 0.2
J2233+4532,5,1,23,5,ASTD,,2.8,
J2233+4532,8,1,11,5,ASTD,,0.9,
J2233-0750,5,1,29,5,ASTD,,2.1,
J2233-0750,8,1,12,5,ASTD,,13.5,
J2233-1230,2,1,146,4,ASTD,,29.6,
J2233-1230,8,1,134,5,ASTD,,21.6,
J2233-1712,5,1,-167,5,ASTD,,33.0,
J2234+3611,5,1,-65,5,ASTD,,3.9,
J2234+6653,5,1,48,5,ASTD,,5.2,
J2234+6653,8,1,27,5,ASTD,,1.8,
J2234-2055,2,2,-47,4,ASTD,,3.2, 0.4
J2234-2055,8,4,-46,5,ASTD,,1.6, 0.1
J2235+3418,2,3,-63,4,ASTD,,4.5, 0.9
J2235+3418,8,2,-80,5,ASTD,,1.3, 0.1
J2235-1826,2,1,-17,4,ASTD,,4.9,
J2235-4835,8,1,121,5,ASTD,,40.7,
J2236+2112,5,1,-62,5,ASTD,,1.4,
J2236+2112,8,1,-64,5,ASTD,,1.2,
J2236+2828,2,27,54,13,STD,F8,1.1, 0.2
J2236+2828,5,2,37,5,ASTD,F15,1.0, 0.1
J2236+2828,8,45,54,159,STD,F15,0.6, 0.1
J2236+2828,15,23,37,6,STD,,0.9, 0.2
J2236+2828,24,3,45,7,ASTD,,0.5, 0.1
J2236+2828,43,1,39,10,ASTD,,0.8,
J2236+7322,2,6,31,7,STD,,3.3, 0.7
J2236+7322,8,4,37,5,ASTD,,2.2, 0.6
J2236-1433,2,4,104,4,ASTD,,4.6, 0.4
J2236-1433,8,3,116,5,ASTD,,1.7, 0.1
J2236-1433,15,14,109,3,STD,,1.2, 0.2
J2236-1706,2,4,63,4,ASTD,,3.8, 0.4
J2236-1706,8,4,61,5,ASTD,,0.9, 0.1
J2236-2131,8,1,149,5,ASTD,,0.8,
J2236-2309,8,4,-83,5,ASTD,,0.8, 0.1
J2237+2921,5,1,-9,5,ASTD,,2.4,
J2237+4216,8,1,168,5,ASTD,,23.9,
J2237+5125,5,1,134,5,ASTD,,11.4,
J2237-2506,2,3,-155,4,ASTD,,8.9, 0.2
J2237-3921,8,1,24,5,ASTD,,3.3,
J2238+0412,5,1,-14,5,ASTD,,5.0,
J2238+0724,2,5,-136,1,STD,,6.8, 1.1
J2238+0724,8,5,-127,6,STD,,1.1, 0.2
J2238+1242,2,3,134,4,ASTD,,5.8, 1.0
J2238+1242,8,4,134,5,ASTD,,2.1, 0.3
J2238+1242,15,1,132,4,ASTD,,2.3,
J2238+2749,8,3,-30,5,ASTD,,11.5, 2.1
J2238+3629,5,1,-157,5,ASTD,,2.3,
J2238+6804,2,7,-32,3,STD,,4.7, 0.1
J2238+6804,8,6,-31,2,STD,,2.7, 0.1
J2239+0939,5,1,175,5,ASTD,,3.2,
J2239+1222,2,1,6,4,ASTD,,3.2,
J2239+1222,8,2,9,5,ASTD,,0.9, 0.1
J2239+2300,5,1,-167,5,ASTD,,3.3,
J2239+7333,5,1,129,5,ASTD,,6.1,
J2239+7333,8,1,126,5,ASTD,,7.2,
J2239-0631,8,1,-175,5,ASTD,,1.7,
J2239-2153,2,1,-175,4,ASTD,,15.9,
J2239-2153,8,1,-164,5,ASTD,,0.9,
J2239-3401,8,1,150,5,ASTD,,43.6,
J2240+5133,2,4,138,4,ASTD,,3.8, 0.3
J2240+5133,8,4,136,5,ASTD,,2.1, 0.2
J2240+5532,5,1,-111,5,ASTD,,8.2,
J2240+5532,8,1,-116,5,ASTD,,1.5,
J2240-0836,2,1,152,4,ASTD,,5.6,
J2240-0836,8,2,140,5,ASTD,,2.1, 0.4
J2240-1044,5,1,-14,5,ASTD,,1.2,
J2240-1209,5,2,62,5,ASTD,,2.1, 0.5
J2240-1209,8,2,64,5,ASTD,,1.4, 0.3
J2240-1839,5,1,18,5,ASTD,,4.9,
J2240-3621,5,1,-14,5,ASTD,,21.4,
J2241+0953,2,2,16,4,ASTD,,5.1, 0.7
J2241+0953,8,3,26,5,ASTD,,1.1, 0.1
J2241+0953,24,4,34,7,ASTD,,0.6, 0.1
J2241+4120,8,6,-149,7,STD,,0.8, 0.1
J2241-2442,8,1,-67,5,ASTD,,1.6,
J2241-3559,2,3,167,4,ASTD,,13.9, 5.3
J2241-3559,8,4,44,5,ASTD,,1.4, 0.9
J2242+1136,5,1,-78,5,ASTD,,6.8,
J2242+1136,8,1,-79,5,ASTD,,7.0,
J2242+1741,5,2,14,5,ASTD,,2.4, 0.1
J2242+1741,8,2,16,5,ASTD,,2.2, 0.3
J2242+4114,5,1,45,5,ASTD,,7.6,
J2242+7049,5,1,-53,5,ASTD,,3.7,
J2242+7049,8,1,-52,5,ASTD,,8.8,
J2242+8224,2,1,78,4,ASTD,F8,8.7,
J2242+8224,8,2,54,5,ASTD,,5.7, 3.3
J2242-2608,8,1,31,5,ASTD,,1.2,
J2243+0716,8,1,-178,5,ASTD,,3.3,
J2243+1814,5,1,-99,5,ASTD,,9.9,
J2243+2021,2,2,-18,4,ASTD,,17.5,10.1
J2243+2021,8,1,-11,5,ASTD,,4.5,
J2243+3251,5,1,60,5,ASTD,,4.2,
J2243+3251,8,1,64,5,ASTD,,4.2,
J2243+6055,8,1,-11,5,ASTD,,2.5,
J2243-0609,2,2,120,4,ASTD,,4.2, 0.1
J2243-0609,8,3,122,5,ASTD,,4.0, 1.2
J2243-2505,8,1,12,5,ASTD,,2.7,
J2243-2544,2,4,147,4,ASTD,,13.2, 0.7
J2243-2544,5,1,148,5,ASTD,,3.3,
J2243-2544,8,5,142,4,STD,,3.1, 0.3
J2244+1632,5,1,53,5,ASTD,,3.4,
J2244+1632,8,1,54,5,ASTD,,2.6,
J2244+2600,8,4,-67,5,ASTD,,1.2, 0.1
J2244+4057,2,1,132,4,ASTD,,3.3,
J2244+4057,8,4,130,5,ASTD,,0.8, 0.2
J2244+4057,15,6,135,2,STD,,0.8, 0.3
J2245+0324,2,4,39,4,ASTD,,4.6, 0.3
J2245+0324,8,4,40,5,ASTD,,4.7, 0.1
J2245+0500,5,1,-176,5,ASTD,,1.9,
J2245+0500,8,2,-176,5,ASTD,,1.6, 0.3
J2245+1625,5,1,-54,5,ASTD,,5.9,
J2245+3941,5,1,-120,5,ASTD,,2.0,
J2245+3941,8,1,-93,5,ASTD,,3.5,
J2245-0755,2,1,14,4,ASTD,,0.3,
J2245-0755,8,2,9,5,ASTD,,0.9, 0.1
J2245-1737,8,1,150,5,ASTD,,27.0,
J2245-3430,5,1,-31,5,ASTD,,13.9,
J2245-3430,8,1,-26,5,ASTD,,5.9,
J2246+0633,5,1,-115,5,ASTD,,7.9,
J2246-0300,5,1,31,5,ASTD,,3.5,
J2246-0300,8,1,34,5,ASTD,,3.4,
J2246-1206,1.4,1,48,8,ASTD,,11.0,
J2246-1206,2,52,32,6,STD,,6.6, 3.0
J2246-1206,5,5,21,2,STD,,6.5, 1.4
J2246-1206,8,50,8,11,STD,,2.5, 0.6
J2246-1206,15,12,-0,5,STD,,2.2, 0.4
J2246-1206,43,1,4,10,ASTD,,0.8,
J2247+0000,2,3,-52,4,ASTD,,1.9, 0.3
J2247+0000,5,1,-46,5,ASTD,,1.7,
J2247+0000,8,5,-42,2,STD,,1.5, 0.3
J2247+0310,2,4,72,4,ASTD,,3.1, 0.5
J2247+0310,8,4,73,5,ASTD,,2.0, 0.5
J2247+1417,5,1,-172,5,ASTD,,2.6,
J2247+3511,8,1,-130,5,ASTD,,1.7,
J2247+4413,5,1,-118,5,ASTD,,13.8,
J2247+4723,2,4,-83,4,ASTD,,18.8, 0.1
J2247+4723,8,1,-97,5,ASTD,,1.5,
J2247-0850,2,3,-148,4,ASTD,,3.1, 0.1
J2247-0850,8,2,-152,5,ASTD,,3.3, 0.1
J2247-1237,2,4,-64,4,ASTD,,19.3, 0.1
J2247-1237,5,1,-63,5,ASTD,,19.7,
J2247-1237,8,1,-35,5,ASTD,,0.9,
J2247-2355,5,1,12,5,ASTD,,59.3,
J2247-3657,2,15,32,11,STD,,14.1, 3.4
J2247-3657,8,3,25,5,ASTD,,2.5, 0.6
J2248+0627,5,1,128,5,ASTD,,1.1,
J2248+3718,2,2,-82,4,ASTD,,3.6, 0.1
J2248+3718,8,3,-104,5,ASTD,,0.8, 0.1
J2248+7054,5,1,29,5,ASTD,,3.2,
J2248+7054,8,1,25,5,ASTD,,1.6,
J2248-0541,2,4,-30,4,ASTD,,8.4, 3.5
J2248-0541,8,3,-26,5,ASTD,,5.0, 0.2
J2248-2931,5,1,-155,5,ASTD,,9.7,
J2248-3235,2,8,-31,14,STD,,5.3, 2.8
J2248-3235,8,6,-162,137,STD,,2.0, 0.3
J2249+1136,2,3,-140,4,ASTD,,2.8, 0.5
J2249+1136,8,4,-138,5,ASTD,,1.4, 0.2
J2249+1331,8,5,-122,107,STD,,13.4, 0.1
J2249+2107,2,3,1,4,ASTD,,2.3, 0.1
J2249+2107,8,2,-5,5,ASTD,,1.8, 0.3
J2249-1251,2,2,-149,4,ASTD,,6.3, 1.4
J2249-1251,8,4,147,5,ASTD,,1.0, 0.1
J2249-3039,2,1,-11,4,ASTD,,20.2,
J2250+1419,2,1,161,4,ASTD,F8,140.2,
J2250+1419,8,2,149,5,ASTD,,28.9,25.7
J2250+1749,8,1,-121,5,ASTD,,0.8,
J2250+3625,5,1,-22,5,ASTD,,2.5,
J2250+3824,8,2,-79,5,ASTD,,1.5, 0.6
J2250+4652,8,1,121,5,ASTD,,8.8,
J2250+5222,5,1,-9,5,ASTD,,4.7,
J2250+5550,8,4,179,5,ASTD,,1.3, 0.3
J2250+5550,24,1,-172,7,ASTD,,0.9,
J2250-1204,5,1,14,5,ASTD,,7.6,
J2250-2806,2,3,161,4,ASTD,,6.4, 1.9
J2250-2806,8,3,162,5,ASTD,,1.3, 0.4
J2250-2806,15,11,164,3,STD,,0.8, 0.1
J2251+1143,8,1,152,5,ASTD,,1.7,
J2251+1436,5,1,-176,5,ASTD,,5.6,
J2251+1436,8,1,-173,5,ASTD,,5.3,
J2251+1848,5,1,-157,5,ASTD,,7.6,
J2251+1848,8,1,-154,5,ASTD,,8.3,
J2251+2217,5,1,-18,5,ASTD,,2.1,
J2251+4030,2,1,149,4,ASTD,,3.4,
J2251+4030,8,3,145,5,ASTD,,1.8, 0.3
J2251+4242,8,1,-98,5,ASTD,,0.8,
J2251-0234,5,1,-148,5,ASTD,,5.4,
J2251-0234,8,1,-147,5,ASTD,,1.0,
J2252+1245,5,1,162,5,ASTD,,1.7,
J2252+1245,8,1,166,5,ASTD,,1.4,
J2252+4226,5,1,-173,5,ASTD,,4.2,
J2252+7043,2,4,91,4,ASTD,,10.7, 0.3
J2252-0315,5,1,-108,5,ASTD,,3.9,
J2252-0315,8,1,-110,5,ASTD,,4.2,
J2252-2008,5,1,153,5,ASTD,,50.8,
J2252-2047,2,3,-41,4,ASTD,,4.6, 0.5
J2252-2047,8,3,-47,5,ASTD,,0.9, 0.1
J2252-2751,2,2,-37,4,ASTD,,3.9, 1.4
J2252-2751,8,3,-60,5,ASTD,,3.2, 0.2
J2253+0105,2,3,-164,4,ASTD,,3.9, 0.8
J2253+0236,2,4,-178,4,ASTD,,28.4, 4.3
J2253+0236,8,2,-167,5,ASTD,,12.2, 3.1
J2253+1404,8,1,118,5,ASTD,,4.0,
J2253+1608,5,3,-76,5,ASTD,,5.5, 0.5
J2253+1608,8,8,-85,14,STD,,4.6, 1.4
J2253+1608,15,66,-95,8,STD,,0.9, 0.4
J2253+1608,24,2,-92,7,ASTD,,0.9, 0.1
J2253+1608,43,107,-95,19,STD,,0.5, 0.2
J2253+1608,86,3,-92,,,,0.4, 0.1
J2253+1942,2,19,168,15,STD,F15,3.0, 0.3
J2253+1942,8,27,-179,12,STD,,1.0, 0.2
J2253+1942,15,3,179,4,ASTD,,1.0, 0.1
J2253+3236,2,1,-95,4,ASTD,,1.9,
J2253+3236,8,4,-96,5,ASTD,,1.4, 0.1
J2253+4810,8,1,-179,5,ASTD,,1.8,
J2253+8153,8,1,-40,5,ASTD,,1.8,
J2253-2428,5,1,-168,5,ASTD,F8,6.1,
J2253-2428,8,1,167,5,ASTD,,4.4,
J2254+0054,2,4,63,4,ASTD,,13.5, 0.3
J2254+0054,8,4,63,5,ASTD,,1.6, 0.2
J2254+1136,8,1,139,5,ASTD,,0.6,
J2254+1341,2,4,-175,4,ASTD,,6.1, 0.5
J2254+1341,5,1,-176,5,ASTD,,4.2,
J2254+1341,8,5,-177,1,STD,,2.3, 0.1
J2254+1341,15,1,-176,4,ASTD,,2.4,
J2254+2445,2,1,8,4,ASTD,,5.9,
J2254+2445,5,1,11,5,ASTD,,4.9,
J2254+2445,8,5,11,1,STD,,5.0, 0.3
J2254+4211,5,1,-140,5,ASTD,,3.2,
J2254+6209,8,3,143,5,ASTD,,0.9, 0.4
J2254-2725,5,1,-108,5,ASTD,,1.8,
J2254-2725,8,1,-98,5,ASTD,,1.2,
J2255+2410,8,1,3,5,ASTD,,2.7,
J2255+4202,2,4,41,4,ASTD,,6.0, 0.2
J2255+4202,5,2,2,5,ASTD,,2.6, 0.3
J2255+4202,8,5,-8,6,STD,,1.9, 0.2
J2255+4328,5,1,57,5,ASTD,,2.1,
J2255+4328,8,1,51,5,ASTD,,0.9,
J2255-0844,2,5,-124,6,STD,,11.3, 1.0
J2255-0844,8,5,-124,9,STD,,1.4, 0.4
J2256+1305,5,1,-26,5,ASTD,,60.6,
J2256+2301,2,4,-63,4,ASTD,,4.1, 0.3
J2256+2301,8,4,-68,5,ASTD,,1.9, 0.3
J2256+2618,8,1,161,5,ASTD,,1.6,
J2256-1249,5,1,-8,5,ASTD,,10.9,
J2256-1249,8,2,-16,5,ASTD,,4.0, 0.6
J2256-2011,2,4,-90,4,ASTD,,2.1, 0.2
J2256-2011,8,3,-97,5,ASTD,,1.8, 0.1
J2256-2735,2,4,39,4,ASTD,,5.5, 1.7
J2256-2735,5,1,38,5,ASTD,,3.6,
J2256-2735,8,6,43,3,STD,,2.6, 0.1
J2257+0243,2,2,171,4,ASTD,,16.4, 0.1
J2257+0243,8,1,151,5,ASTD,,0.5,
J2257+0743,2,20,-120,8,STD,,2.3, 0.3
J2257+0743,5,1,-118,5,ASTD,,3.2,
J2257+0743,8,23,-125,3,STD,,1.7, 0.3
J2257+0743,15,14,-127,3,STD,,1.4, 0.3
J2257+3706,5,1,3,5,ASTD,,3.4,
J2257+3706,8,1,16,5,ASTD,,14.3,
J2257+4154,2,4,172,4,ASTD,,10.4, 0.5
J2257+4154,8,2,164,5,ASTD,,7.8, 0.3
J2257+5720,2,4,100,4,ASTD,,7.7, 0.3
J2257+5720,8,3,97,5,ASTD,,1.1, 0.1
J2257-1336,8,1,-179,5,ASTD,,45.1,
J2257-1826,5,1,85,5,ASTD,,10.7,
J2257-3627,2,1,-36,4,ASTD,,15.3,
J2257-3627,8,4,-35,5,ASTD,,4.3, 1.3
J2258+0203,2,4,137,4,ASTD,,4.4, 1.1
J2258+0203,8,4,132,5,ASTD,,3.4, 0.1
J2258+0516,5,1,12,5,ASTD,,3.9,
J2258+0516,8,1,12,5,ASTD,,3.7,
J2258+5719,2,1,-94,4,ASTD,,3.9,
J2258+5719,8,4,-106,5,ASTD,,0.8, 0.1
J2258+7114,8,1,92,5,ASTD,,1.2,
J2258+8711,5,1,-172,5,ASTD,,2.3,
J2258+8711,8,1,-172,5,ASTD,,1.2,
J2258-2758,2,65,-134,7,STD,,4.3, 0.6
J2258-2758,5,5,-135,5,STD,,4.9, 0.2
J2258-2758,8,76,-137,5,STD,,3.7, 0.8
J2258-2758,15,9,-137,2,STD,,1.1, 0.9
J2258-2758,24,3,-156,7,ASTD,,0.7, 0.1
J2259+2007,8,1,171,5,ASTD,,2.8,
J2259+2047,5,1,176,5,ASTD,,3.3,
J2259+2743,8,1,101,5,ASTD,,7.6,
J2259+4037,5,1,4,5,ASTD,,7.0,
J2259+4037,8,1,4,5,ASTD,,7.2,
J2259-0431,5,1,133,5,ASTD,,39.4,
J2259-0811,2,4,153,4,ASTD,,7.5, 2.8
J2259-0811,5,1,157,5,ASTD,,7.3,
J2259-0811,8,5,156,2,STD,,1.2, 0.1
J2259-1553,8,1,175,5,ASTD,,1.8,
J2259-2920,2,1,-66,4,ASTD,,89.8,
J2259-3548,8,1,-55,5,ASTD,,29.7,
J2300+0337,2,5,-148,5,STD,,2.8, 0.3
J2300+0337,8,5,-119,4,STD,,1.1, 0.2
J2300+1037,2,3,-167,4,ASTD,,5.3, 1.4
J2300+1037,8,4,179,5,ASTD,,1.3, 0.5
J2300+1655,2,3,-66,4,ASTD,,3.9, 0.2
J2300+1655,8,3,-67,5,ASTD,,4.2, 0.1
J2300+3137,8,1,149,5,ASTD,,0.8,
J2300+3249,5,1,-99,5,ASTD,,3.2,
J2300+3249,8,1,-100,5,ASTD,,2.4,
J2300+3818,5,1,43,5,ASTD,,3.1,
J2300+4901,8,1,168,5,ASTD,,11.6,
J2300+7110,5,1,150,5,ASTD,,1.9,
J2300+7110,8,1,141,5,ASTD,,1.6,
J2300-2644,2,2,-178,4,ASTD,,25.7,20.0
J2300-2644,8,2,-180,5,ASTD,,5.5, 0.4
J2301+0609,2,4,-6,4,ASTD,,8.5, 0.5
J2301+0609,8,4,-7,5,ASTD,,1.8, 0.1
J2301+2123,5,1,-91,5,ASTD,,61.2,
J2301+2550,5,1,-78,5,ASTD,,3.9,
J2301+3513,5,1,76,5,ASTD,,1.8,
J2301+3513,8,1,79,5,ASTD,,1.4,
J2301+3726,2,4,-5,4,ASTD,,4.2, 0.6
J2301+3726,8,4,-4,5,ASTD,,3.7, 0.1
J2301+4044,5,1,51,5,ASTD,,3.6,
J2301+5706,2,1,123,4,ASTD,,5.4,
J2301+5706,8,3,119,5,ASTD,,4.0, 0.1
J2301-0158,2,4,-90,4,ASTD,,1.9, 0.3
J2301-0158,5,4,-79,5,ASTD,,1.5, 0.1
J2301-0158,8,8,-88,8,STD,,1.0, 0.2
J2301-0158,15,7,-91,3,STD,,0.4, 0.1
J2302+2121,5,1,-78,5,ASTD,,2.9,
J2302+2121,8,1,-85,5,ASTD,,2.8,
J2302+4653,5,1,75,5,ASTD,,2.2,
J2302+4653,8,1,88,5,ASTD,,1.4,
J2302+5149,8,1,-144,5,ASTD,,1.1,
J2302+6405,8,3,11,5,ASTD,,1.1, 0.1
J2302-0757,8,1,-13,5,ASTD,,3.6,
J2302-1345,5,1,-19,5,ASTD,,6.9,
J2302-1453,2,2,-67,4,ASTD,,17.9, 1.9
J2302-1453,8,3,-69,5,ASTD,,3.5, 1.4
J2302-3718,8,1,4,5,ASTD,,1.4,
J2303+1431,2,4,-159,4,ASTD,,4.3, 0.7
J2303+1431,8,4,-142,5,ASTD,,0.9, 0.1
J2303+3446,2,4,-141,4,ASTD,,4.8, 1.4
J2303+3446,8,4,-128,5,ASTD,,1.3, 0.2
J2303+3853,8,4,-39,5,ASTD,,2.0, 0.1
J2303-0743,5,1,98,5,ASTD,,2.8,
J2303-1002,2,2,-40,4,ASTD,,9.3, 0.7
J2303-1002,8,2,-175,5,ASTD,,1.4, 0.5
J2303-1841,2,4,25,4,ASTD,,9.4, 1.2
J2303-1841,8,4,31,5,ASTD,,2.3, 0.5
J2303-3030,2,1,147,4,ASTD,,1.8,
J2303-3030,8,1,113,5,ASTD,,0.7,
J2304+0620,2,3,-157,4,ASTD,,6.9, 1.1
J2304+0620,8,3,-152,5,ASTD,,2.4, 0.1
J2304+2331,2,3,148,4,ASTD,,6.9, 3.7
J2304+2331,8,3,145,5,ASTD,,1.7, 0.1
J2304+2710,5,1,34,5,ASTD,,4.1,
J2304+2710,8,1,33,5,ASTD,,4.1,
J2304+3616,5,1,-76,5,ASTD,,1.4,
J2304+3705,8,1,-91,5,ASTD,,51.3,
J2304+4401,5,1,-149,5,ASTD,,5.5,
J2304+4401,8,1,-147,5,ASTD,,6.4,
J2304-1939,5,1,-47,5,ASTD,,5.4,
J2304-3625,5,1,48,5,ASTD,,5.0,
J2305+0144,8,1,-158,5,ASTD,,1.0,
J2305-2738,5,1,-42,5,ASTD,,5.2,
J2305-2738,8,1,-29,5,ASTD,,2.9,
J2306+0837,2,3,-130,4,ASTD,,4.2, 0.7
J2306+0837,8,1,-127,5,ASTD,,2.5,
J2306+3406,8,1,144,5,ASTD,,2.4,
J2306-0402,5,1,-10,5,ASTD,,5.7,
J2306-0402,8,1,-13,5,ASTD,,2.4,
J2306-0459,2,1,107,4,ASTD,,12.1,
J2306-0459,8,3,103,5,ASTD,,1.4, 0.8
J2306-3013,5,1,149,5,ASTD,,5.3,
J2306-3013,8,1,168,5,ASTD,,4.8,
J2307+1450,8,3,-144,5,ASTD,,1.1, 0.1
J2307+1901,2,2,-16,4,ASTD,,3.2, 0.3
J2307+1901,8,4,-31,5,ASTD,,3.0, 0.3
J2307+3230,2,4,139,4,ASTD,,3.8, 0.3
J2307+3230,8,4,110,5,ASTD,,1.2, 0.1
J2307+3802,2,5,114,4,STD,,13.1, 1.4
J2307+4123,5,1,37,5,ASTD,,1.8,
J2307-0718,5,1,-160,5,ASTD,,2.7,
J2307-0718,8,1,-159,5,ASTD,,3.1,
J2307-2247,2,2,41,4,ASTD,,6.1, 0.1
J2307-2247,8,5,76,8,STD,,2.0, 0.2
J2308+0946,2,4,167,4,ASTD,,4.8, 0.8
J2308+2008,2,5,-124,9,STD,,4.9, 0.6
J2308+2008,8,5,-109,5,STD,,2.7, 0.5
J2308+2322,8,1,-116,5,ASTD,,1.0,
J2308+4629,5,1,15,5,ASTD,,4.8,
J2308+5043,5,1,-141,5,ASTD,,1.7,
J2309+2839,5,1,72,5,ASTD,,3.8,
J2309+3726,5,2,-80,5,ASTD,,7.0, 0.1
J2309+3726,8,2,-85,5,ASTD,,6.4, 0.7
J2309+3932,5,1,84,5,ASTD,,6.2,
J2309+6820,2,2,-69,4,ASTD,,3.6, 0.8
J2309+6820,8,4,-71,5,ASTD,,1.1, 0.2
J2309-0931,2,2,-119,4,ASTD,,4.2, 0.2
J2309-0931,8,2,-133,5,ASTD,,1.2, 0.3
J2309-3059,8,2,151,5,ASTD,,2.1, 0.3
J2310+1055,2,9,-95,7,STD,,3.4, 0.4
J2310+1055,8,6,-97,11,STD,,1.0, 0.3
J2310+6730,5,1,-46,5,ASTD,,2.8,
J2310+6730,8,1,-58,5,ASTD,,3.0,
J2310+8857,2,3,-143,4,ASTD,,5.9, 0.3
J2310+8857,8,1,-158,5,ASTD,,3.3,
J2311+0205,2,3,-52,4,ASTD,,4.9, 2.0
J2311+0205,8,5,-60,11,STD,,1.2, 0.4
J2311+1008,2,3,-54,4,ASTD,,3.3, 0.7
J2311+1008,8,4,-43,5,ASTD,,1.0, 0.2
J2311+1752,8,1,152,5,ASTD,,0.8,
J2311+2526,5,1,-167,5,ASTD,,3.6,
J2311+3156,5,1,-27,5,ASTD,,1.9,
J2311+3156,8,1,-29,5,ASTD,,1.6,
J2311+3425,2,4,18,4,ASTD,,3.8, 0.9
J2311+3425,5,1,13,5,ASTD,,2.0,
J2311+3425,8,5,7,1,STD,,1.9, 0.2
J2311+3425,15,9,9,2,STD,,0.8, 0.4
J2311+3425,43,1,-4,10,ASTD,,0.6,
J2311+4543,2,10,115,4,STD,,3.2, 0.5
J2311+4543,8,14,118,15,STD,,0.9, 0.4
J2311+4543,24,5,145,2,STD,,0.8, 0.3
J2311+5317,5,1,143,5,ASTD,,1.6,
J2311+6305,8,1,-38,5,ASTD,,1.7,
J2311-1306,8,3,-41,5,ASTD,,15.4, 4.6
J2312+0919,8,1,-161,5,ASTD,,5.5,
J2312+1236,5,1,60,5,ASTD,,1.4,
J2312+1236,8,1,61,5,ASTD,,2.1,
J2312+3603,5,1,67,5,ASTD,,46.8,
J2312+3847,2,4,-120,4,ASTD,F8,4.9, 0.1
J2312+3847,8,1,-141,5,ASTD,,2.1,
J2312+3847,15,2,-143,4,ASTD,,1.4, 0.5
J2312+7241,2,4,-50,4,ASTD,,3.2, 0.3
J2312+7241,8,4,-47,5,ASTD,,3.2, 0.2
J2312+7530,5,1,90,5,ASTD,,3.3,
J2312+7530,8,1,86,5,ASTD,,1.0,
J2312-0109,5,1,-98,5,ASTD,,2.1,
J2312-0109,8,1,-92,5,ASTD,,0.9,
J2313+1444,8,1,4,5,ASTD,,2.0,
J2313+2757,8,1,-131,5,ASTD,,1.3,
J2313+4712,5,1,-47,5,ASTD,,2.8,
J2313+4712,8,1,-44,5,ASTD,,4.1,
J2313-0651,5,1,-143,5,ASTD,,1.6,
J2313-3704,2,1,23,4,ASTD,,15.3,
J2313-3704,8,3,100,5,ASTD,,1.3, 0.4
J2314+0201,5,1,-1,5,ASTD,,7.5,
J2314+1923,5,1,74,5,ASTD,,2.2,
J2314+1923,8,1,61,5,ASTD,,0.6,
J2314+3224,5,1,48,5,ASTD,,3.1,
J2314+4518,5,1,150,5,ASTD,,16.9,
J2314-0325,5,1,27,5,ASTD,,3.2,
J2314-3138,2,3,-24,4,ASTD,,6.7, 2.6
J2314-3138,8,5,-18,17,STD,,3.1, 0.9
J2314-4455,8,2,110,5,ASTD,,5.5, 0.1
J2315+3209,5,1,-107,5,ASTD,,31.6,
J2315+8631,2,2,-138,4,ASTD,,4.3, 0.9
J2315+8631,8,2,-137,5,ASTD,,2.4, 1.0
J2315-1800,2,1,34,4,ASTD,,33.9,
J2315-1800,8,1,161,5,ASTD,,1.1,
J2316+0405,2,3,-54,4,ASTD,,9.6, 0.8
J2316+0405,8,2,-69,5,ASTD,,5.6, 0.5
J2316+1618,2,4,151,4,ASTD,,3.9, 0.2
J2316+1618,8,4,147,5,ASTD,,3.4, 0.1
J2316-3349,2,2,155,4,ASTD,,7.3, 1.9
J2316-3349,5,1,-160,5,ASTD,F8,74.6,
J2316-3349,8,1,-179,5,ASTD,,1.3,
J2316-4041,2,4,-25,4,ASTD,,13.1, 2.7
J2316-4041,8,2,-30,5,ASTD,,9.7, 1.1
J2317+1539,5,1,-4,5,ASTD,,2.4,
J2317+1930,5,1,-54,5,ASTD,,10.4,
J2317+2902,8,2,-62,5,ASTD,,1.8, 0.2
J2317+3743,5,1,-28,5,ASTD,,2.7,
J2317+3743,8,1,-24,5,ASTD,,2.5,
J2317+3759,5,1,145,5,ASTD,,1.9,
J2317+3759,8,1,150,5,ASTD,,1.9,
J2317+4254,5,1,128,5,ASTD,,6.0,
J2317+4254,8,1,126,5,ASTD,,3.4,
J2317-1122,2,4,4,4,ASTD,,8.4, 1.3
J2317-1122,8,4,7,5,ASTD,,4.2, 0.2
J2317-1256,5,1,-19,5,ASTD,,62.9,
J2317-1756,2,3,175,4,ASTD,F8,10.0, 1.2
J2317-1756,8,3,178,5,ASTD,,9.7, 0.2
J2318+0328,5,1,-16,5,ASTD,,7.2,
J2318+0328,8,1,-12,5,ASTD,,3.9,
J2318+1459,5,1,-168,5,ASTD,,4.7,
J2318+1914,5,1,-1,5,ASTD,,5.2,
J2318+1914,8,1,5,5,ASTD,,1.3,
J2318+2404,2,9,137,10,STD,,6.6, 0.6
J2318+2404,8,4,150,5,ASTD,,0.8, 0.1
J2318-0352,5,1,139,5,ASTD,,1.6,
J2318-1659,2,1,-14,4,ASTD,,9.9,
J2318-4010,2,1,-32,4,ASTD,,7.4,
J2318-4010,8,3,-143,5,ASTD,,2.6, 0.9
J2319+0018,8,1,-39,5,ASTD,,1.4,
J2319+1800,5,2,-17,5,ASTD,,3.1, 1.4
J2319+1800,8,1,-15,5,ASTD,,1.3,
J2320+0513,2,36,-39,6,STD,,8.1, 1.8
J2320+0513,5,14,-36,7,STD,,4.2, 1.6
J2320+0513,8,47,-34,12,STD,,1.1, 0.3
J2320+0513,15,5,-29,10,STD,,0.8, 0.3
J2320+0513,24,4,-46,7,ASTD,,0.4, 0.1
J2320+0513,43,2,-46,10,ASTD,,0.2, 0.1
J2320+0813,8,1,-151,5,ASTD,,0.8,
J2320+1829,2,2,-177,4,ASTD,,9.8, 5.8
J2320+1829,8,4,-159,5,ASTD,,2.0, 0.1
J2320-0027,2,2,-20,4,ASTD,,6.6, 0.1
J2320-0027,8,2,-42,5,ASTD,,7.6, 5.0
J2320-1231,8,1,77,5,ASTD,,0.8,
J2320-1919,8,3,42,5,ASTD,,6.2, 0.3
J2321+0527,5,1,-100,5,ASTD,,21.0,
J2321+2732,2,6,8,3,STD,,3.3, 0.4
J2321+2732,5,4,9,5,ASTD,,3.9, 0.3
J2321+2732,8,10,7,5,STD,,2.4, 0.6
J2321+2732,15,2,-7,4,ASTD,,1.8, 0.6
J2321+2836,5,1,-96,5,ASTD,,2.5,
J2321+2836,8,1,-98,5,ASTD,,1.2,
J2321+3204,2,3,175,4,ASTD,,3.4, 0.2
J2321+3204,8,1,175,5,ASTD,F15,0.4,
J2321+3204,15,9,165,6,STD,,0.6, 0.1
J2321+5111,5,1,60,5,ASTD,,44.1,
J2321+5111,8,1,32,5,ASTD,,2.3,
J2321-0827,2,3,-45,4,ASTD,,5.4, 0.8
J2321-0827,8,2,-47,5,ASTD,,0.9, 0.4
J2322+0812,2,3,-36,4,ASTD,,6.3, 0.1
J2322+0812,8,4,-71,5,ASTD,,2.1, 0.6
J2322+1448,5,1,114,5,ASTD,,5.7,
J2322+3048,8,1,-17,5,ASTD,,5.9,
J2322+4445,2,7,-17,4,STD,,3.0, 0.4
J2322+4445,5,1,-15,5,ASTD,,2.0,
J2322+4445,8,9,-1,10,STD,,1.0, 0.3
J2322+5057,1.4,1,-133,8,ASTD,,7.3,
J2322+5057,2,8,-134,1,STD,,6.7, 0.5
J2322+5057,5,4,-156,5,ASTD,,1.8, 0.2
J2322+5057,8,15,-156,4,STD,,1.7, 0.5
J2322+5057,15,2,-160,4,ASTD,,1.2, 0.2
J2322+6911,2,6,-10,1,STD,,13.9, 0.2
J2322-0737,5,2,136,5,ASTD,,55.9,51.6
J2322-0737,8,4,97,5,ASTD,,1.4, 0.6
J2322-2011,5,1,166,5,ASTD,,6.2,
J2323+2035,8,1,44,5,ASTD,,1.5,
J2323+2735,5,1,132,5,ASTD,,7.7,
J2323+2735,8,1,123,5,ASTD,,3.1,
J2323+5109,8,1,59,5,ASTD,,8.6,
J2323-0150,2,4,-94,4,ASTD,,10.8, 0.4
J2323-0150,5,1,-101,5,ASTD,,2.4,
J2323-0150,8,4,-105,5,ASTD,,2.3, 0.2
J2323-0317,2,4,-50,4,ASTD,,2.8, 0.2
J2323-0317,5,3,-28,5,ASTD,,4.4, 0.4
J2323-0317,8,8,-26,2,STD,,3.4, 0.4
J2323-0317,15,11,-23,1,STD,,1.8, 0.2
J2323-0317,43,1,-23,10,ASTD,,0.2,
J2323-0617,2,1,36,4,ASTD,,2.2,
J2323-0617,8,2,29,5,ASTD,,1.3, 0.7
J2323-1612,2,2,-81,4,ASTD,,4.3, 0.2
J2323-1612,8,4,-82,5,ASTD,,4.8, 0.2
J2323-3057,5,1,2,5,ASTD,,4.2,
J2324+3127,5,1,-34,5,ASTD,,1.5,
J2324+3127,8,1,-33,5,ASTD,,1.3,
J2324-0058,5,1,88,5,ASTD,,4.6,
J2324-0058,8,1,87,5,ASTD,,4.7,
J2324-2119,2,1,-165,4,ASTD,,3.9,
J2324-2119,5,2,-162,5,ASTD,,5.1, 1.3
J2324-2119,8,6,-158,4,STD,,4.1, 0.4
J2324-2304,5,1,-5,5,ASTD,,5.2,
J2324-2719,8,1,16,5,ASTD,,8.3,
J2324-3430,5,1,-7,5,ASTD,,13.6,
J2324-3714,2,2,63,4,ASTD,,16.2, 0.4
J2324-3714,8,3,70,5,ASTD,,2.2, 0.7
J2324-4040,8,1,70,5,ASTD,,2.5,
J2325+0327,8,1,-18,5,ASTD,,1.5,
J2325+1646,8,1,149,5,ASTD,,2.7,
J2325+1822,8,1,145,5,ASTD,,1.2,
J2325+3957,2,4,100,4,ASTD,,3.0, 0.3
J2325+3957,8,6,109,6,STD,,1.3, 0.1
J2325+4806,2,4,103,4,ASTD,,8.3, 0.9
J2325+4806,5,1,102,5,ASTD,,4.0,
J2325+4806,8,3,105,5,ASTD,,4.8, 0.1
J2325+7917,2,6,-73,1,STD,,19.4, 0.2
J2325-0344,2,2,154,4,ASTD,,11.3, 3.0
J2325-0344,8,2,171,5,ASTD,,2.3, 0.1
J2325-1207,5,1,67,5,ASTD,,1.7,
J2325-1207,8,1,56,5,ASTD,,2.0,
J2325-4051,8,1,-7,5,ASTD,,1.6,
J2326+0112,8,3,-109,5,ASTD,,2.0, 1.2
J2326+0359,8,1,84,5,ASTD,,0.9,
J2326+0435,5,1,75,5,ASTD,,2.3,
J2326+0435,8,1,75,5,ASTD,,2.1,
J2326+1507,2,2,-129,4,ASTD,,2.6, 0.2
J2326+1507,8,2,-96,5,ASTD,,1.2, 0.1
J2326+1507,24,1,-85,7,ASTD,,1.2,
J2326+5257,5,1,97,5,ASTD,,6.3,
J2326+5257,8,1,83,5,ASTD,,7.0,
J2326-0023,8,1,-102,5,ASTD,,0.9,
J2326-0202,2,1,62,4,ASTD,,21.6,
J2326-0202,8,2,64,5,ASTD,,1.0, 0.2
J2326-2029,8,1,-13,5,ASTD,,6.2,
J2327+0447,5,1,-92,5,ASTD,,5.8,
J2327+0447,8,1,-89,5,ASTD,,3.1,
J2327+0940,2,1,-115,4,ASTD,,5.4,
J2327+0940,5,2,-102,5,ASTD,,1.4, 0.1
J2327+0940,8,6,-106,4,STD,,1.7, 0.5
J2327+0940,15,6,-79,3,STD,,0.3, 0.1
J2327+0940,24,3,-86,7,ASTD,,0.2, 0.1
J2327+1524,2,5,-74,3,STD,,4.8, 0.7
J2327+1524,8,5,-76,2,STD,,1.2, 0.1
J2327+1533,2,1,-87,4,ASTD,,2.6,
J2327+1533,8,4,-93,5,ASTD,,1.3, 0.3
J2327+2535,5,1,-20,5,ASTD,,7.6,
J2327+2535,8,1,-18,5,ASTD,,7.2,
J2327+2715,8,1,-78,5,ASTD,,1.4,
J2327+4716,8,1,46,5,ASTD,,7.6,
J2327+4754,8,1,151,5,ASTD,,1.7,
J2327+7643,2,4,10,4,ASTD,,6.3, 0.3
J2327+7643,5,1,8,5,ASTD,,5.2,
J2327+8012,2,4,97,4,ASTD,,3.9, 0.6
J2327+8012,8,3,75,5,ASTD,,0.8, 0.3
J2327-0041,5,1,160,5,ASTD,,3.3,
J2327-0041,8,1,161,5,ASTD,,3.3,
J2327-1447,2,4,54,4,ASTD,F8,14.7, 1.2
J2327-1447,8,2,45,5,ASTD,,1.1, 0.1
J2328+0626,8,1,-9,5,ASTD,,10.7,
J2328+1014,8,1,97,5,ASTD,,2.5,
J2328+1929,2,4,-134,4,ASTD,,4.4, 0.3
J2328+1929,8,3,-119,5,ASTD,,1.2, 0.1
J2328+1956,5,1,-155,5,ASTD,,2.0,
J2328+1956,8,1,-154,5,ASTD,,1.9,
J2328+2937,8,2,-25,5,ASTD,,12.9,11.9
J2328-0634,5,1,18,5,ASTD,,1.6,
J2328-0634,8,1,13,5,ASTD,,1.2,
J2329+0601,8,1,129,5,ASTD,,3.3,
J2329+2008,5,1,-87,5,ASTD,,3.8,
J2329+2749,5,1,142,5,ASTD,,7.0,
J2329+2749,8,1,142,5,ASTD,,7.2,
J2329-2117,8,1,-16,5,ASTD,,3.2,
J2329-4730,8,3,69,5,ASTD,,8.1, 0.2
J2330+1100,2,3,-30,4,ASTD,,7.8, 0.1
J2330+1100,5,1,-36,5,ASTD,,4.4,
J2330+1100,8,3,-35,5,ASTD,,1.3, 0.3
J2330+1100,24,1,-35,7,ASTD,,1.8,
J2330+1228,5,1,34,5,ASTD,,3.8,
J2330+2906,5,1,-114,5,ASTD,,5.1,
J2330+2906,8,1,-127,5,ASTD,,1.1,
J2330+3348,8,3,98,5,ASTD,,0.8, 0.1
J2330+3348,15,1,90,4,ASTD,,0.6,
J2330+4104,5,1,-165,5,ASTD,,3.1,
J2330+4104,8,1,-165,5,ASTD,,2.3,
J2330-1656,5,1,136,5,ASTD,,8.4,
J2330-1656,8,1,137,5,ASTD,,8.1,
J2330-2336,5,1,-35,5,ASTD,,46.4,
J2330-3724,2,1,-70,4,ASTD,,2.1,
J2330-3724,8,3,-67,5,ASTD,,2.5, 0.9
J2330-4539,2,1,175,4,ASTD,,9.3,
J2330-4539,8,2,-169,5,ASTD,,9.3, 2.9
J2331+0705,2,2,-135,4,ASTD,,11.1, 2.1
J2331+0705,8,2,-99,5,ASTD,,1.5, 0.2
J2331+3744,5,1,62,5,ASTD,,7.7,
J2331+4522,2,4,95,4,ASTD,,18.7, 0.4
J2331+4522,8,3,74,5,ASTD,,2.8, 0.1
J2331-1556,2,7,75,18,STD,,13.1, 1.9
J2331-1556,5,4,77,5,ASTD,,3.3, 0.2
J2331-1556,8,11,86,3,STD,,2.2, 0.8
J2331-1556,15,1,97,4,ASTD,,0.4,
J2331-1816,8,1,102,5,ASTD,,1.6,
J2331-3811,2,3,130,4,ASTD,,15.7, 8.2
J2331-3811,8,1,169,5,ASTD,,5.8,
J2332+0115,5,1,110,5,ASTD,,2.5,
J2332+0115,8,1,106,5,ASTD,,2.6,
J2332+0838,2,4,96,4,ASTD,,3.6, 0.4
J2332+0838,8,4,96,5,ASTD,,0.9, 0.2
J2332+4030,5,1,70,5,ASTD,,2.1,
J2332-4118,2,2,22,4,ASTD,,5.3, 2.6
J2332-4118,8,4,73,5,ASTD,,2.3, 0.2
J2333+1913,5,1,107,5,ASTD,,2.0,
J2333+1913,8,1,103,5,ASTD,,1.9,
J2333+2953,5,1,64,5,ASTD,,3.7,
J2333+2953,8,1,77,5,ASTD,,3.9,
J2333+3901,2,1,94,4,ASTD,,16.8,
J2333+3901,8,1,-160,5,ASTD,,1.3,
J2333-0131,2,3,37,4,ASTD,,3.9, 0.4
J2333-0131,8,3,40,5,ASTD,,1.2, 0.4
J2333-2343,2,4,140,4,ASTD,,9.8, 1.8
J2333-2343,5,3,138,5,ASTD,,2.0, 0.3
J2333-2343,8,6,133,4,STD,,1.4, 0.2
J2334+0736,1.4,1,-131,8,ASTD,,12.8,
J2334+0736,2,3,-132,4,ASTD,,2.5, 0.1
J2334+0736,5,2,-118,5,ASTD,,1.5, 0.1
J2334+0736,8,8,-124,4,STD,,1.3, 0.4
J2334+0736,15,12,-119,10,STD,,0.7, 0.2
J2334+0736,24,1,-113,7,ASTD,,0.6,
J2334+1432,8,1,148,5,ASTD,,2.5,
J2334+1843,8,1,-142,5,ASTD,,15.2,
J2334+2010,8,1,-139,5,ASTD,,2.0,
J2334+2804,5,1,-59,5,ASTD,,2.2,
J2334+2804,8,1,-57,5,ASTD,,1.4,
J2334-2652,8,1,24,5,ASTD,,1.3,
J2335+2330,8,1,-64,5,ASTD,,12.0,
J2335-0034,5,1,-50,5,ASTD,,2.7,
J2335-0034,8,1,-52,5,ASTD,,2.7,
J2335-0131,2,3,71,4,ASTD,,3.4, 1.3
J2335-0131,8,3,62,5,ASTD,,1.4, 0.1
J2335-2907,8,2,-54,5,ASTD,,1.5, 0.3
J2335-3116,5,1,41,5,ASTD,,236.5,
J2336+0640,5,1,133,5,ASTD,,1.8,
J2336+0640,8,1,130,5,ASTD,,1.4,
J2336+2120,8,1,156,5,ASTD,,2.7,
J2336-0943,8,1,176,5,ASTD,,1.4,
J2336-1451,5,1,104,5,ASTD,,1.5,
J2336-4115,2,1,179,4,ASTD,,8.1,
J2336-4115,8,10,146,9,STD,,3.0, 0.7
J2337+2342,5,1,33,5,ASTD,,80.6,
J2337-0135,2,2,43,4,ASTD,F8,6.7, 0.4
J2337-0135,8,2,47,5,ASTD,,5.9, 0.1
J2337-0230,2,11,29,5,STD,,10.6, 2.9
J2337-0230,5,1,77,5,ASTD,,1.1,
J2337-0230,8,18,70,13,STD,,1.1, 0.2
J2337-0230,24,1,38,7,ASTD,,0.7,
J2337-0622,8,2,101,5,ASTD,,7.0, 0.8
J2337-1752,2,3,-165,4,ASTD,,14.7, 0.4
J2337-1752,8,3,-171,5,ASTD,,2.8, 0.2
J2337-1909,5,1,12,5,ASTD,,8.9,
J2338+0251,8,1,-176,5,ASTD,,3.5,
J2338+0326,2,3,-165,4,ASTD,,6.9, 0.8
J2338+0326,5,1,-162,5,ASTD,,4.4,
J2338+0326,8,4,-161,5,ASTD,,3.7, 0.1
J2338+1504,2,2,-150,4,ASTD,,75.4,24.0
J2338+1504,8,3,-89,5,ASTD,,17.0,10.1
J2338+2701,2,2,-49,4,ASTD,,5.8, 0.4
J2338+2701,5,2,-80,5,ASTD,,10.9, 8.0
J2338+2701,8,4,-80,5,ASTD,,1.5, 0.2
J2338+3606,5,1,22,5,ASTD,F8,6.3,
J2338+3606,8,1,27,5,ASTD,,2.5,
J2338-0801,5,1,38,5,ASTD,,4.5,
J2339+0244,2,4,-41,4,ASTD,,3.9, 0.7
J2339+0244,8,6,-37,1,STD,,2.2, 0.3
J2339+3005,5,1,-78,5,ASTD,,14.3,
J2339+5003,5,1,98,5,ASTD,,10.5,
J2339+6010,2,3,-28,4,ASTD,,7.1, 0.6
J2339+6010,5,1,-20,5,ASTD,,4.5,
J2339+6010,8,6,-18,1,STD,,2.5, 0.1
J2339-1206,8,1,14,5,ASTD,,0.7,
J2339-2310,2,2,-146,4,ASTD,,7.2, 3.5
J2339-2310,5,1,-146,5,ASTD,,4.9,
J2339-2310,8,6,-145,8,STD,,2.4, 0.2
J2339-3310,2,4,133,4,ASTD,,4.9, 1.6
J2339-3310,5,1,139,5,ASTD,,2.2,
J2339-3310,8,4,131,5,ASTD,,3.0, 0.1
J2340+0431,5,1,76,5,ASTD,,4.5,
J2340+0431,8,1,71,5,ASTD,,4.5,
J2340+0959,5,1,87,5,ASTD,,1.5,
J2340+0959,8,1,78,5,ASTD,,2.1,
J2340+2641,8,4,-75,5,ASTD,,7.9, 0.1
J2340+2641,15,1,-77,4,ASTD,,6.3,
J2340+2708,8,1,-114,5,ASTD,,3.1,
J2340+3319,2,2,-127,4,ASTD,,4.9, 1.3
J2340+3319,8,4,-115,5,ASTD,,2.1, 0.2
J2340-0053,8,1,53,5,ASTD,,1.2,
J2341+0018,2,3,52,4,ASTD,,5.4, 0.1
J2341+0713,5,1,33,5,ASTD,,11.0,
J2341+0713,8,1,15,5,ASTD,,1.3,
J2341+1928,2,2,-57,4,ASTD,F8,3.2, 0.1
J2341+1928,8,3,-38,5,ASTD,,1.2, 0.2
J2341-2919,2,3,-146,4,ASTD,,16.1, 5.1
J2341-2919,8,4,-147,5,ASTD,,2.4, 0.2
J2342+2046,5,1,147,5,ASTD,,1.9,
J2342+3628,5,1,-113,5,ASTD,,2.9,
J2342+3628,8,1,-105,5,ASTD,,2.9,
J2342+4242,5,1,109,5,ASTD,,2.6,
J2342+4242,8,1,114,5,ASTD,,2.9,
J2342-0322,2,4,93,4,ASTD,,5.3, 0.3
J2342-0322,8,3,93,5,ASTD,,6.2, 0.1
J2342-0943,8,2,-176,5,ASTD,,11.6, 8.9
J2343+1543,8,2,-38,5,ASTD,,0.8, 0.2
J2343+2339,2,1,-8,4,ASTD,,5.6,
J2343+2339,8,3,1,5,ASTD,,1.7, 0.2
J2343+7003,2,4,-18,4,ASTD,,3.0, 0.2
J2343+7003,8,5,-22,4,STD,,1.6, 0.4
J2343-1351,2,1,-68,4,ASTD,,17.9,
J2343-1351,8,3,-73,5,ASTD,,16.6, 0.1
J2344+0414,5,1,-53,5,ASTD,,10.8,
J2344+0838,8,1,-152,5,ASTD,,7.0,
J2344+2748,5,1,130,5,ASTD,,4.4,
J2344+2748,8,1,130,5,ASTD,,2.9,
J2344+2952,2,5,-93,1,STD,F8,12.5, 0.2
J2344+2952,8,4,-74,5,ASTD,,1.9, 1.0
J2344+8226,2,1,100,4,ASTD,,10.5,
J2344+8226,8,1,-19,5,ASTD,,0.8,
J2345-0717,2,1,-27,4,ASTD,,11.1,
J2345-0717,8,3,-39,5,ASTD,,2.3, 0.1
J2345-1555,2,2,-46,4,ASTD,,2.7, 0.2
J2345-1555,5,1,-26,5,ASTD,,2.1,
J2345-1555,8,4,-30,5,ASTD,,0.8, 0.1
J2345-1555,15,12,-41,4,STD,,1.1, 0.2
J2345-2402,8,1,70,5,ASTD,,1.0,
J2346+0705,2,4,-67,4,ASTD,,4.1, 0.4
J2346+0705,8,3,-82,5,ASTD,,3.5, 0.1
J2346+0930,2,6,53,6,STD,,4.4, 0.3
J2346+0930,5,5,44,2,STD,,3.9, 0.9
J2346+0930,8,14,36,5,STD,,2.0, 0.8
J2346+0930,24,1,35,7,ASTD,,1.3,
J2346+3011,8,4,-43,5,ASTD,,18.3, 0.1
J2346+4024,5,1,-19,5,ASTD,,5.6,
J2346+4024,8,1,-17,5,ASTD,,2.4,
J2346+4519,8,1,-148,5,ASTD,,2.7,
J2346+8007,2,1,-20,4,ASTD,,1.6,
J2346+8007,8,1,-33,5,ASTD,,0.6,
J2346-0730,5,1,-74,5,ASTD,,12.3,
J2347+0930,43,1,40,10,ASTD,,1.4,
J2347+2719,2,3,102,4,ASTD,F8,4.6, 2.1
J2347+2719,8,5,132,1,STD,,1.5, 0.1
J2347+4310,2,3,-51,4,ASTD,,8.2, 0.2
J2347+4310,8,3,-54,5,ASTD,,2.0, 0.1
J2347+5142,2,3,148,4,ASTD,,3.6, 0.5
J2347+5142,8,3,146,5,ASTD,,1.4, 0.1
J2347+5142,15,22,140,7,STD,,0.9, 0.2
J2347-1856,8,1,-142,5,ASTD,,23.4,
J2348+0624,2,2,-172,4,ASTD,,13.2, 1.4
J2348+0624,5,2,176,5,ASTD,,4.3, 0.3
J2348+0624,8,6,176,1,STD,,1.1, 0.4
J2348-0425,2,4,-69,4,ASTD,,3.7, 0.7
J2348-0425,8,4,-66,5,ASTD,,1.7, 0.5
J2348-1042,5,1,148,5,ASTD,,19.3,
J2348-1631,1.4,1,136,8,ASTD,,11.6,
J2348-1631,2,5,121,10,STD,,2.7, 0.7
J2348-1631,5,5,127,6,STD,,2.2, 0.5
J2348-1631,8,11,123,7,STD,,1.8, 0.5
J2348-1631,15,28,124,7,STD,,1.0, 0.4
J2348-1631,43,1,74,10,ASTD,,0.2,
J2349+0534,2,2,84,4,ASTD,,4.8, 2.3
J2349+0534,8,5,100,5,STD,,0.7, 0.1
J2349+3849,2,5,-26,4,STD,,3.0, 0.3
J2349+3849,8,6,-44,5,STD,,1.1, 0.2
J2349+3849,24,2,-52,7,ASTD,,0.7, 0.3
J2349+4535,5,1,-8,5,ASTD,,9.4,
J2349+4535,8,1,-9,5,ASTD,,9.8,
J2349+7517,8,1,175,5,ASTD,,2.5,
J2349-0438,2,2,-84,4,ASTD,,3.2, 0.1
J2349-0438,5,1,-75,5,ASTD,,2.8,
J2349-0438,8,2,-71,5,ASTD,,1.8, 1.2
J2350+0227,2,1,-23,4,ASTD,,85.9,
J2350+0812,2,4,-102,4,ASTD,F8,6.4, 0.4
J2350+0812,8,3,-109,5,ASTD,,3.1, 0.1
J2350+1106,2,4,24,4,ASTD,,3.4, 0.3
J2350+1106,8,3,27,5,ASTD,,1.8, 0.1
J2350+2331,5,1,-81,5,ASTD,,1.9,
J2350+3600,8,1,-143,5,ASTD,,4.3,
J2350+3622,5,1,7,5,ASTD,,5.0,
J2350+6440,5,1,-100,5,ASTD,,6.4,
J2350-2215,5,1,-28,5,ASTD,,1.8,
J2350-2215,8,1,-45,5,ASTD,,0.7,
J2351+3018,5,1,-34,5,ASTD,,4.0,
J2351+3018,8,1,-24,5,ASTD,,2.2,
J2351+4518,5,1,91,5,ASTD,,2.2,
J2351-0044,5,1,5,5,ASTD,,16.8,
J2351-0044,8,1,-3,5,ASTD,,4.4,
J2351-0109,2,2,158,4,ASTD,,13.3, 0.3
J2351-0109,8,2,151,5,ASTD,,1.5, 0.1
J2351-2203,2,1,38,4,ASTD,F8,158.3,
J2351-2203,8,2,40,5,ASTD,,0.8, 0.1
J2351-3007,8,1,-115,5,ASTD,,1.4,
J2351-4259,8,1,12,5,ASTD,,3.6,
J2352+1749,8,2,-163,5,ASTD,,2.4, 0.1
J2352+3947,2,4,80,4,ASTD,,3.4, 0.3
J2352+3947,8,3,98,5,ASTD,,0.6, 0.1
J2352+7044,2,4,-140,4,ASTD,,16.5, 0.2
J2352+7044,8,4,-151,5,ASTD,,3.4, 0.2
J2352-3316,5,1,-113,5,ASTD,,4.3,
J2353+3250,5,1,143,5,ASTD,,8.2,
J2353+3250,8,1,141,5,ASTD,,8.5,
J2353+5518,2,3,92,4,ASTD,,3.2, 0.2
J2353+5518,5,1,91,5,ASTD,,1.1,
J2353+5518,8,2,65,5,ASTD,,0.4, 0.1
J2353+6642,8,1,-67,5,ASTD,,8.4,
J2353-3037,8,3,-173,5,ASTD,,4.0, 0.2
J2354+4553,2,13,-72,2,STD,,7.7, 0.3
J2354+4553,5,1,-69,5,ASTD,,4.6,
J2354+4553,8,10,-73,6,STD,,2.8, 2.2
J2354+4553,15,28,-80,5,STD,,1.4, 0.1
J2354-0019,2,4,152,4,ASTD,,7.7, 1.5
J2354-0019,8,2,148,5,ASTD,,6.0, 1.1
J2354-0652,5,1,12,5,ASTD,,9.4,
J2354-0652,8,1,11,5,ASTD,,9.9,
J2354-0817,8,1,-103,5,ASTD,,1.4,
J2354-0957,5,1,22,5,ASTD,,5.1,
J2354-0957,8,1,15,5,ASTD,,1.4,
J2354-1513,2,22,-25,3,STD,,9.5, 1.5
J2354-1513,5,9,-26,3,STD,,7.0, 0.6
J2354-1513,8,26,-23,12,STD,,1.1, 0.3
J2354-1513,43,1,-60,10,ASTD,,0.5,
J2355+0307,5,1,-106,5,ASTD,,3.1,
J2355+1541,8,5,-177,14,STD,,2.3, 0.1
J2355+1906,5,1,16,5,ASTD,,2.3,
J2355+1906,8,1,13,5,ASTD,,1.6,
J2355+2711,8,1,127,5,ASTD,,2.5,
J2355+2835,8,3,-117,5,ASTD,,2.6, 0.9
J2355+4950,2,2,-22,4,ASTD,,14.0, 4.0
J2355+4950,5,1,-16,5,ASTD,,2.5,
J2355+4950,8,2,-28,5,ASTD,,2.5, 0.2
J2355+4950,15,4,-17,4,ASTD,,2.3, 0.1
J2355-0729,5,1,142,5,ASTD,,3.9,
J2355-0729,8,1,140,5,ASTD,,2.7,
J2355-1834,5,1,-17,5,ASTD,,14.2,
J2355-2125,2,4,180,4,ASTD,,21.0, 0.1
J2356+3840,5,1,-80,5,ASTD,,30.2,
J2356+8152,2,1,-23,4,ASTD,,1.5,
J2356+8152,5,4,-14,5,ASTD,,1.2, 0.2
J2356+8152,8,8,-27,7,STD,,0.9, 0.2
J2356+8152,15,13,-34,2,STD,,0.6, 0.1
J2356+8152,24,3,-37,7,ASTD,,0.7, 0.3
J2357+1402,5,1,-152,5,ASTD,,2.4,
J2357+1446,5,1,111,5,ASTD,,1.4,
J2357+2645,5,1,3,5,ASTD,,3.6,
J2357+2747,5,1,-17,5,ASTD,,22.1,
J2357+2747,8,1,-16,5,ASTD,,21.8,
J2357-0152,8,2,38,5,ASTD,,1.0, 0.5
J2357-0731,5,1,-148,5,ASTD,,5.5,
J2357-0731,8,1,-152,5,ASTD,,3.2,
J2357-1125,2,3,5,4,ASTD,,11.6, 1.0
J2357-1125,5,4,5,5,ASTD,,6.8, 1.4
J2357-1125,8,9,6,6,STD,,3.1, 0.6
J2357-2451,2,4,-142,4,ASTD,,3.4, 0.4
J2357-2451,8,5,-150,10,STD,,2.8, 1.1
J2358+0430,2,5,7,2,STD,,15.8, 0.8
J2358+0430,8,5,14,2,STD,,1.8, 0.1
J2358+1442,8,1,-31,5,ASTD,,33.0,
J2358+1541,5,1,58,5,ASTD,,10.2,
J2358+1955,2,4,-176,4,ASTD,,14.1, 0.3
J2358+1955,8,3,-175,5,ASTD,,15.1, 0.1
J2358+1955,15,11,-154,6,STD,,1.3, 0.1
J2358+3557,5,1,-32,5,ASTD,,4.5,
J2358+3828,8,1,-13,5,ASTD,,2.0,
J2358+3922,2,4,-135,4,ASTD,,8.0, 0.4
J2358+3922,8,4,-133,5,ASTD,,1.9, 0.2
J2358+4921,2,1,59,4,ASTD,,2.9,
J2358+4921,8,2,65,5,ASTD,,0.7, 0.3
J2358-0831,5,1,2,5,ASTD,,42.4,
J2358-1020,2,16,-177,15,STD,,4.2, 1.6
J2358-1020,5,3,-178,5,ASTD,,4.9, 1.1
J2358-1020,8,26,-178,30,STD,,0.8, 0.4
J2358-1020,24,1,90,7,ASTD,,0.3,
J2358-1807,8,1,-155,5,ASTD,,48.1,
J2358-2853,2,1,-130,4,ASTD,,5.5,
J2358-2853,8,3,-126,5,ASTD,,4.4, 0.7
J2359+1719,5,1,84,5,ASTD,,4.6,
J2359+2214,5,1,89,5,ASTD,,6.7,
J2359+3850,2,18,-166,4,STD,,1.8, 0.2
J2359+3850,8,46,-171,12,STD,,1.6, 0.3
J2359+3924,8,1,-77,5,ASTD,,48.3,
J2359+4452,8,1,99,5,ASTD,,2.5,
J2359+4707,5,1,-63,5,ASTD,,2.5,
J2359+5237,8,1,71,5,ASTD,,9.4,
J2359+7028,5,1,8,5,ASTD,,9.3,
J2359-0639,2,3,148,4,ASTD,,8.4, 0.1
J2359-0639,5,1,148,5,ASTD,,8.2,
J2359-0639,8,4,146,5,ASTD,,1.7, 0.5
J2359-3133,2,3,-17,4,ASTD,,9.6, 0.9
J2359-3133,5,1,32,5,ASTD,,4.6,
J2359-3133,8,32,-28,8,STD,,1.0, 0.1


==> anc/table2.csv <==
J2000,frequencies,pa,pa_err,flag180,separation,separation_mad
J0000+0248,"8",-105,5,,1.8,
J0000+0307,"5,8",92,4,,2.1,0.2
J0000+3918,"5",-25,5,,3.2,
J0000+4054,"2,8",-28,3,,13.2,10.7
J0000-3221,"2,8",-85,3,,4.3,1.0
J0001+0701,"5",-147,5,,4.4,
J0001+1456,"5",-74,5,,1.4,
J0001+1914,"2,5,8",44,4,,1.6,0.4
J0001+2113,"5,8",-43,4,,2.8,0.5
J0001+2358,"5,8",34,4,,2.3,0.1
J0001+4440,"5,8",-93,4,,1.9,0.2
J0001+4742,"8",-169,5,,1.5,
J0001+6051,"2,8",67,3,,7.2,0.1
J0001-0020,"5",-180,5,,3.4,
J0001-0656,"8",-36,5,,1.4,
J0001-0746,"2,8",-99,3,,3.2,2.0
J0001-1326,"5",-7,5,,18.1,
J0001-1551,"2,8",-47,3,,3.6,0.1
J0002+1605,"8",169,5,,2.2,
J0002+3032,"8",-56,5,,34.0,
J0002+5510,"8",-80,5,,3.1,
J0002+7459,"5,8",-130,4,,1.8,0.1
J0002-0024,"5",101,5,,3.4,
J0002-2114,"5,8",-71,4,,3.2,2.1
J0002-2153,"2,8",10,3,,24.2,23.4
J0003+0214,"5,8",-20,4,,3.0,1.2
J0003+0717,"8",-78,5,,3.2,
J0003+0841,"8",1,5,,1.6,
J0003+1605,"5",160,5,,3.4,
J0003+1837,"5,8",1,4,,3.4,0.2
J0003+2129,"2,5,8,15",-73,3,,3.3,1.0
J0003+2459,"5,8",57,4,,1.6,0.1
J0003+3241,"5,8",-5,4,,6.8,1.6
J0003+4807,"2",112,4,,10.8,
J0003+6307,"5,8",-67,4,,0.9,0.3
J0003-0626,"5,8",84,4,,3.8,0.1
J0003-1547,"8",143,5,,0.7,
J0003-1727,"8",73,5,,42.9,
J0003-1927,"2,8",-100,4,,2.6,0.9
J0003-1941,"2",148,4,,4.3,
J0004+2019,"8,15",75,3,,0.9,0.2
J0004+2637,"5",124,5,,3.7,
J0004+2946,"5",-100,5,,5.2,
J0004+3617,"5,8",-11,4,,6.0,0.1
J0004+4615,"8",-135,5,,1.2,
J0004-1148,"2,8",91,3,,2.6,1.0
J0005+0524,"2,8",104,3,,2.5,0.2
J0005+1609,"2,8",116,3,,1.6,0.8
J0005+3820,"2,8,15",119,3,,1.1,0.6
J0005+5428,"2,8",-160,3,,1.6,0.4
J0005+6923,"5",-127,5,,0.8,
J0005-0530,"5",-27,5,,6.3,
J0005-1648,"2,8",162,3,,6.1,3.4
J0005-3445,"2,8",36,3,,3.1,1.5
J0006+0548,"8",-121,5,,1.8,
J0006+1235,"2,8",77,11,,3.2,2.3
J0006+1415,"5,8",150,4,,3.6,0.4
J0006+1728,"5,8",-75,4,,5.2,0.1
J0006+2422,"8",31,1,,2.2,
J0006+4135,"5",-111,5,,15.2,
J0006+4822,"5",54,5,,10.0,
J0006-0623,"8,15,86",-3,3,,0.9,0.2
J0006-2955,"8",-134,5,,0.9,
J0007+0226,"5",9,5,,10.4,
J0007+1027,"5",15,5,,6.9,
J0007+1745,"8",-25,5,,1.2,
J0007+4008,"8",-97,5,,23.6,
J0007+4712,"8",131,5,,43.6,
J0007+5706,"8",-161,5,,0.7,
J0008+1144,"2",112,4,,3.6,
J0008+1456,"8",20,5,,2.1,
J0008+3837,"8",52,5,,1.6,
J0008-1329,"5,8",26,4,,2.7,1.1
J0008-2339,"8",151,2,,3.5,
J0008-233A,"8",-127,5,,38.7,
J0008-2559,"2,8",-113,3,,2.1,0.4
J0008-3601,"2,8",-178,3,,6.7,4.4
J0009+0157,"2,8",78,3,,5.1,3.3
J0009+0507,"8",162,5,,1.4,
J0009+0625,"8",-87,5,,1.1,
J0009+0628,"8,15",60,3,,0.7,0.1
J0009+1513,"5,8",-92,4,,1.1,0.4
J0009+1742,"5",163,5,,15.4,
J0009+1803,"8",112,5,,4.1,
J0009+4001,"2,8",42,2,,5.6,1.3
J0009+5030,"5",-93,5,,47.1,
J0009+7724,"2,8",-100,3,,18.1,3.3
J0009-2056,"8",-160,5,,49.6,
J0009-3216,"2,8",142,4,,3.6,2.6
J0010+1058,"5,8,15,24,86",-115,10,,2.0,1.7
J0010+1724,"2,8",91,88,,2.2,0.9
J0010+2047,"2,8",111,3,,4.2,3.4
J0010+2619,"5,8",-112,4,,5.8,0.4
J0010+2838,"8",-39,5,,1.0,
J0010+4412,"2,8",9,3,,3.1,1.2
J0010-0020,"5",2,5,,6.5,
J0010-0433,"8",-26,16,,2.4,
J0010-0740,"5",-95,5,,12.9,
J0010-2157,"2,8",-50,4,,2.9,1.5
J0010-2945,"8",176,5,,1.8,
J0010-3027,"2,8",-126,3,,4.5,3.1
J0010-3054,"8",-115,5,,1.0,
J0010-4153,"2",18,4,,74.6,
J0011+0057,"2,8",-117,3,,2.2,1.7
J0011+0823,"2,8,15",73,3,,1.6,0.4
J0011+0834,"5",-179,5,,3.7,
J0011+2159,"5",-30,5,,13.8,
J0011+2928,"5,8",43,4,,3.4,0.9
J0011+7045,"2,8",-138,3,,2.7,0.3
J0011-1434,"8",-86,5,,1.7,
J0011-2612,"2,8",-135,24,,7.6,5.7
J0012+0719,"5,8",-13,4,,20.0,5.9
J0012+3353,"2",79,4,,3.1,
J0012+4704,"2,8",152,3,,1.9,0.8
J0012+6551,"8",10,5,,0.4,
J0012-3846,"5",6,5,,1.5,
J0012-3954,"2,8",105,3,,5.1,4.2
J0013+1910,"2,8,15",-150,3,,1.6,0.3
J0013+4051,"2,5,8,15,86",-32,3,,0.9,0.8
J0013+4255,"8",157,5,,7.1,
J0013+4636,"2,8",115,3,,2.1,0.8
J0013+7748,"8",-137,5,,66.6,
J0013+774A,"5",107,5,,36.9,
J0013-0423,"2,8",149,3,,5.3,3.2
J0013-1513,"2,5,8",92,3,,2.1,0.1
J0014+0854,"5,8",-106,4,,1.9,0.6
J0014+6117,"8,15",34,3,,0.6,0.1
J0015+0802,"5",-19,5,,2.8,
J0015+0828,"5,8",14,4,,5.8,0.4
J0015+1700,"5,8",-0,4,,2.8,1.0
J0015+3216,"2,8",120,3,,1.9,1.2
J0015+7047,"8",1,5,,2.3,
J0015-0034,"8",-173,5,,3.4,
J0015-1807,"2,8",-38,80,,3.3,1.3
J0015-1812,"2,8",-124,7,,3.2,2.3
J0016+2440,"5",-135,5,,7.3,
J0016+2510,"8",66,5,,7.6,
J0016-0015,"2,8",-162,8,,2.2,1.4
J0016-1430,"5,8",-34,4,,3.5,0.2
J0016-2343,"2,8",152,3,,8.2,5.7
J0017+0827,"5",-94,5,,6.3,
J0017+1451,"2,8",-141,3,,3.0,0.8
J0017+5312,"2,8,15",114,2,,1.8,0.1
J0017+8135,"2,5,8,15",-175,2,,4.0,3.1
J0017-0512,"2,8,15",-123,3,,1.1,0.6
J0017-0650,"5",17,5,,4.5,
J0017-2748,"2,8",24,3,,4.3,3.6
J0018+0415,"5,8",-161,4,,4.0,0.4
J0018+2921,"5,8",30,4,,3.1,0.1
J0018+2947,"8",51,5,,15.8,
J0018+6434,"5",50,5,,14.2,
J0019+1457,"8",-133,5,,2.6,
J0019+2021,"2,5,8,24,43",-69,4,,1.2,0.9
J0019+2233,"8",-173,5,,1.4,
J0019+2602,"2,8",176,3,,5.0,2.9
J0019+2956,"2,8",-87,3,,8.6,1.5
J0019+6923,"5",-149,5,,14.1,
J0019+7327,"2,5,8,15,24,43",130,7,,0.8,0.7
J0019-1926,"8",-142,5,,2.1,
J0019-2205,"2,5,8",42,3,,6.4,3.0
J0019-2952,"5",26,5,,10.1,
J0019-3031,"2,8",-24,3,,4.5,3.5
J0020+0323,"8",155,5,,46.1,
J0020+1026,"5,8",168,4,,3.4,0.4
J0020+4304,"8",-0,5,,7.6,
J0020+4508,"5",62,5,,2.2,
J0020-2201,"8",72,5,,1.5,
J0020-3330,"5",-61,5,,6.1,
J0021+2325,"5",64,5,,4.9,
J0021+7150,"2,8",170,3,,1.4,0.8
J0021+7312,"2,8",-79,3,,3.1,1.6
J0021+7427,"5,8",-104,4,,3.4,0.4
J0022+0014,"2",171,4,,6.3,
J0022+0147,"5,8",-148,4,,1.5,0.3
J0022+0608,"2,8,15,24",-52,4,,0.5,0.2
J0022+4525,"8",160,5,,0.7,
J0022-1853,"8",177,5,,0.8,
J0023+0552,"5",-116,5,,2.4,
J0023+2539,"8",174,5,,2.8,
J0023+2734,"8",77,5,,3.4,
J0023+3754,"5,8",29,4,,2.9,0.6
J0023+4456,"2,8",17,3,,4.5,2.3
J0023-1447,"5",-89,5,,1.4,
J0024+2439,"2,8",124,3,,1.9,0.8
J0024+2510,"8",-35,5,,2.4,
J0024+4644,"2,8",176,3,,4.1,2.6
J0024+6801,"5",-49,5,,10.1,
J0024-0412,"2,8",86,3,,2.8,1.6
J0024-0811,"2,8",-180,3,,4.7,0.8
J0025+0837,"5,8",-64,4,,1.5,0.1
J0025+1817,"5,8",3,4,,2.1,0.3
J0025+3919,"2,5,8",166,3,,5.3,2.6
J0025+4534,"5,8",-79,4,,2.5,1.2
J0025-2227,"2,8",36,3,,4.3,2.2
J0025-2602,"2,5,8",134,3,,6.0,1.4
J0025-3718,"5",17,5,,16.2,
J0026+3508,"2,8",127,3,,28.9,21.1
J0026+5432,"8",141,5,,4.8,
J0026-1112,"8",94,5,,2.7,
J0026-3512,"8",-26,5,,19.0,
J0027+0929,"2",60,4,,9.4,
J0027+2241,"2,8",84,3,,3.6,1.8
J0027+2830,"5",144,5,,45.3,
J0027+4514,"8",-42,5,,0.6,
J0027+5958,"8",-179,5,,13.0,
J0027-0503,"8",155,5,,6.2,
J0028+0757,"5,8",-107,4,,1.9,0.1
J0028+0828,"5",66,5,,1.4,
J0028+2000,"2,8",-129,3,,13.2,12.5
J0028+2408,"8",126,5,,2.4,
J0028+3103,"5",155,5,,5.1,
J0028+4829,"5,8",18,4,,2.8,1.3
J0028+7506,"5",-75,5,,0.9,
J0028-1250,"5,8",-179,4,,3.0,0.6
J0029+0509,"2,8",-78,3,,9.1,7.6
J0029+0554,"2,8,15",-172,2,,2.1,1.5
J0029+3244,"5,8",-4,4,,8.7,0.5
J0029+3456,"5,8,15",43,3,,1.2,0.1
J0029-0113,"2,8",56,3,,3.0,1.1
J0030+0555,"5",125,5,,1.3,
J0030+5904,"2,8",-5,3,,5.4,3.6
J0030+7037,"2,5,8",-120,2,,2.8,1.1
J0030-0000,"5",-173,5,,2.7,
J0030-0128,"8",-100,5,,2.2,
J0030-0211,"2,8",-29,8,,5.6,4.8
J0030-4224,"2",-165,4,,11.5,
J0031+5401,"8",-47,5,,4.7,
J0031-1326,"8",77,5,,9.6,
J0031-1426,"2,8",125,3,,2.7,0.5
J0031-3114,"8",-34,5,,5.8,
J0031-3922,"8",54,5,,3.5,
J0032+0510,"5,8",110,4,,2.1,1.0
J0032+1953,"8",-43,5,,6.1,
J0032+3731,"5",-176,5,,15.1,
J0032+4152,"5",144,5,,34.9,
J0032+4726,"5",-98,5,,2.2,
J0032-0232,"5,8",-40,4,,5.2,0.9
J0032-1541,"8",-11,5,,29.9,
J0032-2849,"5",153,5,,9.4,
J0033+2255,"8",-146,5,,87.6,
J0033+3600,"5",-2,5,,3.6,
J0033+4014,"5",37,5,,1.8,
J0033-0345,"5,8",-146,4,,2.8,0.7
J0033-1921,"8",22,5,,1.8,
J0034+2126,"5",144,5,,2.3,
J0034+2754,"2,8",-90,3,,4.0,0.2
J0034+3900,"5,8",-124,4,,2.8,1.2
J0034-0054,"2,8",82,3,,1.9,1.1
J0034-2945,"5",-85,5,,19.5,
J0035+0104,"5,8",-147,4,,5.1,0.3
J0035+1438,"2,8",26,3,,2.7,0.1
J0035+4402,"5",171,5,,11.2,
J0035+5950,"8",-23,5,,1.0,
J0035+6130,"2,8",-106,2,,4.6,3.1
J0035-0835,"2,8",-10,3,,8.1,6.9
J0035-1611,"8",-144,5,,1.4,
J0035-2340,"8",-135,5,,4.7,
J0036+0815,"8",151,5,,1.9,
J0036+1007,"5",134,5,,1.8,
J0036+1434,"2,8",-72,3,,4.4,3.1
J0036+3151,"5,8",2,4,,2.5,0.6
J0036-0259,"5,8",11,4,,8.6,0.1
J0036-0318,"8",-97,5,,3.0,
J0036-0932,"8",172,5,,3.5,
J0037+0808,"8,15",-93,3,,1.6,0.5
J0037+1109,"2,8",-107,3,,2.3,1.4
J0037+1238,"5",-150,5,,55.9,
J0037+1625,"8",-22,5,,2.0,
J0037+1922,"5",3,5,,3.6,
J0037+1958,"8",-25,5,,1.0,
J0037+2407,"2,8",-51,3,,8.2,2.4
J0037+2613,"5,8",17,4,,1.4,0.5
J0037+3659,"8",46,5,,1.4,
J0037+3938,"2,8",-156,3,,3.8,0.4
J0037+5509,"5",-105,5,,4.0,
J0037+6236,"2,8",-45,3,,5.5,2.1
J0037-0109,"8",-34,5,,0.6,
J0037-2145,"2,8",145,3,,3.1,0.4
J0037-3344,"5,8",155,4,,6.8,4.4
J0038+0013,"8",102,5,,3.9,
J0038+1227,"2,8",-31,4,,8.2,5.6
J0038+1856,"5,8",-162,4,,1.1,0.2
J0038+2303,"5,8",131,4,,6.3,1.1
J0038+4137,"2,8,15",104,2,,1.3,0.3
J0038+5035,"2,8",-68,2,,4.4,3.0
J0038-0117,"8",-174,5,,2.1,
J0038-0121,"5,8",-177,4,,2.1,1.0
J0038-0207,"2,8",101,3,,4.9,3.5
J0038-0329,"2,8",113,3,,1.3,0.7
J0038-2120,"2,8",79,3,,7.1,4.1
J0038-2459,"2,8,15",-33,18,,2.1,1.5
J0039+0319,"8",89,5,,1.4,
J0039+1411,"2,8",-46,3,,1.5,0.6
J0039+1605,"5,8",-179,4,,4.0,0.4
J0039+4900,"2,8",-136,3,,5.8,4.6
J0039+6556,"8",-54,5,,3.4,
J0039+7443,"5",15,5,,8.7,
J0039-0257,"8",146,5,,1.2,
J0039-0942,"2,8",17,5,,2.2,1.0
J0039-1111,"5",170,5,,5.9,
J0039-1300,"8",-178,5,,0.8,
J0039-1854,"2,8",-161,3,,3.2,0.9
J0039-2220,"8",-154,5,,3.3,
J0040+0125,"2,8",-149,3,,4.3,3.3
J0040+0942,"2",58,4,,8.8,
J0040+4050,"8",18,5,,38.4,
J0040-0146,"2,8,15",-42,2,,3.2,1.4
J0040-0231,"5,8",-104,4,,2.4,0.1
J0040-1227,"5,8",-132,4,,1.3,0.5
J0040-3225,"2,8",98,3,,3.7,1.1
J0040-3243,"2,8",111,3,,2.6,0.1
J0041+1339,"2",123,4,,3.6,
J0041+2458,"5,8",-60,4,,1.0,0.4
J0041+3211,"2,8",-128,3,,4.0,2.8
J0041+3758,"5",-21,5,,5.3,
J0041+5034,"8",-93,5,,1.0,
J0041-0143,"2",174,2,,13.8,
J0042+1009,"2,5,8",-115,3,,1.5,0.1
J0042+1509,"5,8",18,4,,2.3,0.5
J0042+2320,"2,5,15",-167,3,,2.5,0.1
J0042+2739,"8",168,5,,1.5,
J0042+2931,"5",25,5,,4.3,
J0042+3739,"5",-84,5,,4.0,
J0042+5708,"2,5,8,24",-149,3,,5.7,0.5
J0042-2034,"8",-159,5,,44.9,
J0042-2505,"5",158,5,,33.3,
J0043+1105,"8",7,5,,1.2,
J0043+1731,"5,8",-106,4,,4.1,0.2
J0043+1753,"5",-152,5,,4.9,
J0043+3426,"5,8,15",-7,4,,0.7,0.2
J0043+6122,"5,8",11,4,,2.9,0.4
J0043+7344,"8",-168,5,,32.6,
J0043-0251,"5,8",134,4,,3.5,0.4
J0043-0443,"8",46,5,,62.6,
J0043-1116,"8",40,5,,2.1,
J0044+1855,"2,5,8",19,3,,2.6,0.6
J0044+2858,"5",119,5,,4.9,
J0044+6803,"2,8",100,3,,2.0,0.7
J0045+1217,"8",37,5,,1.6,
J0045+2127,"8",-83,5,,0.9,
J0045+4555,"2,8",145,3,,4.2,0.1
J0045+5348,"5",-129,5,,7.5,
J0045-2243,"5,8",-54,4,,1.1,0.5
J0045-3705,"2,8",-160,3,,11.7,9.5
J0046+0443,"5,8",-27,4,,3.8,1.1
J0046+2028,"8",176,5,,6.6,
J0046+2456,"2,8",-108,3,,1.6,0.6
J0046+3900,"2,8",-61,3,,1.6,0.8
J0046-2631,"2,8",51,3,,1.8,0.2
J0047+0319,"8",-5,5,,0.9,
J0047+0847,"8",-74,5,,5.0,
J0047+1601,"8",13,5,,1.7,
J0047+1705,"8",-173,5,,2.1,
J0047+2017,"8",73,5,,1.3,
J0047+2435,"2,8",-27,3,,4.7,3.0
J0047+5657,"8,15",55,8,,0.7,0.4
J0048+0014,"8",-69,5,,1.8,
J0048+0640,"2,8",35,65,,4.0,0.5
J0048+0810,"5",24,5,,5.1,
J0048+1838,"8",163,5,,4.8,
J0048+2235,"2,8",-47,3,,2.4,0.8
J0048+3157,"2,8,15,24",168,44,,1.6,0.7
J0049+0237,"2,8",69,5,,3.3,2.0
J0049+2253,"5",-4,5,,2.3,
J0049+5128,"2,8",-18,3,,1.9,0.7
J0049-3116,"2,8",163,3,,4.6,1.0
J0050-0452,"2,8",-47,3,,2.3,0.4
J0050-0929,"1.4,2,5,8,15,24,43",-7,4,,0.9,0.5
J0051+4459,"2,8",-135,3,,2.1,0.1
J0051+5120,"5",117,5,,16.5,
J0051-0650,"2,5,8,15,43",-47,3,,1.5,0.9
J0051-4226,"2,8",169,3,,3.8,0.8
J0052+0035,"2,8",92,3,,17.1,15.1
J0052+1349,"5,8",89,4,,3.7,0.2
J0052+1633,"5,8",-121,4,,8.5,0.1
J0052+2921,"5,8",-168,4,,1.8,0.9
J0052+3815,"5",-41,5,,2.2,
J0052+4402,"2,8",65,3,,2.9,2.0
J0052+4635,"5,8",-13,4,,3.6,1.2
J0052+4721,"5,8",180,4,,20.8,0.3
J0052-1617,"5,8",114,4,,2.5,0.1
J0052-2825,"2,8",-51,3,,3.4,0.2
J0053+2925,"2,8",60,3,,2.2,0.9
J0053-0727,"2,8",147,2,,3.6,2.4
J0054+3006,"5",43,5,,2.5,
J0054+3842,"8",-44,5,,1.6,
J0054+6811,"2",122,4,,2.9,
J0054+7053,"2,8",-168,3,,2.2,1.4
J0054-0437,"8",-72,5,,0.8,
J0054-1953,"2,8",80,3,,3.7,2.3
J0055+0755,"5",157,5,,3.3,
J0055+2855,"5,8",82,4,,1.4,0.1
J0055-1217,"2,5,8",139,3,,1.5,0.4
J0055-1543,"5",14,5,,7.6,
J0055-2148,"8",144,5,,3.4,
J0056+1341,"8",1,5,,1.1,
J0056+1625,"2",-105,4,,3.6,
J0056+2631,"8",6,5,,17.5,
J0056+3142,"5",128,5,,9.8,
J0056-0115,"8",-152,5,,6.0,
J0056-0936,"8",157,5,,3.2,
J0056-2117,"8",-1,5,,3.1,
J0056-3941,"5",-137,5,,15.4,
J0057+0150,"5",-78,5,,5.3,
J0057+0805,"8",22,5,,6.8,
J0057+3021,"2,5,8,15",-50,2,,2.3,1.1
J0057+4059,"8",-9,5,,1.2,
J0057-0024,"2,8",125,3,,1.9,0.6
J0057-0052,"8",115,5,,2.4,
J0057-0123,"8",167,5,,1.9,
J0058+0620,"2,8",6,3,,2.4,2.1
J0058+1937,"8",20,5,,1.7,
J0058+3211,"8",-87,5,,15.1,
J0058+3311,"8",156,5,,0.8,
J0058+3902,"5",1,5,,2.8,
J0058-0539,"2,5,8",157,6,,7.2,5.8
J0058-1140,"5",44,5,,41.8,
J0058-1829,"8",80,5,,22.2,
J0058-3234,"2,8",138,3,,3.9,1.6
J0058-3347,"8",44,5,,1.7,
J0059+0006,"2,5,8",153,3,,8.7,6.3
J0059+0403,"5",148,5,,4.4,
J0059+1121,"5,8",-156,4,,31.9,27.1
J0059+2703,"5",35,5,,5.9,
J0059+5812,"2,8",-129,3,,1.8,0.9
J0100+0305,"5,8",-124,4,,2.3,0.2
J0100+0745,"8",113,5,,1.1,
J0100+1958,"5,8",139,4,,3.8,0.2
J0100+3107,"5",-72,5,,2.2,
J0100+3345,"2,8",-15,3,,11.0,10.0
J0100+6808,"2,5",-45,4,,12.3,0.1
J0100-0055,"5",-4,5,,24.2,
J0100-2708,"5,8",144,4,,3.7,0.3
J0100-3337,"8",-147,5,,4.7,
J0101+0605,"2,8",52,3,,13.2,5.2
J0101+1538,"8",95,5,,0.9,
J0101+1639,"2,8",178,6,,5.4,1.2
J0101+5004,"2,8",119,3,,3.2,1.9
J0101-0252,"8",75,5,,0.7,
J0101-2831,"2",60,4,,13.0,
J0102+0011,"5,8",147,4,,28.4,0.2
J0102+0944,"8",8,5,,8.2,
J0102+5824,"2,8,15,24,43",-163,8,,0.7,0.5
J0102-2646,"2,8",128,3,,5.9,0.8
J0103+1319,"5,8",12,4,,3.4,1.1
J0103+1526,"5,8",-138,4,,2.7,0.5
J0103+4239,"5,8",12,4,,4038.1,4036.0
J0103+4658,"5",43,5,,6.2,
J0103+4959,"5,8",-157,4,,4.5,2.3
J0103+5337,"5",165,5,,15.6,
J0103-1222,"2,8",54,3,,3.4,0.4
J0104+2949,"5,8",44,4,,2.3,1.1
J0104-0754,"5,8",-33,4,,6.2,0.3
J0104-2416,"8",125,5,,0.6,
J0105+0600,"5,8",-50,4,,2.4,1.2
J0105+1553,"5",145,5,,5.1,
J0105+1912,"5",-117,5,,4.1,
J0105+3928,"8",-30,5,,1.4,
J0105+4819,"2,5,8",-165,3,,1.0,0.2
J0105+5125,"2,8",-45,2,,5.2,0.4
J0105-1828,"8",13,5,,52.1,
J0106+1300,"2,8",-22,3,,2.7,1.1
J0106+1951,"8",158,5,,0.4,
J0106+2325,"5,8",-107,4,,4.1,0.3
J0106+2539,"2,5,8",150,4,,7.3,0.1
J0106+3402,"2,8",-147,3,,8.2,6.9
J0106+5118,"5,8",-61,4,,1.5,0.1
J0106-0155,"2,8",94,3,,4.6,1.5
J0106-0315,"2",-164,4,,3.2,
J0106-1034,"8",-152,5,,3.7,
J0106-2358,"5",-155,5,,7.5,
J0106-2622,"5,8",-70,4,,2.2,0.4
J0106-2718,"2,5",175,4,,4.6,0.7
J0106-4034,"2,8",35,73,,3.6,1.9
J0107+0333,"8",147,5,,4.1,
J0107+1312,"2,8",-67,3,,6.1,5.3
J0107+2558,"5,8",43,4,,2.0,0.2
J0107+2611,"2,5,8",-23,3,,2.6,1.4
J0107+3224,"5,8",1,4,,8.3,6.5
J0107+3548,"8",-41,5,,1.6,
J0107-0012,"8",114,5,,2.2,
J0107-1211,"8",-121,5,,2.1,
J0107-2408,"8",176,5,,5.3,
J0108+0135,"1.4,2,5,8,15,43",-133,4,,1.5,1.0
J0108+1320,"8",21,5,,11.4,
J0108+1404,"5",-116,5,,4.5,
J0108-0037,"2,8",75,1,,5.1,0.1
J0108-1200,"5,8",-135,4,,10.2,3.3
J0108-1550,"5",147,5,,16.7,
J0108-1623,"5,8",162,4,,2.0,0.2
J0108-2157,"5,8",-130,4,,1.0,0.4
J0109+0758,"5,8",151,4,,1.7,0.9
J0109+1816,"2,8",-157,3,,5.5,3.3
J0109+3149,"2,8",-132,3,,2.2,0.1
J0109+5624,"5",166,5,,5.3,
J0109+6133,"2,8,15,24",69,3,,1.1,0.8
J0109+7403,"5,8",17,4,,1.6,0.3
J0109-3854,"8",-164,5,,10.4,
J0110+0714,"5,8",166,4,,3.3,2.1
J0110+1346,"5,8",18,4,,3.3,0.1
J0110+2906,"5",-12,5,,4.2,
J0110+4149,"8",-139,5,,0.7,
J0110+5632,"2,8",82,3,,7.8,5.2
J0110+6805,"2,5,8,15",-58,2,,3.0,0.4
J0110-0219,"2,8",-179,3,,5.0,3.3
J0110-0415,"2,8",-145,3,,2.7,1.4
J0110-0741,"2,8",60,3,,2.1,0.8
J0110-1648,"2,8",-126,3,,1.8,0.7
J0111+1713,"8",-129,5,,2.3,
J0111+2351,"8",-26,5,,20.2,
J0111+3906,"5,15",-120,4,,5.4,0.2
J0111+4335,"5,8",-3,4,,2.6,0.2
J0111-1317,"2,5,8",169,3,,2.4,0.8
J0111-1422,"2",-158,4,,58.8,
J0111-2010,"5",167,5,,11.3,
J0112+0257,"8",5,5,,2.1,
J0112+2020,"2,8",-132,5,,2.2,0.5
J0112+2244,"1.4,2,8,15,24",89,3,,1.2,0.9
J0112+3208,"2,8,15",-66,2,,1.6,0.9
J0112+3522,"2,5,8,15",-150,2,,4.4,3.0
J0112+4437,"5",157,5,,3.7,
J0112+4549,"5,8",88,4,,7.2,0.1
J0112-0328,"5,8",48,4,,1.3,0.5
J0112-2959,"5",-159,5,,10.4,
J0113+0222,"2,8,15,24",129,2,,1.1,0.3
J0113+1324,"2,8",56,3,,3.7,2.7
J0113+2742,"5",175,5,,4.4,
J0113+2745,"5",1,5,,4.1,
J0113+4026,"5",-4,5,,17.1,
J0113+4948,"2,5,8,24",-32,3,,5.5,3.8
J0113-0630,"8",-145,5,,5.2,
J0113-1014,"5",-14,5,,13.3,
J0113-2523,"8",100,5,,3.0,
J0113-3551,"2,8",72,3,,3.5,2.0
J0114+0000,"8",38,5,,2.6,
J0114+0208,"5,8",-80,4,,1.3,0.6
J0114+1325,"2,8",-169,3,,3.9,0.9
J0114+2207,"5,8",139,4,,3.1,0.4
J0114-0442,"5,8",159,4,,3.8,2.5
J0114-2419,"2,8",-40,3,,4.4,0.8
J0115+0356,"8",-120,5,,1.7,
J0115-0127,"2,8,15",132,2,,1.4,0.1
J0115-2804,"2,8",-100,3,,2.1,0.3
J0115-3049,"2,5",-27,4,,5.3,3.5
J0116+2422,"2",-52,4,,28.8,
J0116+2907,"5",39,5,,26.4,
J0116-1136,"2,5,8,15,43",-34,3,,4.6,3.6
J0116-2052,"2,8",-78,3,,9.3,5.1
J0117+0742,"5,8",5,4,,4.0,1.7
J0117+1418,"2,8",-102,3,,3.1,2.3
J0117+2334,"8",155,5,,2.4,
J0117+2955,"5,8",-115,4,,2.1,0.2
J0117+8928,"2",-93,4,,16.2,
J0117-0425,"5,8",29,4,,4.7,1.2
J0117-1725,"5",99,5,,5.7,
J0117-2111,"2,8",-34,3,,3.0,1.9
J0118+0258,"8",90,5,,2.1,
J0118+0916,"5",-165,5,,6.0,
J0118-0850,"5,8",43,4,,1.6,0.8
J0118-1849,"5,8",165,4,,2.1,0.8
J0118-2141,"2,8,15",-57,6,,0.4,0.2
J0118-2351,"8",-45,5,,1.8,
J0118-4059,"5,8",-82,4,,27.4,10.7
J0118-4102,"8",-92,5,,2.9,
J0119+0829,"2,5,8",-170,3,,26.3,11.8
J0119+3210,"8",-159,5,,4.0,
J0119+5148,"5,8",96,4,,3.1,0.1
J0119-1654,"2,8",-140,8,,2.0,0.6
J0120+1203,"5,8",-94,4,,1.4,0.2
J0120+2256,"8",-4,5,,2.7,
J0120-0308,"5,8",-130,4,,4.4,0.2
J0120-0626,"8",-97,5,,1.3,
J0120-1701,"5",-25,5,,10.9,
J0120-2701,"2,5,8,15",-25,2,,10.0,0.3
J0121+0347,"2",165,4,,3.7,
J0121+0422,"5,8,15,24,43",105,23,,0.8,0.1
J0121+0957,"5,8",124,4,,2.1,0.2
J0121+1127,"8",96,5,,1.0,
J0121+1149,"1.4,2,5,8,15,24,43",7,3,,1.7,0.7
J0121-2806,"2,8",90,3,,5.6,4.9
J0122+1403,"5",138,5,,3.5,
J0122+1923,"5",151,5,,12.0,
J0122+2502,"2,8,24",-143,3,,1.4,1.0
J0122+2536,"5,8",-130,4,,2.0,0.3
J0122+2954,"8",-35,5,,0.8,
J0122+3133,"5,8",-155,4,,4.7,0.4
J0122+4207,"5",34,5,,10.6,
J0122-0018,"5,8",69,4,,8.1,0.2
J0122-0056,"2,8",-16,3,,8.0,0.3
J0122-0421,"2,8",84,3,,3.4,0.1
J0122-0655,"8",-171,5,,4.6,
J0122-0733,"8",-146,5,,1.4,
J0123+1653,"5",-40,5,,9.6,
J0123+2615,"2,8",-24,3,,2.2,1.2
J0123+3044,"2,8",26,3,,1.9,1.0
J0123+3606,"5,8",-28,4,,2.1,0.4
J0123-0348,"2,8",88,3,,2.2,1.5
J0123-0923,"2",15,4,,2.3,
J0123-1049,"5,8",115,4,,2.4,0.1
J0123-1926,"8",126,5,,2.8,
J0124+2116,"8",90,5,,38.6,
J0124+3207,"5,8",159,4,,2.0,0.4
J0124+5618,"2,8",-137,3,,6.1,4.2
J0124-0625,"8",164,5,,3.0,
J0124-1532,"5,8",58,4,,2.6,0.1
J0124-3416,"2,8",151,3,,5.9,4.1
J0125+0146,"5,8",167,4,,4.4,0.8
J0125+2739,"5",-92,5,,1.9,
J0125+3153,"5,8",179,4,,3.7,0.8
J0125+4718,"2,8",42,3,,3.3,2.4
J0125-0005,"2,5,8,15,24,43",-94,3,,2.6,2.1
J0125-0018,"5,8",139,4,,8.4,3.3
J0125-0438,"5,8",112,4,,2.2,0.1
J0125-2549,"2,8",112,3,,1.3,0.7
J0125-3718,"5",137,5,,5.2,
J0126+1245,"5",-89,5,,15.3,
J0126+1912,"5",16,5,,8.1,
J0126+2559,"2,5,8,15,24",177,3,,1.8,0.6
J0126+3446,"5,8",41,4,,3.5,0.1
J0126+5430,"8",-93,5,,1.8,
J0126+6543,"5",152,5,,2.1,
J0126+7046,"2,8",174,3,,2.3,0.2
J0126-0120,"8",17,6,,3.2,
J0126-1518,"8",17,5,,1.4,
J0126-2222,"2,8",129,4,,4.1,3.3
J0127+0158,"5,8",-60,4,,15.4,6.5
J0127+3305,"5,8",121,4,,1.5,0.2
J0127+7323,"2,8",86,3,,13.8,0.2
J0127-0821,"5,8",137,6,,1.4,0.3
J0128+0955,"5",36,5,,10.1,
J0128+2117,"8",-89,5,,0.9,
J0128+4404,"5",18,5,,1.7,
J0128+4901,"2,8",33,3,,2.5,1.6
J0128+6306,"2,5",-59,3,,11.6,8.8
J0128+7928,"5",-5,5,,3.6,
J0128-0340,"8",126,5,,3.4,
J0128-1643,"8",136,5,,3.7,
J0128-1722,"2,8",82,3,,10.0,0.1
J0129+0800,"8",24,5,,1.1,
J0129+1446,"2,5,8",106,3,,2.6,0.3
J0129+2338,"8",-22,5,,9.3,
J0129+3102,"8",-177,5,,1.6,
J0129+3436,"5",176,5,,16.5,
J0129+4751,"8",47,5,,3.4,
J0129-1631,"5,8",-158,4,,1.5,0.3
J0129-3219,"5,8",141,4,,5.6,0.3
J0130+0842,"2,8",171,3,,3.4,1.9
J0130+1843,"5,8",-51,4,,1.2,0.6
J0130+2241,"5,8",-112,4,,3.6,2.0
J0130+2608,"5",158,5,,5.7,
J0130-0635,"5",-145,5,,3.8,
J0130-1019,"5,8",34,4,,8.4,2.4
J0131+0033,"8",75,5,,15.3,
J0131+0418,"5",-25,5,,7.8,
J0131+1413,"5",134,5,,9.5,
J0131+3834,"2,8",-143,3,,8.9,8.2
J0131+5545,"8,15",-107,3,,4.2,3.2
J0132+2216,"2,8",-71,3,,4.0,0.4
J0132+3044,"5",41,5,,11.7,
J0132+4325,"2,5,8",-34,6,,1.9,0.6
J0132+5620,"2,5,15",116,3,,11.3,0.7
J0132+5928,"5,8",-25,4,,1.1,0.3
J0132+7404,"8",22,5,,2.5,
J0132-0652,"8",-173,5,,2.5,
J0132-065A,"5",1,5,,156.3,
J0132-0804,"2,8",109,3,,6.9,0.1
J0132-1654,"2,5,8,15,43",-111,3,,2.2,1.9
J0133+2006,"5",39,5,,12.1,
J0133+2427,"8",91,5,,2.7,
J0133+3822,"5,8",56,4,,4.6,0.1
J0133-4430,"8",-168,5,,0.6,
J0134+0003,"2,8",92,3,,11.4,5.2
J0134+6925,"2,8",68,3,,2.3,0.9
J0134-093A,"8",-146,5,,2.2,
J0134-093B,"8",-144,5,,1.6,
J0134-093D,"8",-94,5,,0.4,
J0134-093E,"8",-143,5,,2.5,
J0134-1202,"8",162,5,,3.5,
J0134-2702,"5",-34,5,,5.2,
J0134-3843,"2,8",151,5,,7.7,2.3
J0135+2158,"5,8",-112,4,,2.9,0.7
J0135+3531,"5",-80,5,,1.6,
J0135-2008,"2,8,15",19,2,,4.2,0.6
J0136+2057,"5",-152,5,,3.0,
J0136+2219,"5",-141,5,,2.1,
J0136+3124,"5,8",-129,4,,10.2,3.1
J0136+3905,"8",-113,5,,1.8,
J0136+4751,"2,5,8,15,24,43,86",-35,3,,0.9,0.6
J0137+0843,"5,8",-65,4,,2.1,0.4
J0137+0923,"2,5,8",120,3,,1.9,0.2
J0137+2145,"2,8",-89,3,,2.8,1.9
J0137+3122,"2,8",-163,3,,2.7,1.2
J0137+3309,"8",-30,5,,4.2,
J0137+5814,"8,15",166,3,,1.4,0.6
J0137-2430,"2,5,8",76,8,,2.4,0.7
J0138+2248,"5",33,5,,4.7,
J0138+2922,"8",123,5,,2.5,
J0138-0540,"2,8",-134,5,,3.0,1.6
J0138-2254,"2,8",-173,4,,3.6,1.4
J0138-2711,"2,8",57,3,,6.3,5.6
J0139+0131,"2,8",22,3,,6.2,5.4
J0139+0824,"5,8",-30,4,,15.6,0.1
J0139+1647,"5",137,5,,11.6,
J0139+1753,"2,8,15",-78,2,,2.7,0.9
J0139+2431,"8",79,5,,1.9,
J0139+2718,"5,8",-142,4,,2.3,1.4
J0139+3927,"5",40,5,,3.3,
J0139+5835,"5,8",147,4,,6.3,0.1
J0139-2345,"5",68,5,,2.9,
J0139-2705,"2",61,4,,131.4,
J0140+0254,"5",-22,5,,9.4,
J0140+4342,"2,8",92,2,,3.0,1.7
J0140+4435,"5,8",95,4,,6.2,2.3
J0140+6346,"8",-51,5,,1.1,
J0140-1532,"2,8",-4,1,,3.6,2.5
J0140-1556,"5,8",-11,4,,3.5,2.4
J0140-3756,"8",24,5,,1.4,
J0141+3029,"8",160,5,,1.6,
J0141+3833,"5,8",-27,4,,3.5,0.8
J0141+3923,"8",174,5,,2.3,
J0141+7307,"5",61,5,,7.5,
J0141+7506,"8",177,5,,1.2,
J0141-0202,"5,8",-61,4,,9.6,8.9
J0141-0928,"2,5,8,15,24",-114,3,,1.7,1.1
J0141-0930,"2",-142,4,,6.3,
J0142+2157,"5,8",141,4,,8.3,0.2
J0142+2646,"5,8",-51,4,,2.3,0.4
J0142-0544,"5,8",-16,4,,2.4,0.4
J0142-1633,"5",-15,5,,19.0,
J0142-1714,"5,8",-110,4,,6.6,0.1
J0142-1849,"8",-179,5,,4.3,
J0142-2711,"2",-62,4,,112.6,
J0143+1215,"2,8",81,3,,2.5,0.1
J0143+1338,"8",3,5,,2.6,
J0143+4129,"2,8",-165,8,,2.9,1.6
J0143+4915,"2",136,4,,12.4,
J0143-3200,"2,8",-14,3,,3.9,3.1
J0144+2705,"2,8,15",-79,2,,1.3,0.3
J0144+3411,"2,8",-35,3,,4.2,0.8
J0144-0304,"5",122,5,,4.8,
J0144-1758,"5",-42,5,,14.3,
J0144-3938,"2,8",-172,3,,14.6,12.3
J0145+0909,"5",-10,5,,7.8,
J0145+2319,"2,8",-42,3,,1.3,0.5
J0145+3857,"8",-52,5,,15.5,
J0145+5810,"2,8",-170,3,,7.0,1.2
J0145-2138,"5",-166,5,,7.1,
J0145-2733,"2,5,8,15",59,3,,1.8,0.7
J0146+1630,"5,8",-168,4,,1.8,0.6
J0146+2110,"2,8",-33,37,,4.7,1.6
J0146+4606,"5",-152,5,,9.6,
J0146+4745,"5,8",-171,4,,4.4,0.2
J0146-1540,"5",-42,5,,3.8,
J0146-2727,"8",29,5,,4.1,
J0147+2115,"2,8",29,3,,3.8,1.6
J0147+4859,"2,8",-118,3,,6.6,4.5
J0147+5840,"2,8",-166,39,,5.9,4.3
J0147-0827,"5",130,5,,4.9,
J0147-2358,"5",-136,5,,20.2,
J0148+0927,"5",-133,5,,5.7,
J0148+3453,"5",104,5,,2.8,
J0148+3854,"2,8",125,3,,2.9,1.8
J0148+5202,"5",-165,5,,2.2,
J0148-2238,"5,8",50,4,,1.7,0.6
J0149+0555,"5,8,15",113,3,,1.5,0.1
J0149+1857,"2,8",81,3,,4.0,3.3
J0149+3628,"5,8",-20,4,,6.7,2.1
J0149-0733,"8",148,5,,40.6,
J0149-1225,"8",116,5,,3.6,
J0150+2646,"2,8",124,3,,2.6,0.5
J0150-0725,"2,5,8",43,3,,13.1,0.2
J0150-1458,"5,8",12,4,,4.0,0.2
J0151+0540,"5,8",159,4,,3.1,0.1
J0151+2517,"2,8",169,3,,2.2,0.1
J0151+2744,"2,5,8,15",-43,5,,8.6,0.4
J0151+5454,"2,8",121,3,,4.3,3.6
J0151-0922,"5",171,5,,2.9,
J0151-1719,"8",-158,5,,2.2,
J0151-1732,"2,8",-142,6,,1.9,1.4
J0151-3435,"2,5,8",-176,3,,5.1,4.1
J0151-3606,"5",-160,5,,5.5,
J0152+0020,"2,8",-45,3,,4.1,3.3
J0152+0147,"2,8",-133,3,,2.1,1.1
J0152+0831,"5,8",60,4,,4.0,0.1
J0152+1836,"5",157,5,,76.9,
J0152+2207,"2,5,8,15,24,43",-6,2,,4.4,3.7
J0152+3350,"2,8",-68,3,,6.0,0.1
J0152+3716,"2,8",77,3,,3.1,1.2
J0152-0629,"5,8",51,4,,2.0,0.3
J0152-1412,"2,5,8",121,3,,7.5,0.7
J0152-2635,"5,8",39,4,,4.6,1.3
J0152-2942,"2,5,8",51,3,,2.8,0.2
J0153+3942,"5,8",150,4,,4.1,2.1
J0153+7115,"2,8,15",-70,2,,1.7,0.8
J0153+7517,"8",1,5,,40.8,
J0153-1906,"2,5,8",-19,3,,2.2,0.1
J0153-3310,"2,5,8",-34,3,,4.6,1.4
J0154+0823,"2,8,15",118,3,,0.4,0.1
J0154+1113,"2",132,4,,129.0,
J0154+3627,"5,8",-20,4,,2.9,0.8
J0154+4433,"8",-63,5,,0.7,
J0154+4743,"2,5,8",-177,3,,1.6,0.1
J0154-0007,"5,8",140,4,,8.2,0.4
J0154-0234,"8",-142,5,,0.8,
J0155+0438,"2,8",88,3,,3.8,1.9
J0155+2230,"2,8",43,3,,3.2,0.7
J0155-1443,"2",157,4,,9.1,
J0155-2514,"5,8",-161,4,,3.7,1.3
J0155-4048,"5",-31,5,,4.9,
J0156+3914,"2,8",-168,4,,2.0,1.0
J0156+7538,"5,8",105,4,,5.7,0.5
J0156-0419,"5,8",-1,4,,15.0,0.5
J0156-2412,"8",45,5,,1.0,
J0156-3043,"5",154,5,,46.0,
J0156-3935,"5",20,5,,3.9,
J0157+0011,"2,8",-30,3,,3.4,0.4
J0157+2113,"5",-32,5,,3.8,
J0157+4120,"8",107,5,,37.2,
J0157+4732,"5",-163,5,,7.9,
J0157+7442,"15",74,4,,0.8,
J0157-1043,"8",-130,5,,1.8,
J0157-1825,"5",58,5,,20.6,
J0158+0101,"8",12,5,,1.3,
J0158+1307,"2,8",31,7,,2.9,1.5
J0158+1655,"2,8",-125,3,,10.4,0.2
J0158+2124,"8",-57,5,,1.5,
J0158+4137,"5,8",60,4,,1.9,0.3
J0158-1413,"2,8",-122,3,,7.8,6.1
J0159+1047,"8",-167,5,,3.4,
J0159+1438,"5",-92,5,,5.3,
J0159+3106,"5,8",-41,4,,2.7,0.6
J0159+5751,"5,8",148,4,,2.5,0.6
J0159-0304,"8",-32,5,,35.4,
J0159-2740,"8",-97,5,,0.8,
J0200+0322,"2,8",161,3,,3.6,1.7
J0200+2157,"8",-3,5,,40.7,
J0200+3935,"8",-162,5,,1.4,
J0200-1356,"8",70,5,,1.3,
J0200-4010,"8",36,5,,2.7,
J0201+0343,"2,8",11,3,,7.0,3.5
J0201+2344,"8",-122,5,,6.0,
J0201+6237,"8",-20,5,,0.5,
J0201-1132,"2,8",-30,3,,11.8,8.2
J0202+3943,"8",173,5,,6.3,
J0202+4205,"2,8",-72,4,,1.5,0.6
J0202+8115,"2,8",-58,3,,65.0,62.3
J0202-0017,"5,8",-111,4,,2.9,0.3
J0202-0223,"8",68,5,,2.2,
J0202-0559,"2,8",-40,3,,3.9,3.1
J0202-1948,"2,8",28,3,,3.6,2.9
J0202-7620,"8",167,5,,3.1,
J0203+0235,"5",15,5,,6.1,
J0203+1134,"2,8,15",-28,2,,1.3,0.2
J0203+2632,"8",-179,5,,1.7,
J0203+3041,"15",-3,3,,0.8,
J0203+3042,"2,8",-2,3,,6.3,0.1
J0203+4846,"8",53,5,,2.9,
J0203+5411,"2,5,8",-35,3,,3.4,0.2
J0203+7232,"2,8,15",85,3,,0.8,0.3
J0203+8106,"2,8",-137,6,,3.4,0.2
J0203-0615,"5",27,5,,7.1,
J0203-4349,"8",178,5,,10.2,
J0204+0903,"2,5,8",-90,3,,4.2,2.9
J0204+1514,"2,5,8,15,24",-49,3,,4.2,0.6
J0204+3649,"2,8",-6,3,,4.1,2.3
J0204+4141,"5,8",-82,4,,15.8,3.3
J0204+4403,"2,5,8",-111,3,,2.9,0.9
J0204-1701,"2,5,8,15,43",10,3,,3.3,1.4
J0204-3328,"2,8",38,4,,3.9,1.1
J0205+1444,"2,5,8,15",-25,6,,1.2,0.5
J0205+2105,"5,8",-152,4,,3.3,0.2
J0205+2416,"2,5,8",89,3,,9.6,0.2
J0205+2952,"5,8",107,4,,2.4,0.3
J0205+3212,"1.4,2,5,8,15,24,43,86",-18,4,,0.9,0.8
J0205+3932,"5,8",157,4,,4.3,0.2
J0205+7522,"8",114,5,,3.5,
J0205-3444,"2,8",-117,3,,5.0,3.3
J0205-3946,"5",-162,5,,2.4,
J0206+0047,"5",63,5,,3.2,
J0206+3222,"8",175,5,,38.9,
J0206-1150,"2,8,15",-2,2,,1.3,0.2
J0206-2212,"2,8",165,3,,5.7,1.0
J0206-3024,"8",97,5,,2.1,
J0207+0129,"5",-71,5,,4.1,
J0207+3152,"2,8",145,3,,5.2,2.5
J0207+6246,"2,8",65,5,,10.8,9.8
J0207-2402,"8",46,5,,1.4,
J0207-3857,"2",-151,4,,29.9,
J0208+0814,"5,8",-78,4,,1.7,0.4
J0208-0047,"2,8",124,3,,3.2,0.6
J0208-0647,"5",-130,5,,3.0,
J0208-1739,"8",132,5,,1.7,
J0208-2650,"8",-156,5,,0.7,
J0209+1352,"2,8",-159,2,,2.3,1.2
J0209+2932,"2,8",47,3,,7.8,0.2
J0209+3547,"5,8",-43,4,,1.4,0.3
J0209+4449,"5",-23,5,,3.7,
J0209+6437,"2,8",-180,3,,3.4,1.2
J0209+7229,"2,8",-112,3,,1.9,1.0
J0209-0438,"2,5,8",164,3,,3.1,1.5
J0210+0812,"5,8",-59,4,,5.6,3.9
J0210+1921,"8",174,5,,1.7,
J0210+2249,"5",-137,5,,3.6,
J0210+4305,"5,8",-120,4,,4.1,0.1
J0210-0505,"5,8",-17,4,,3.4,0.1
J0210-0633,"8",126,5,,0.6,
J0210-0737,"2,8",83,3,,7.3,0.1
J0210-1003,"5,8",153,4,,4.1,1.6
J0210-1444,"2",43,4,,3.9,
J0211+1051,"5,8,15,43",79,9,,1.0,0.6
J0211+1707,"2,8",137,3,,6.7,5.5
J0211+5058,"2,8",77,3,,3.5,0.4
J0211-1558,"2,8",168,3,,4.6,3.4
J0212+1402,"8",161,5,,4.5,
J0212+2244,"2,5,8",-144,3,,3.5,0.6
J0212+2726,"5",167,5,,8.8,
J0212+3942,"5,8",-12,4,,3.8,0.2
J0212-1746,"8",-133,5,,0.5,
J0212-2014,"5",-51,5,,1.9,
J0212-3503,"8",-155,5,,47.5,
J0212-4436,"5",-72,5,,48.0,
J0213+0925,"5,8",-161,4,,3.7,0.1
J0213+1213,"2,8",149,3,,6.3,5.5
J0213+1820,"2,8",-111,3,,3.4,2.2
J0213+2012,"5,8",122,4,,3.8,0.6
J0213+8717,"8",153,5,,5.3,
J0213-0018,"5",-124,5,,2.1,
J0213-0501,"8",-38,5,,3.3,
J0213-0719,"2,8",154,3,,4.1,3.0
J0214+0157,"5,8",-8,4,,13.0,0.2
J0214+1722,"2,8",172,3,,4.6,2.3
J0214+2635,"8",9,5,,1.5,
J0214+3918,"5",-173,5,,56.5,
J0214+5144,"2,5,8,15",67,2,,2.2,0.9
J0214-0120,"8",-25,5,,1.8,
J0214-2113,"2",-173,4,,16.2,
J0214-2438,"5,8",146,4,,7.4,1.8
J0215+0524,"2,8",-165,2,,2.3,1.0
J0215+2000,"5,8",-15,4,,2.8,0.2
J0215+5109,"5,8",136,4,,8.4,0.4
J0215+7554,"5,8",159,4,,2.6,0.8
J0215-0222,"2,8",-156,3,,4.4,2.3
J0215-0343,"2,8",-131,3,,2.5,2.0
J0215-0702,"5,8",24,4,,4.2,0.1
J0216+0300,"8",95,5,,1.5,
J0216+1724,"5",-90,5,,5.8,
J0216+1806,"5",67,5,,2.9,
J0216+4331,"5,8",-71,4,,2.0,0.4
J0216+4437,"2,8",177,3,,3.1,0.6
J0216+5512,"8",31,5,,1.7,
J0216-0105,"2,8",-10,3,,4.7,0.3
J0216-0118,"2,8",87,3,,2.2,1.1
J0216-0444,"2",-47,4,,149.0,
J0216-1017,"2,8",0,3,,2.8,1.7
J0216-3247,"8",158,5,,1.2,
J0217+0144,"1.4,2,5,8,15",112,4,,1.6,1.2
J0217+0837,"2,8,15",-80,4,,1.2,0.2
J0217+1104,"5,8",-96,4,,4.5,0.2
J0217+3123,"5,8",55,4,,1.7,0.4
J0217+4202,"8",-162,5,,1.1,
J0217+6554,"5,8",-26,4,,8.4,1.1
J0217+7349,"1.4,2,5,8,15,24,43",102,3,,1.2,0.5
J0217-0121,"8",162,5,,2.5,
J0217-0820,"2,8",159,3,,5.9,2.9
J0217-1631,"2,8",-1,3,,4.2,0.6
J0217-2715,"5,8",36,4,,5.1,1.0
J0217-3507,"8",6,5,,3.7,
J0218+0040,"5,8",-57,4,,1.3,0.3
J0218+1646,"8",88,5,,4.2,
J0218+2433,"8",-136,5,,1.3,
J0218+3149,"8",164,5,,2.1,
J0218+3549,"5,8",-125,4,,2.7,0.1
J0218+3640,"8",-17,5,,1.4,
J0218-0923,"8",111,5,,1.8,
J0219+0120,"2,5,8",-35,3,,2.7,0.9
J0219+2233,"5",-108,5,,7.8,
J0219+2445,"5",-5,5,,2.8,
J0219+3328,"5,8",-104,4,,1.5,0.1
J0219+4806,"2",-92,4,,10.1,
J0219-1842,"2,8",170,7,,2.2,1.2
J0220+0945,"8",-62,5,,8.3,
J0220+1652,"8",-62,4,,2.9,
J0220+3241,"2,8",24,3,,9.3,6.1
J0220+3659,"8",-98,5,,1.1,
J0220-1305,"8",71,5,,1.4,
J0220-2151,"2,8",-32,3,,8.6,5.2
J0221+2514,"8",-25,5,,1.6,
J0221+2809,"5,8",-5,4,,5.8,0.1
J0221+355B,"5,8",-19,4,,2.6,0.2
J0221-1302,"8",-18,5,,2.6,
J0222+0742,"5,8",174,4,,4.3,1.8
J0222+0952,"5,8",122,4,,12.7,0.2
J0222+3051,"5,8",-27,4,,7.8,0.1
J0222+3731,"5,8",17,4,,1.7,0.3
J0222+4302,"2,5,8,15,43",-179,3,,2.0,1.2
J0222+5848,"5,8",-117,4,,2.2,0.1
J0222+7338,"8",144,5,,4.5,
J0222-1615,"2,5,8",-93,9,,5.3,0.7
J0222-3441,"2,8",50,14,,2.3,0.1
J0223+3912,"8",4,5,,1.2,
J0223+4259,"2,5,8,15",54,3,,3.0,1.8
J0223+4621,"5,8",59,4,,2.4,0.1
J0223+5413,"5",-22,5,,2.9,
J0223+6307,"5,8",105,4,,1.3,0.7
J0223-0205,"2,8",19,3,,2.7,1.9
J0223-1656,"2,5,8",128,4,,3.7,1.4
J0223-2824,"8",-41,5,,2.8,
J0224+0659,"2,5,8,15,24,43",-71,5,,1.1,0.9
J0224+1357,"5,8",-11,4,,9.4,0.4
J0224+7004,"5,8",-49,4,,1.3,0.1
J0224+7655,"8",-152,5,,34.8,
J0225+1134,"2",-18,4,,14.7,
J0225+1846,"2",-117,4,,2.8,
J0225+2955,"8",-35,5,,0.9,
J0225+3118,"5,8",6,4,,5.2,0.1
J0225+3710,"8",-24,5,,0.7,
J0225+6614,"8",176,5,,2.2,
J0225-2312,"2,5,8",-98,6,,3.6,1.8
J0225-2603,"8",-169,5,,0.7,
J0226+0129,"8",-175,5,,2.8,
J0226+0937,"5,8",-7,4,,4.2,1.1
J0226+0938,"8",159,5,,0.6,
J0226+2311,"8",-14,5,,1.5,
J0226+3421,"2,15",-60,3,,7.1,2.5
J0226-0552,"5,8",8,4,,4.7,0.4
J0226-1843,"5,8",146,4,,1.5,0.5
J0226-3041,"5,8",9,4,,21.6,20.2
J0227+2248,"8",61,5,,10.9,
J0227+3931,"8",-53,5,,7.2,
J0227+8206,"8",97,5,,0.8,
J0227-1737,"8",76,5,,34.1,
J0227-2825,"5",140,5,,3.0,
J0227-3026,"2,8",166,3,,3.3,1.2
J0228+4212,"2,8",-106,3,,4.4,2.9
J0228+5005,"2,8",121,3,,3.8,1.6
J0228+5419,"8",63,5,,2.7,
J0228+6721,"1.4,2,5,8,15,24,43,86",3,3,,3.1,2.5
J0228-0115,"5,8",-60,4,,5.4,0.7
J0228-0337,"2,8",-137,2,,4.7,2.6
J0228-1247,"8",162,5,,3.2,
J0228-3719,"8",-18,5,,8.1,
J0229+0851,"5",111,5,,7.4,
J0229+7112,"5",166,5,,3.5,
J0229-3643,"2,8",25,47,,9.2,7.3
J0230+2159,"5,8",104,4,,2.3,0.1
J0230+2736,"5",-110,5,,5.3,
J0230+2835,"5",-20,5,,8.3,
J0230+4032,"2,8",145,3,,2.0,0.8
J0230+4502,"5",152,5,,13.7,
J0230+8141,"2",136,4,,29.5,
J0231+1322,"2,5,8,15,24,43",57,4,,0.9,0.6
J0231+2606,"5,8",50,4,,5.0,2.0
J0231+4342,"5",-0,5,,6.9,
J0231+5046,"5,8",78,4,,1.5,0.5
J0231+5722,"5",32,5,,76.1,
J0231-1606,"8",-113,5,,1.9,
J0231-2040,"8",78,5,,0.6,
J0231-3935,"2,8",-20,3,,5.4,1.3
J0232+0726,"5",-29,5,,15.9,
J0232+2017,"2",179,4,,19.3,
J0232+2313,"5,8",-96,4,,1.3,0.7
J0232+2317,"2,8",-106,3,,2.5,0.5
J0232+2628,"2,8",-13,3,,5.5,3.6
J0232-0601,"8",-129,5,,1.1,
J0232-2839,"8",-74,5,,0.8,
J0233+0229,"8",109,5,,0.8,
J0233+3442,"5,8",-171,3,,2.0,0.4
J0233+4930,"5",-180,5,,8.4,
J0233-1009,"8",100,5,,2.9,
J0234+0446,"2,8",104,3,,2.3,0.1
J0234+1832,"8",-68,5,,3.8,
J0234+2324,"8",-152,5,,2.5,
J0234+2842,"5",-84,5,,14.8,
J0234+3844,"5,8",25,4,,5.1,0.9
J0234+5446,"5",-136,5,,18.1,
J0235+0849,"5",169,5,,7.0,
J0235+1304,"5,8",-108,4,,10.7,8.3
J0235+3020,"5,8",-47,4,,1.9,0.5
J0235+7505,"5,8",-78,4,,3.8,0.2
J0235-0402,"2,8",-121,3,,3.9,1.2
J0235-3817,"8",-20,5,,63.6,
J0236+3338,"8",62,5,,0.7,
J0236+3612,"8",118,5,,15.0,
J0236-1307,"8",178,5,,3.6,
J0236-1506,"5",4,5,,10.8,
J0236-2953,"2,8",-176,11,,3.3,1.2
J0237+0526,"2,8",118,3,,2.4,0.9
J0237+0919,"8",-43,5,,3.2,
J0237+1116,"5,8",61,4,,4.9,0.2
J0237+2046,"2,8",-157,3,,3.6,2.5
J0237+2848,"1.4,2,5,8,15,24,43",-16,3,,2.2,1.7
J0237+3022,"8",-67,5,,15.5,
J0237+4342,"8",38,5,,6.4,
J0237+5658,"5",30,5,,3.7,
J0237-2623,"2",-153,4,,4.7,
J0238+0705,"5,8",-106,4,,2.4,0.1
J0238+1312,"5,8",0,4,,2.2,1.2
J0238+1533,"5,8",-93,4,,1.9,0.1
J0238+1636,"5,8,15,24,43",-28,29,,0.4,0.1
J0238+2554,"8",-95,5,,2.4,
J0238+4635,"5",117,5,,3.3,
J0238+4712,"2,8",-135,3,,1.7,0.3
J0238-3116,"8",-98,5,,61.8,
J0239+0251,"5",43,5,,3.0,
J0239+0416,"2,5,8,24",-39,3,,1.5,0.7
J0239+0700,"8",113,5,,1.0,
J0239+1327,"8",-22,5,,1.4,
J0239+3206,"5,8",60,4,,1.9,0.7
J0239-0234,"2,5,8,24",-175,4,,4.1,2.8
J0239-1006,"5,8",58,4,,1.6,0.1
J0239-1348,"5,8",110,4,,1.8,1.0
J0240+1848,"2,5,8",-96,58,,3.4,0.8
J0240+2222,"5,8",-155,4,,2.6,0.4
J0240+4216,"8",-63,5,,1.3,
J0240+6113,"8",13,5,,0.5,
J0240-0504,"2,8",-111,3,,2.9,1.9
J0240-1156,"8",-94,5,,0.9,
J0240-1450,"5,8",111,4,,2.2,0.2
J0240-2309,"2,5,8,15",47,33,,10.1,0.2
J0240-3701,"8",-60,5,,4.7,
J0241+0625,"5,8",-38,4,,1.1,0.6
J0241+0844,"8",143,5,,0.8,
J0241-0815,"2,5,8,15",-115,3,,3.0,0.3
J0242+0628,"8",-32,5,,1.4,
J0242+1101,"2,5,8,15,24",136,2,,3.0,0.8
J0242+1742,"2,5,8,15",-27,3,,3.7,0.7
J0242+2653,"5,8",-66,4,,1.1,0.5
J0242+3226,"5,8",122,4,,1.6,0.8
J0242+5209,"5",-125,5,,1.5,
J0242-1616,"5,8",-80,4,,4.1,0.2
J0242-2132,"2,8",-135,3,,7.5,4.9
J0243+1115,"5,8",-65,4,,1.3,0.2
J0243+5009,"5,8",-85,4,,6.3,0.8
J0243+7120,"2,8,15",21,3,,1.0,0.1
J0243-0512,"8",163,5,,1.6,
J0243-0550,"5,8",-152,3,,2.5,0.1
J0244+0809,"5",80,5,,5.8,
J0244+1320,"2,8",-86,3,,1.3,0.5
J0244+6228,"8,15,24,43",124,4,,0.9,0.4
J0244+6527,"5",-42,5,,5.7,
J0244-1101,"8",-25,5,,112.7,
J0245+1047,"8",118,5,,0.8,
J0245+1620,"8",132,5,,3.1,
J0245+2405,"2,8",39,3,,7.2,5.1
J0245+3205,"5",-41,5,,2.8,
J0245-1107,"2",127,4,,4.1,
J0245-4459,"8",-105,5,,8.9,
J0246+1823,"5,8",176,4,,2.1,0.5
J0246+2622,"5",-79,5,,2.1,
J0246+3411,"8",30,5,,1.7,
J0246+3536,"2,8",125,4,,3.0,0.4
J0246+3701,"8",-8,5,,2.7,
J0246+5115,"5",-31,5,,4.8,
J0246-0451,"8",-37,5,,2.7,
J0246-1236,"2,8",146,3,,7.6,6.3
J0246-2935,"2,8",106,3,,2.8,0.3
J0247+3254,"2,8",-48,4,,3.8,3.0
J0248+0434,"2",173,4,,3.4,
J0248+2602,"5",134,5,,4.9,
J0248+2919,"5",165,5,,4.4,
J0248-1447,"8",140,5,,4.0,
J0248-1631,"2,8",11,2,,6.3,4.7
J0248-2229,"8",-25,5,,1.0,
J0248-2257,"8",58,5,,4.9,
J0249+0749,"5",75,5,,4.9,
J0249+5108,"5,8",78,4,,0.8,0.2
J0249+8435,"8,15",143,3,,1.3,0.1
J0249-2030,"5",11,5,,14.1,
J0250+2121,"5",-170,5,,6.6,
J0250+5629,"8",-146,5,,3.0,
J0250-2627,"2,8",-45,3,,3.8,2.8
J0251+2807,"5",-29,5,,2.3,
J0251+4315,"2,5,8,15",144,2,,6.5,5.2
J0251+4657,"8",-46,5,,1.5,
J0251+5616,"8,24",-166,7,,1.1,0.2
J0251+7226,"8",-155,5,,3.6,
J0251-0239,"5",116,5,,58.7,
J0251-2937,"5",-38,5,,8.3,
J0252+0826,"5,8",55,4,,6.1,0.4
J0252+1718,"2,8,24",-54,3,,1.2,0.3
J0252-2219,"2,8,15",132,6,,1.0,0.6
J0252-2933,"5",97,5,,1.6,
J0253+0005,"8",-124,5,,1.2,
J0253+1805,"2,8",25,3,,7.3,2.2
J0253+2832,"5,8",-131,4,,2.3,0.2
J0253+3217,"8,15",16,3,,1.1,0.5
J0253+3601,"5,8",-85,4,,8.0,0.1
J0253+3835,"2,8,24",-14,4,,1.7,1.1
J0253+4509,"5",31,5,,4.4,
J0253+5102,"2,8",52,3,,2.6,0.5
J0253-0124,"5",142,5,,5.6,
J0253-0230,"8",-2,5,,4.6,
J0253-0931,"5,8",125,4,,6.6,0.3
J0253-1200,"2,8",153,3,,7.8,2.5
J0253-2142,"5",180,5,,3.8,
J0253-2343,"8",169,5,,4.2,
J0253-2719,"8",-140,5,,53.4,
J0254+0056,"8",-40,5,,14.2,
J0254+1642,"8",156,5,,16.0,
J0254+3334,"5",-122,5,,3.4,
J0254+3625,"8",159,5,,1.7,
J0254+3931,"2,8",84,3,,1.6,0.6
J0254+4115,"5",142,5,,2.6,
J0254-0225,"8",27,5,,12.6,
J0255+0533,"5,8",-70,4,,1.9,0.1
J0255-1412,"8",150,5,,3.0,
J0256+1334,"2,8",171,3,,6.6,4.1
J0256+4436,"5,8",38,4,,2.1,0.7
J0256-0453,"8",-83,5,,1.7,
J0256-0458,"8",9,5,,2.8,
J0256-1632,"5",90,5,,64.3,
J0256-2137,"2,8",178,3,,3.8,2.0
J0256-3315,"2,8",-119,3,,4.2,3.0
J0257+0601,"5,15",128,4,,3.4,2.9
J0257+060A,"5",-34,5,,88.8,
J0257+0923,"5",-7,5,,17.5,
J0257+1847,"8",-108,5,,2.1,
J0257+3032,"5",83,5,,2.0,
J0257+3357,"8",-115,5,,0.7,
J0257+4338,"2,8",29,3,,2.3,1.5
J0257+6556,"2,8",-30,3,,4.3,3.4
J0257+7843,"2,8",-54,4,,3.2,1.6
J0257-0527,"5",-29,5,,20.6,
J0257-1212,"2,8",177,7,,3.7,2.3
J0258+0541,"2,8",-37,3,,7.8,0.4
J0258+1142,"2,8",-113,3,,3.4,1.2
J0258+2030,"8",20,5,,2.8,
J0258-2529,"2,8",-78,3,,4.3,2.9
J0258-3909,"2,8",-93,3,,16.8,8.7
J0259+0251,"5",161,5,,2.5,
J0259+0747,"2,5,8,15",-174,4,,1.8,0.6
J0259+1925,"2,8",-103,4,,1.9,0.9
J0259+4235,"2,8",-111,3,,8.3,1.0
J0259+7228,"8",106,5,,3.5,
J0259-0019,"2,5,8",-3,3,,11.7,10.9
J0259-0518,"5",154,5,,56.9,
J0259-1851,"5",11,5,,9.5,
J0300+0809,"8",-29,5,,1.9,
J0300+5209,"5,8",-53,4,,4.5,0.5
J0300+5234,"5,8",-43,4,,33.2,0.5
J0300+7359,"5",158,5,,6.1,
J0300+8202,"2,8",33,3,,5.2,3.6
J0300-0531,"2,8",110,3,,3.6,0.2
J0300-0846,"8",2,5,,1.3,
J0300-3414,"5",-6,5,,34.0,
J0301+0118,"2,8",78,3,,2.8,1.5
J0301+0221,"5,8",-68,4,,2.1,0.2
J0301+0602,"8",-109,5,,1.0,
J0301+3142,"8",169,5,,2.2,
J0301-0334,"8",168,5,,9.7,
J0301-1608,"2,8",-114,3,,7.8,6.6
J0301-1652,"2,5,8",41,4,,5.0,0.9
J0301-1812,"2,8",79,3,,2.5,1.7
J0301-3126,"2,8",-175,3,,3.8,0.2
J0302+0955,"5,8",-63,4,,2.5,0.2
J0302+1218,"2,8",-99,3,,1.8,1.3
J0302+2155,"5",160,5,,3.5,
J0302+5331,"2,8",51,3,,1.6,0.7
J0302-0752,"5",162,5,,3.8,
J0302-1757,"5",92,5,,9.2,
J0303+1308,"8",73,5,,0.8,
J0303+3150,"5",22,5,,3.6,
J0303+4716,"1.4,2,5,8,15,24,43",139,4,,1.0,0.8
J0303-1630,"5",-59,5,,7.2,
J0303-2407,"2,8,15",-122,2,,2.5,0.7
J0304+3348,"2,8",126,4,,2.5,0.9
J0304+6821,"2,8,24",113,3,,1.6,1.2
J0304-0054,"5,8",27,4,,24.3,21.2
J0304-3556,"5",145,5,,16.3,
J0304-4333,"8",14,5,,4.3,
J0305+0523,"8",39,5,,0.9,
J0305+1734,"2,8",174,3,,3.7,2.1
J0305+3050,"5",-154,5,,3.0,
J0305+6725,"5",-169,5,,54.4,
J0305-0607,"8",60,5,,2.3,
J0305-1608,"8",142,5,,36.3,
J0305-2421,"8",172,5,,33.8,
J0306+0834,"5",-73,5,,5.6,
J0306+0857,"5,8",-122,4,,3.3,0.8
J0306+2548,"5",167,5,,18.2,
J0306+4610,"5,8",-162,4,,2.2,0.2
J0306+6243,"2,5,8",-13,6,,1.8,0.1
J0306+8200,"2,8",-28,3,,38.9,38.0
J0306-1734,"5,8",141,4,,2.3,0.1
J0307+0855,"5,8",84,4,,2.4,0.7
J0307+1035,"5,8",-53,4,,3.0,0.2
J0307+1241,"8",-177,5,,3.1,
J0307+4915,"2,8,15",56,2,,1.6,0.1
J0307-0419,"5",111,5,,4.2,
J0308+0406,"2,8,15",53,1,,2.2,1.5
J0308+0720,"8",80,5,,0.7,
J0308+1208,"5",-11,5,,4.8,
J0308+2355,"8",-44,5,,26.1,
J0308+4506,"5",-171,5,,8.1,
J0308+5741,"5,8",84,4,,2.1,0.5
J0308+6954,"5",-48,5,,5.6,
J0308+6955,"2,8",101,3,,31.3,26.4
J0308-1603,"8",-49,5,,1.8,
J0308-1703,"5",-132,5,,6.5,
J0309+1029,"2,8,15,24,43",57,4,,0.6,0.3
J0309+2738,"2,8",-66,3,,11.7,10.5
J0309+3924,"5,8",38,4,,1.3,0.2
J0309+4153,"5",68,5,,4.8,
J0309-2945,"5",-106,5,,4.9,
J0309-3604,"8",-52,5,,1.0,
J0310+3814,"2,8,15",31,6,,0.7,0.3
J0310+4249,"8",108,5,,1.0,
J0310+4339,"5,8",4,4,,1.8,0.5
J0310+4435,"5,8",132,4,,1.3,0.1
J0310+4803,"5",-180,5,,16.4,
J0310-0823,"2,8",39,2,,4.0,0.1
J0310-2527,"5,8",-32,4,,6.5,2.3
J0311+3612,"8",-165,5,,1.8,
J0311+4134,"5,8",-135,4,,2.0,0.5
J0311+4235,"5",-50,5,,2.1,
J0312+0133,"2,5,8,15",139,3,,1.5,0.3
J0312+3615,"2,8",180,3,,2.9,0.9
J0312+3916,"8",-123,5,,3.0,
J0312+4249,"5,8",-22,4,,4.1,0.1
J0312+5053,"5",-7,5,,4.6,
J0312+5245,"5,8",6,4,,5.6,3.8
J0312-1449,"5,8",107,4,,33.0,0.3
J0312-3223,"8",-127,5,,9.2,
J0313+0228,"2,8",112,4,,2.2,0.5
J0313+2410,"5",-46,5,,80.4,
J0313+2718,"5",-45,5,,4.8,
J0313+4115,"2,8",-116,3,,3.9,2.1
J0313+4120,"2,8,15,24,86",-56,3,,0.5,0.3
J0313+5640,"8",-94,5,,1.6,
J0314+1508,"8",-176,5,,6.4,
J0314+4014,"8",-68,5,,0.9,
J0314+5614,"5,8",-119,4,,5.2,0.2
J0314+6322,"5,8",-72,4,,2.7,0.2
J0314-1137,"5,8",129,4,,2.5,0.4
J0315+1012,"2,8",149,3,,5.8,4.7
J0315+4625,"5",-47,5,,6.1,
J0315+6216,"5",165,5,,2.8,
J0315-0151,"5",-10,5,,6.9,
J0315-1031,"8",-118,5,,3.8,
J0315-1656,"2,8",56,3,,3.0,1.1
J0316+0904,"8,15",23,3,,1.0,0.3
J0316+4119,"8,15",-143,4,,0.9,0.1
J0316+4328,"5",-126,5,,6.6,
J0316+7720,"8",132,5,,1.7,
J0316-1043,"5,8",38,4,,2.3,0.9
J0316-2714,"5,8",32,4,,4.1,0.1
J0316-3751,"8",-179,5,,48.9,
J0317+2903,"8",-150,5,,1.3,
J0317+5643,"2,8",-95,3,,2.9,1.0
J0317-0624,"8",7,5,,4.4,
J0317-2127,"8",-81,5,,5.6,
J0317-2803,"5,8",-139,5,,2.7,0.7
J0318+1628,"15",11,4,,2.8,
J0318+2134,"8",11,5,,2.8,
J0318+2709,"8",-90,5,,7.8,
J0318+4151,"8",86,5,,1.3,
J0318-0029,"2,8",109,3,,2.1,0.3
J0319+0355,"8",44,5,,1.3,
J0319+1845,"8",-11,5,,2.7,
J0319+1901,"2,8,15",98,3,,2.1,0.2
J0319+2922,"8",-160,5,,1.8,
J0319+3101,"2,8",118,3,,2.4,1.8
J0319+3905,"5,8",-18,4,,8.8,4.5
J0319+4130,"8,15,43,86",-177,2,,2.7,0.9
J0319+6949,"8",125,5,,0.8,
J0319-1613,"2,5,8",-140,3,,10.1,0.9
J0320+0414,"5,8",79,4,,1.2,0.3
J0320+4818,"5,8",137,4,,3.9,0.1
J0320+6215,"8",-84,5,,24.7,
J0320-0208,"5,8",126,4,,1.8,0.2
J0320-1702,"8",-158,5,,19.2,
J0320-3837,"2,5,8",100,3,,2.3,0.1
J0321+1221,"2,5,8",-12,3,,5.7,2.1
J0321+2336,"2,8",63,3,,2.7,0.3
J0321+4359,"8",108,5,,6.6,
J0321-0136,"5",125,5,,3.6,
J0321-0526,"2,8",56,3,,3.0,1.6
J0321-2940,"8",-129,5,,4.1,
J0321-3122,"2,8",59,3,,4.3,2.9
J0322+0941,"8",16,5,,1.9,
J0322+0959,"5",-127,5,,4.0,
J0322+1513,"5,8",40,4,,2.6,0.2
J0322+1756,"8",-164,5,,3.4,
J0322+2336,"5",71,5,,1.3,
J0322+2933,"8",59,5,,3.8,
J0322+3948,"2,8,15",-76,6,,2.2,0.1
J0322+4611,"5,8",-171,4,,2.7,0.1
J0322+6610,"2,8",68,3,,1.6,0.7
J0323+0145,"2,8",42,3,,2.4,1.3
J0323+0446,"2,8",-174,2,,4.8,3.0
J0324+3410,"2,8,15",126,3,,6.5,0.5
J0324-1044,"5",31,5,,7.1,
J0324-1310,"8",-100,5,,2.2,
J0324-2043,"8",68,5,,1.0,
J0324-2254,"2,8",15,3,,2.3,1.4
J0324-2918,"2,8",50,3,,2.5,0.1
J0325+2224,"2,5,8,15,24,43",95,3,,1.2,0.5
J0325+2311,"5,8",-103,4,,3.5,0.9
J0325+3457,"5,8",14,4,,2.6,0.4
J0325+4655,"2,8",-135,3,,2.1,0.5
J0325-2415,"2,8",-74,3,,3.9,2.6
J0326+0225,"2,8",167,3,,5.5,0.6
J0326+1521,"5,8",-29,4,,3.3,0.3
J0326+2019,"5",-68,5,,1.8,
J0326+3501,"5,8",-18,4,,2.7,0.8
J0326+3926,"8",-126,5,,5.5,
J0326+4310,"8",-168,5,,2.0,
J0326+6611,"5",2,5,,2.0,
J0326-0813,"5,8",-25,4,,2.8,0.2
J0326-1156,"5,8",-62,4,,3.4,1.2
J0326-2909,"5",37,5,,45.8,
J0326-3243,"2,8",95,3,,7.6,4.2
J0326-3746,"8",-60,5,,19.6,
J0327+0044,"2,8",69,3,,2.7,1.5
J0327+0233,"2,5,8",39,3,,1.7,0.2
J0327-1803,"2,8",-116,3,,1.6,0.3
J0327-2202,"2,5,8",101,3,,2.5,0.2
J0327-2846,"8",-22,5,,11.5,
J0328+2552,"2,8",-112,3,,6.3,3.8
J0328+2732,"5,8",-133,4,,6.3,2.4
J0328+3139,"8",131,5,,1.9,
J0328+3940,"2,8",156,3,,12.0,11.2
J0328+6258,"5,8",-82,4,,5.3,4.2
J0329+2103,"8",2,5,,13.5,
J0329+2756,"2,8",102,3,,7.8,0.2
J0329+3510,"2,8,15",-25,3,,2.5,0.4
J0329+3654,"5,8",-55,4,,1.9,0.1
J0329+3947,"8",-94,5,,0.8,
J0329-1002,"5,8",-112,4,,3.2,0.1
J0329-2357,"2,5,8",114,3,,2.2,0.3
J0329-4232,"8",71,5,,30.8,
J0330+0440,"8",-97,5,,0.8,
J0330+3639,"2,8",-16,3,,8.2,0.1
J0330+4656,"2,8",-48,3,,2.4,1.2
J0330-0551,"2,8",-56,3,,74.7,59.7
J0330-0740,"5,8",-171,4,,4.1,0.3
J0330-4014,"2,8",-134,3,,8.2,2.2
J0331+2403,"5,8",-111,4,,3.8,0.1
J0331+4806,"5,8",-17,4,,3.5,0.6
J0331+6124,"8",54,5,,1.3,
J0331+6308,"5,8",-81,4,,54.4,3.0
J0331-1051,"2,8",-23,3,,7.5,1.1
J0331-1835,"8",-117,5,,0.6,
J0331-2524,"2,8",179,3,,3.7,0.6
J0332+1736,"5",-79,5,,4.8,
J0332+2324,"5",-70,5,,1.9,
J0332+4902,"8",144,5,,25.2,
J0332+6753,"8",1,5,,7.5,
J0332-1119,"8",-16,5,,7.0,
J0333+0822,"5,8",137,4,,1.6,0.2
J0333+1458,"5,8",32,4,,4.2,3.0
J0333+2916,"5,8",-36,4,,28.4,27.5
J0333+3356,"5",-73,5,,5.3,
J0333+4608,"5,8",-74,4,,1.6,0.5
J0333+6536,"2,5,8,15",68,2,,2.7,1.0
J0333+7850,"5",166,5,,5.6,
J0334+0226,"5",0,5,,7.5,
J0334+0800,"8",112,5,,0.6,
J0334+2707,"5",14,5,,15.5,
J0334+3921,"8",168,5,,1.6,
J0334+6517,"5",-33,5,,4.0,
J0334-3725,"2,8",151,3,,4.5,3.8
J0334-4008,"2,5,8",-42,21,,4.6,2.6
J0335+2733,"5",38,5,,6.3,
J0335+2853,"8",177,5,,1.4,
J0335+4203,"5",42,5,,4.1,
J0335-0155,"5",-97,5,,2.9,
J0335-0709,"2,8",-46,3,,4.8,3.9
J0335-1142,"5",105,5,,1.6,
J0336+0035,"5,8",-49,4,,1.6,0.1
J0336+2235,"5,8",-25,4,,1.5,0.2
J0336+3218,"2,5,8,15,24,43",129,3,,1.4,1.2
J0336-1302,"2,8",49,7,,2.1,1.1
J0336-1356,"5",-0,5,,8.9,
J0336-2036,"2,8",-146,3,,5.8,0.1
J0336-3616,"2,8",-64,3,,5.7,0.9
J0337+0137,"2,5,8",-131,3,,5.6,0.3
J0337+0829,"5,8",-66,4,,2.5,0.3
J0337+3914,"5,8",-98,4,,2.8,0.3
J0337-1204,"8",23,5,,2.2,
J0338+1544,"8",99,5,,2.4,
J0338+2243,"2,8",-174,3,,3.7,1.1
J0338+3818,"5",-148,5,,3.0,
J0338-0752,"5",157,5,,2.6,
J0339+1329,"2,5,8",19,3,,6.8,2.5
J0339+3757,"5,8",-90,4,,1.4,0.1
J0339+4707,"8",101,5,,0.9,
J0339+6008,"2,8",2,3,,1.9,0.6
J0339-0133,"2,5,8",-112,2,,2.3,0.2
J0339-0146,"2,5,8,15,24,43",64,23,,1.9,0.4
J0339-1736,"8",-164,5,,3.0,
J0339-2129,"5,8",-84,4,,24.5,0.8
J0339-2224,"5,8",69,13,,16.4,0.2
J0340+0735,"5,8",-49,4,,8.5,0.8
J0340+4732,"8",169,5,,1.0,
J0340+5405,"2,8",146,3,,7.6,1.1
J0340-0254,"2,8",44,3,,4.9,4.4
J0340-0557,"8",40,5,,3.2,
J0340-2119,"2,5,8",-113,5,,2.3,0.4
J0340-2427,"5,8",38,4,,9.7,6.7
J0341+0524,"5",-24,5,,15.0,
J0341+2547,"5,8",-45,4,,2.6,1.5
J0341+3352,"2,5,8",40,3,,4.4,0.9
J0341-1052,"5,8",-72,4,,1.3,0.6
J0342+1319,"5,8",-11,4,,1.4,0.3
J0342+3753,"5,8",-20,4,,3.2,0.1
J0342+3859,"2,8",88,3,,2.6,0.7
J0342+4630,"5",40,5,,6.0,
J0342+4809,"2,8",140,3,,2.9,0.8
J0342+6718,"8",-26,5,,1.5,
J0342-0435,"5,8",-150,4,,2.3,0.1
J0342-3007,"5,8",-144,4,,4.3,1.9
J0342-3256,"8",98,5,,25.4,
J0343+0643,"2,5,8",-24,3,,6.2,2.9
J0343+1153,"5",-152,5,,6.4,
J0343+3622,"2,8",24,20,,2.0,0.8
J0343-1450,"8",-19,5,,1.2,
J0343-2530,"2,8",-170,3,,6.4,3.3
J0344+1559,"2,8,15",29,3,,3.6,1.7
J0344+1729,"5",-105,5,,15.2,
J0344+1834,"8",-1,5,,2.3,
J0344+5118,"5,8",-160,4,,3.2,0.3
J0344+6518,"2,8",-39,2,,6.2,0.2
J0344+6827,"8",-180,5,,0.7,
J0344+6924,"5,8",35,4,,1.4,0.4
J0345+1218,"5,8",97,4,,3.1,1.9
J0345+1414,"5",-14,5,,16.6,
J0345+1453,"1.4,2,5,8,15",-93,3,,6.4,0.7
J0345+2207,"5",-149,5,,4.3,
J0345+3237,"8",-45,5,,1.5,
J0346+5400,"2,8",144,3,,4.4,3.3
J0346-3422,"5",8,5,,8.0,
J0347+2004,"2,8",38,63,,6.2,0.4
J0347+2339,"2,5,8",-27,3,,5.1,1.5
J0347+5557,"2,8,24",-3,3,,3.2,0.8
J0347+6405,"5,8",-8,4,,2.0,0.2
J0347+7309,"2,8",-66,3,,22.3,0.4
J0347-1100,"2,5,8",135,3,,2.2,0.1
J0348+0842,"8",-178,5,,0.9,
J0348+3353,"5,8",51,4,,3.6,0.4
J0348+4149,"2,5,8",123,3,,1.8,0.8
J0348+4320,"8",31,5,,1.4,
J0348+6221,"5,8",128,4,,2.9,0.1
J0348-1610,"2,8",-73,3,,2.1,1.2
J0348-2149,"8",159,5,,3.0,
J0348-2749,"2,5,8,15,24",109,4,,2.2,0.7
J0349+0354,"5,8",86,4,,3.3,0.7
J0349+2104,"2",19,1,,26.8,
J0349+2421,"5,8",-147,4,,2.2,0.5
J0349+3957,"5,8",132,4,,2.0,0.1
J0349+4609,"2,5,8,24",126,3,,2.3,0.3
J0349-1159,"8",3,5,,3.2,
J0349-2401,"8",99,5,,7.6,
J0350+0506,"2,8",104,3,,5.5,0.7
J0350-2639,"5",16,5,,8.5,
J0350-3232,"2,8",26,3,,3.2,0.2
J0351+2925,"5",-160,5,,3.6,
J0351+3313,"5,8",108,4,,47.3,46.7
J0351-0301,"2,8",-149,5,,8.5,1.7
J0351-1153,"2,5,8",-48,3,,9.0,1.1
J0351-1429,"5",-9,5,,3.0,
J0351-1519,"5,8",58,4,,4.0,0.4
J0352+0230,"5",-151,5,,3.5,
J0352+0238,"5,8",22,4,,1.9,0.3
J0352-2514,"2,8",175,3,,7.9,6.0
J0353+4148,"5,8",83,4,,1.7,0.4
J0353+5416,"5,8",56,4,,6.8,4.5
J0353+8256,"8",-33,5,,2.9,
J0353-0034,"8",-155,5,,3.3,
J0353-1353,"8",-153,5,,4.0,
J0354+0441,"2,8",168,3,,8.5,7.6
J0354+4643,"2,8,24",35,3,,1.7,1.4
J0354+6621,"2,5,8",55,3,,4.6,1.4
J0354+8009,"2,8,15",136,2,,2.0,1.2
J0354-0834,"5,8",-82,4,,1.2,0.4
J0354-1616,"2,8",-31,3,,5.3,2.6
J0354-1755,"5,8",8,4,,7.0,5.8
J0354-2650,"8",-97,5,,1.1,
J0355+1231,"5,8",-73,4,,10.0,8.6
J0355+3909,"2,8,24",43,3,,1.6,0.7
J0355+5429,"5,8",93,4,,2.0,0.8
J0356+2050,"5",-23,5,,3.0,
J0356+2903,"2,8,15",-179,3,,2.1,1.0
J0356+6043,"2,8",156,2,,2.6,1.5
J0356-4021,"8",144,5,,6.9,
J0357+0542,"8",-103,5,,0.5,
J0357+2319,"8",-115,5,,0.8,
J0357+2940,"5,8",104,4,,5.3,0.4
J0357-0751,"2,8",1,3,,4.0,1.8
J0357-4812,"8",-17,5,,5.0,
J0358+2741,"5",171,5,,4.3,
J0358+3850,"8",40,5,,0.8,
J0358+5606,"2,5,8",-47,5,,1.7,0.5
J0358+7649,"5,8",-3,4,,6.8,0.7
J0359+1555,"8",8,5,,2.1,
J0359+2758,"2,8",162,3,,1.4,0.6
J0359+3220,"2,8,86",-118,3,,1.4,1.0
J0359+4146,"5,8",4,4,,4.3,1.0
J0359+5057,"8,15",112,22,,0.9,0.7
J0359+6005,"2,5,8",-176,3,,14.2,0.3
J0359-0310,"8",-89,5,,4.4,
J0359-2615,"2,8",-18,3,,10.5,8.1
J0400+0550,"2,5,8",138,3,,8.0,0.4
J0400+2437,"5,8",130,4,,4.7,0.1
J0400+3921,"5,8",-32,4,,1.7,0.6
J0400-0818,"5",-81,5,,3.2,
J0400-1841,"5",27,5,,6.3,
J0401+0036,"8",44,5,,3.0,
J0401+0318,"2,8",-75,3,,1.6,0.5
J0401+0413,"8",170,5,,1.7,
J0401+2110,"2,8,24",-66,3,,4.4,4.0
J0401+3849,"8",-164,5,,1.3,
J0401-2035,"8",-120,5,,0.7,
J0401-2921,"2,8",-120,3,,6.7,3.2
J0402+0839,"5,8",-80,4,,4.8,0.1
J0402+2737,"8",67,5,,1.9,
J0402+8241,"2,8",-49,3,,29.8,27.7
J0402-1458,"8",-71,5,,2.4,
J0402-2615,"8",-98,5,,5.9,
J0402-3147,"2,5,8",-51,20,,2.3,0.9
J0403+2600,"2,5,8,15,24,43",60,3,,3.0,2.4
J0403+4854,"5",165,5,,17.8,
J0403+5327,"5",-67,5,,16.9,
J0403+6445,"8",3,5,,2.2,
J0403+7026,"8",-88,5,,15.8,
J0403-2444,"8",-16,5,,2.3,
J0403-3605,"2,8,15",16,5,,2.7,2.2
J0404+0712,"5,8",-94,4,,16.4,5.8
J0404+5842,"5",143,5,,6.8,
J0405+1433,"5",-6,5,,3.6,
J0405-1308,"1.4,2,5,8,15,43",166,3,,4.2,1.9
J0406+0637,"8,15",-56,3,,0.9,0.1
J0406+1903,"5",141,5,,62.7,
J0406+2056,"5,8",-53,4,,2.0,0.1
J0406+3737,"5",30,5,,4.5,
J0406+4509,"5,8",129,4,,8.7,0.2
J0406-1749,"8",-99,5,,3.3,
J0406-2355,"2,8",-40,3,,3.0,0.6
J0406-3826,"2,5,8",-126,12,,2.1,0.2
J0407+0638,"2,8",-101,3,,2.3,1.5
J0407+0742,"2,8,15",44,3,,1.3,0.5
J0407+1705,"5",85,5,,3.8,
J0407+6821,"2,8",-75,3,,2.3,0.7
J0407-1211,"2,5,8,43",9,3,,4.7,3.4
J0407-2757,"5,8",-141,4,,23.1,5.1
J0407-3303,"2,8",-167,3,,6.2,2.5
J0407-3812,"5",144,5,,26.1,
J0408+2718,"8",88,5,,6.2,
J0408+3032,"8",19,5,,1.2,
J0408-0122,"2,8",71,3,,3.3,0.1
J0408-0529,"2,8",-179,3,,2.9,1.2
J0408-0749,"5",163,5,,5.4,
J0409+0640,"2,8",38,3,,3.3,2.2
J0409+1217,"2,8",138,5,,1.4,0.6
J0409-0355,"8",148,5,,54.4,
J0409-0400,"5,8",133,4,,9.8,5.7
J0409-1238,"2,8",-28,4,,4.7,1.8
J0409-1655,"2,8",157,3,,11.9,2.4
J0409-1948,"2,8",42,3,,2.0,1.1
J0410+2733,"5,8",147,4,,4.2,0.4
J0410+4216,"5,8",-144,4,,2.8,1.5
J0410+7656,"8",-67,118,,3.8,
J0410+8208,"2,8",-25,3,,6.1,4.5
J0410-1251,"5,8",-47,4,,2.6,0.4
J0410-1636,"5,8",97,4,,1.5,0.1
J0410-3410,"8",151,5,,5.4,
J0410-3753,"5,8",-131,4,,6.8,1.1
J0411+0058,"5",-108,5,,2.7,
J0411+0843,"2,8",-80,3,,1.7,1.0
J0411+1714,"5",94,5,,2.1,
J0411-0748,"5,8",37,4,,2.9,0.2
J0411-2758,"2,8",-133,3,,4.0,1.7
J0412+0010,"2,8",-169,3,,4.2,1.1
J0412+0240,"8",82,5,,1.4,
J0412+0438,"2,8",-147,87,,2.2,1.0
J0412+0638,"5,8",4,4,,3.4,0.1
J0412+1856,"2,8",-145,2,,3.8,0.6
J0412+2305,"2,5,8,15",-56,2,,1.5,0.1
J0412+3119,"8",77,5,,43.5,
J0413+1112,"2,8",154,3,,6.9,5.1
J0413+2012,"5,8",83,4,,1.2,0.6
J0413+2343,"8",71,5,,1.1,
J0413+4034,"8",-172,5,,0.4,
J0413+5250,"2",-105,4,,3.1,
J0413-1619,"8",-96,5,,49.9,
J0414+053A,"2,8",-139,3,,9.5,7.8
J0414+053B,"5,8",-157,4,,9.6,8.3
J0414+0943,"5",-128,5,,7.8,
J0414+1430,"5",156,5,,2.3,
J0414+3418,"2,8,15",21,3,,4.5,0.5
J0414+4848,"5",38,5,,3.0,
J0414-0111,"5,8",-19,4,,5.2,0.5
J0414-0725,"5",-60,5,,41.1,
J0414-0842,"8",-99,5,,1.0,
J0415+2532,"5",11,5,,2.9,
J0415+2548,"5,8",-143,4,,4.9,0.2
J0415+4452,"2,8,24",95,3,,0.8,0.7
J0415-0817,"5",86,5,,5.3,
J0415-1430,"5",38,5,,6.1,
J0416+0105,"8",87,5,,1.5,
J0416+2733,"8",-142,5,,2.5,
J0416+4514,"8",149,5,,0.9,
J0416-1536,"8",-27,5,,1.1,
J0416-1851,"2,5,8,15",-151,8,,2.0,1.4
J0416-2056,"2,8",123,4,,5.4,4.2
J0416-2513,"8",29,5,,4.3,
J0416-3339,"2,8",-20,3,,4.3,3.6
J0416-3403,"2,8",-132,5,,4.3,1.9
J0416-3612,"5",143,5,,5.1,
J0417+3631,"5",-2,5,,7.1,
J0417+3908,"5,8",-48,4,,3.0,0.6
J0417-0553,"5,8",155,4,,5.2,0.1
J0418+2116,"2,8",-25,3,,3.4,0.2
J0418+3411,"8",62,5,,2.9,
J0418+3801,"1.4,2,5,8,15,43",63,2,,3.2,1.7
J0418+5457,"2,8",21,3,,8.5,5.8
J0418-0300,"5",141,5,,1.7,
J0418-0644,"5",-4,5,,18.4,
J0419+0032,"5,8",-40,4,,2.6,0.1
J0419+0816,"5",117,5,,6.2,
J0419+1835,"8",-131,5,,2.7,
J0419+3955,"8,15,24",110,3,,0.5,0.1
J0419+5722,"2,8",-138,3,,3.1,1.8
J0419-1420,"5",131,5,,22.7,
J0419-2112,"8",165,5,,1.2,
J0419-2132,"2,8",-163,3,,3.4,2.5
J0419-3010,"2",-146,4,,19.6,
J0420+1459,"5,8",41,4,,30.2,28.9
J0420+3849,"2,5",91,4,,4.1,1.9
J0420+4011,"5,8",63,4,,2.9,0.3
J0420-1501,"2,8",-36,3,,1.7,0.7
J0420-3744,"8",20,5,,4.7,
J0421+1827,"8",-178,5,,4.0,
J0421+2606,"5,8",58,4,,1.9,0.7
J0421+3511,"5,8",118,4,,1.6,0.7
J0421+3536,"8",159,5,,1.8,
J0421+6154,"5",60,5,,2.1,
J0421-2156,"5",-21,5,,15.2,
J0422+0219,"2,8,15",-85,3,,0.9,0.3
J0422+1741,"8",-40,5,,1.6,
J0422+3058,"2,8",-131,3,,5.6,0.1
J0422+5324,"2,8,24",-123,3,,0.5,0.3
J0422-0643,"2,8",82,3,,1.9,0.5
J0422-1347,"5",-88,5,,9.1,
J0422-2034,"2,8",-60,3,,4.6,3.0
J0422-3315,"8",33,5,,0.7,
J0422-3844,"5",-160,5,,6.3,
J0423+0550,"5",-168,5,,14.4,
J0423+0743,"5,8",-176,4,,10.5,0.2
J0423+2108,"2,8",-95,3,,2.1,1.1
J0423+3451,"5",-19,5,,4.7,
J0423+4150,"5,8,15",-106,3,,3.7,0.3
J0423-0120,"1.4,2,5,8,15,24,43",-177,6,,2.3,0.9
J0424+0036,"2,5,8,15,24",17,4,,1.1,0.6
J0424+0204,"2",7,4,,15.1,
J0424+0226,"2,8",44,3,,2.6,1.4
J0424+0805,"2,5,8",-25,3,,1.6,1.1
J0424+1442,"2,8",108,3,,6.0,0.7
J0424+4636,"2,8,24",92,3,,2.5,0.7
J0424-2743,"2,8",-76,3,,58.4,51.1
J0424-3756,"2,8",61,8,,2.5,0.1
J0424-3848,"2,8",-143,5,,8.5,1.7
J0425+0833,"5,8",-76,4,,6.8,2.3
J0425+2235,"2,8",150,3,,2.1,0.7
J0425-1103,"5",87,5,,4.6,
J0425-1612,"2,8",-130,3,,22.3,11.5
J0425-2451,"8",-98,5,,3.9,
J0426+0518,"2,8,15",147,3,,2.6,0.2
J0426+1257,"2,8",-147,3,,33.9,32.4
J0426+2327,"2,8",-19,3,,3.7,2.0
J0426+2350,"2,8",-61,3,,3.5,0.1
J0426+2952,"2",-123,4,,28.4,
J0426+5755,"8",-84,5,,1.0,
J0426+6825,"2,8",-52,3,,11.3,10.7
J0427+0457,"1.4,2,5,8,15",-105,3,,2.7,2.1
J0427+3537,"5",34,5,,5.4,
J0427+4133,"2,8",-84,3,,1.5,0.4
J0427+5618,"8",-76,5,,0.4,
J0427-0700,"8",96,14,,0.6,
J0427-1302,"8",170,5,,35.7,
J0428+1732,"8",150,5,,0.7,
J0428+3259,"2,8,15",107,3,,2.3,1.4
J0428-3756,"5,8,24",104,3,,0.9,0.7
J0429+0326,"8",-178,5,,2.3,
J0429+1815,"2,5,8",-110,3,,1.3,0.7
J0429+2724,"8,15",-168,5,,1.9,0.1
J0429+2912,"5",-13,5,,6.1,
J0429+3319,"5,8",-50,3,,7.2,0.1
J0429+6710,"8",-12,5,,6.5,
J0429-3629,"8",10,5,,8.0,
J0430+0620,"8",18,5,,1.2,
J0430+1723,"5,8",97,4,,4.9,0.1
J0430+2340,"5,8",-131,4,,1.9,0.9
J0430+3239,"5",4,5,,11.6,
J0430+3250,"8",-155,5,,3.0,
J0430+3427,"8",-166,5,,2.9,
J0430+4211,"5,8",-63,4,,4.0,0.2
J0430-0523,"8",24,5,,1.0,
J0430-1950,"5",15,5,,9.9,
J0430-2254,"5,8",46,4,,4.0,1.3
J0431+0830,"5,8",21,4,,3.3,0.4
J0431+1731,"2,8",-33,3,,3.3,2.0
J0431+2037,"2,5,8",-31,3,,7.4,0.1
J0431+7403,"8",19,5,,2.3,
J0431-0406,"2,8",-139,3,,1.2,0.4
J0431-0804,"5,8",-30,4,,7.5,0.5
J0431-0854,"5",-111,5,,3.4,
J0432+3131,"5,8",-12,4,,2.7,0.3
J0432+4138,"2",58,4,,19.9,
J0432+4500,"2",-41,4,,5.7,
J0432+6120,"5,8",-24,4,,2.3,0.1
J0432-1614,"8",-21,5,,0.8,
J0432-3309,"2",-30,4,,9.4,
J0433+0521,"1.4,2,5,8,15,24,43,86",-113,3,,2.4,2.2
J0433+2905,"2,8,15",40,8,,0.6,0.1
J0433+3237,"8",113,5,,3.2,
J0433+6518,"5",-19,5,,5.3,
J0433-0721,"5,8",97,4,,3.1,0.4
J0434+4915,"8",-95,5,,16.3,
J0434-1442,"2,8",-107,5,,8.7,8.0
J0434-2015,"8",-178,5,,1.7,
J0434-2514,"8",5,5,,0.8,
J0435+0809,"5",-141,5,,12.1,
J0435+2446,"8",87,5,,0.8,
J0435+2532,"2,8",20,2,,5.2,2.4
J0435+2923,"5,8",-20,4,,3.0,0.9
J0435-0542,"5",52,5,,13.7,
J0435-3729,"8",-74,5,,44.3,
J0436-1002,"5,8",-165,4,,7.6,1.3
J0436-1844,"5,8",-7,4,,5.8,0.4
J0436-2359,"2,8",-47,3,,8.4,4.3
J0437+2120,"8",-164,5,,2.0,
J0437+2940,"2,8",102,3,,3.6,2.6
J0437+6757,"8",-151,5,,2.5,
J0437-1034,"5",173,5,,6.1,
J0437-1844,"2,5,8",-32,3,,1.4,0.1
J0437-2813,"5",-25,5,,10.1,
J0437-2954,"2",-152,4,,3.9,
J0438+0953,"8",-44,5,,2.0,
J0438+2153,"2,8",90,5,,3.4,2.1
J0438+3004,"2,8",-130,3,,2.1,0.3
J0438+4848,"2,8",37,3,,15.7,10.4
J0438+6514,"5",143,5,,10.4,
J0438-0134,"8",77,5,,1.0,
J0438-0848,"2,8",80,3,,13.1,8.6
J0438-1251,"2,8",-164,3,,6.2,4.7
J0438-2012,"8",-47,4,,4.5,
J0438-2126,"5,8",88,4,,2.1,0.7
J0438-2336,"8",114,5,,1.9,
J0439+0242,"5,8",-71,4,,2.1,0.1
J0439+0520,"2,8",64,4,,4.2,3.1
J0439+3045,"2,8",-128,3,,3.0,1.4
J0439-1901,"8",-173,5,,2.3,
J0439-3017,"2,8",30,3,,5.0,2.7
J0439-3210,"8",-31,5,,3.5,
J0439-4522,"8",174,5,,1.2,
J0440+1437,"2,8",-129,3,,3.1,2.2
J0440+2728,"2,8",-101,3,,2.6,2.0
J0440+2750,"8",146,5,,1.3,
J0440+4244,"2,8",-14,3,,3.4,1.7
J0440+6157,"5,8",34,4,,5.9,0.1
J0440-2459,"5,8",10,4,,46.7,8.2
J0440-4333,"5,8",130,4,,19.8,11.8
J0441+0408,"8",-131,5,,0.8,
J0441+3501,"5,8",-140,4,,7.0,0.5
J0441-2952,"2,8",91,3,,8.7,5.9
J0441-3300,"8",34,5,,0.9,
J0441-3340,"2,8",-128,65,,5.6,0.1
J0442+0011,"5",-82,5,,6.8,
J0442+1828,"5,8",-147,4,,1.7,0.6
J0442+1843,"5,8",162,4,,3.4,0.2
J0442+2825,"5,8",165,4,,1.3,0.4
J0442+2845,"5,8",-66,4,,3.4,1.0
J0442-0017,"2,5,8,15",-133,31,,1.1,0.1
J0442-1826,"5",145,5,,6.2,
J0442-2825,"2,8",-139,3,,3.2,1.1
J0443+1646,"5",-145,5,,26.3,
J0443+1909,"8",61,5,,7.1,
J0443+2105,"5,8",12,4,,2.5,0.5
J0443+2816,"8",-105,5,,1.1,
J0443+3441,"2,8",168,3,,3.3,1.3
J0443+6316,"5",-161,5,,2.8,
J0443-1330,"5",-164,5,,2.3,
J0444+1026,"8",140,5,,3.7,
J0444+1042,"2,8",-22,3,,4.4,2.4
J0444+3425,"8",-127,5,,0.8,
J0444-3152,"5",72,5,,7.4,
J0445+0715,"8",-25,5,,0.8,
J0445+5124,"8",60,5,,3.9,
J0445+7838,"8",-147,5,,0.7,
J0445-0019,"5",-126,5,,1.8,
J0445-3525,"8",-158,5,,4.7,
J0446+0256,"5,8",39,4,,2.0,0.2
J0446+3900,"2,8",-11,3,,6.0,5.0
J0446+6255,"5",-18,5,,17.2,
J0446-2450,"5",-14,5,,44.6,
J0447+3321,"5,8",-171,4,,3.1,0.6
J0447+3327,"2,8",83,3,,1.4,0.9
J0447-0152,"8",-28,5,,11.1,
J0447-2203,"2,8",52,3,,7.5,2.0
J0448+0950,"2,8",-133,3,,4.1,3.4
J0448+1127,"2,8",136,3,,3.7,0.7
J0448+3629,"2,5,8",-133,3,,2.6,0.5
J0448+5921,"2,8",2,3,,3.4,1.6
J0448-0935,"2,8",172,3,,3.3,2.1
J0448-2044,"8",-79,5,,3.7,
J0448-2109,"2,8",46,3,,3.9,3.3
J0448-2626,"2,8",-40,3,,4.8,2.1
J0448-3425,"5",173,5,,10.7,
J0449+0729,"2,8",66,3,,1.8,1.3
J0449+1121,"2,5,8,15,24,43",122,4,,0.6,0.4
J0449+1754,"2,8",-69,4,,2.5,1.7
J0449+2805,"5",88,5,,10.0,
J0449+4217,"5,8",-133,4,,9.6,1.7
J0449+4500,"8",-145,5,,1.3,
J0449+6332,"2,5,8",178,4,,2.9,0.6
J0449+8233,"2,5,8",-124,2,,1.5,0.3
J0449-0057,"2,8",143,3,,3.4,1.1
J0449-2142,"5,8",8,4,,6.0,0.1
J0449-3911,"2,8",-31,8,,9.5,3.3
J0450+2036,"5",-156,5,,4.7,
J0450+2249,"2,8",133,3,,1.8,0.5
J0450+4056,"2,8",88,3,,4.7,2.8
J0450-1343,"8",-114,5,,5.9,
J0450-1837,"2,8",71,2,,5.8,1.6
J0451+5935,"2,8",102,3,,2.0,0.8
J0451-0354,"5",38,5,,8.8,
J0452+1236,"2,5,8",-23,3,,2.0,0.5
J0452+1415,"5,8",176,4,,15.5,0.3
J0452+2753,"8",-10,5,,1.9,
J0452+3309,"5",-89,5,,3.6,
J0452+5132,"8",28,5,,1.5,
J0452+6113,"5",-59,5,,7.1,
J0453+0128,"2,8",-135,3,,3.6,2.7
J0453+2552,"8",-29,5,,1.2,
J0453+3003,"5,8",31,4,,2.9,0.4
J0453+3045,"5",137,5,,10.1,
J0453+3756,"8",-92,5,,1.5,
J0453+7148,"8",-173,5,,1.8,
J0453-0004,"5",-159,5,,37.3,
J0453-0745,"8",-10,5,,3.4,
J0453-0930,"8",-40,5,,2.4,
J0453-1201,"5,8",-78,4,,1.3,0.4
J0453-2807,"2,5,8,15,43",6,3,,7.1,3.0
J0453-3949,"8",128,5,,1.3,
J0454+5757,"5",-41,5,,2.4,
J0454-0021,"8",78,5,,1.5,
J0455+0257,"5",143,5,,13.2,
J0455+0624,"5,8",-155,4,,3.5,1.1
J0455+0655,"8",82,5,,2.0,
J0455+1936,"5",45,5,,11.5,
J0455-0532,"5",123,5,,3.2,
J0455-2034,"8",152,5,,42.8,
J0456+0400,"2,8",-167,3,,6.3,5.0
J0456+1702,"5",-82,5,,1.8,
J0456+2702,"2,8",157,3,,3.3,2.0
J0456+5633,"5,8",-51,4,,1.2,0.5
J0456+5728,"5,8",-73,4,,2.2,0.2
J0456-2159,"2,8",120,3,,4.0,1.9
J0456-3136,"8",-125,5,,2.2,
J0457+0645,"2,8",-168,3,,4.8,4.0
J0457+2624,"8",92,5,,1.3,
J0457-0849,"2",-138,4,,2.8,
J0457-2324,"2,5,8,15,24",135,12,,0.7,0.3
J0457-3433,"5",38,5,,13.4,
J0458+0608,"8",125,5,,4.7,
J0458+1151,"8",-81,5,,14.2,
J0458+2011,"2,8",136,3,,4.0,2.1
J0458+5508,"2,8,24",-127,3,,1.6,0.1
J0458+7615,"8",6,5,,1.5,
J0458-3139,"2,8",-148,3,,21.1,3.5
J0459+0229,"5,8,15",25,3,,1.9,0.2
J0459+1438,"8",65,5,,0.9,
J0459+1535,"5,8",-77,4,,1.3,0.2
J0459+2706,"8",-128,5,,18.2,
J0459+3106,"2,5,8",57,3,,7.3,0.3
J0459+5441,"5",53,5,,8.9,
J0459-0711,"5",98,5,,10.2,
J0500+2651,"8",75,5,,24.2,
J0500+3025,"5",85,5,,8.8,
J0500+3609,"8",-93,5,,1.4,
J0500+4253,"2,8",-65,3,,4.0,3.0
J0501+0522,"8",-51,5,,1.0,
J0501+1356,"2,8",42,2,,4.7,3.6
J0501+3048,"8",76,5,,35.3,
J0501+4948,"5,8",-140,4,,1.7,0.1
J0501+7128,"2,8",134,3,,2.1,1.4
J0501-0159,"2,5,8,15,24,43",-35,4,,3.1,1.9
J0501-0401,"5,8",-80,4,,0.9,0.2
J0501-1355,"2,8",41,3,,3.3,0.1
J0501-1628,"5",159,5,,2.5,
J0501-2423,"5,8",-101,4,,1.9,0.2
J0502+0042,"5",144,5,,3.2,
J0502+0609,"2",75,4,,2.6,
J0502+1338,"2,8,24",52,3,,1.8,0.9
J0502+2516,"2,5,8",76,3,,1.6,0.8
J0502+3829,"5,8",-105,4,,2.7,0.2
J0502+3849,"8",113,5,,0.8,
J0502+4139,"24",-124,7,,0.2,
J0502-2057,"8",80,5,,1.2,
J0502-3541,"2,8",18,3,,7.5,3.0
J0503+0203,"2,5,8",-33,3,,2.4,0.1
J0503+2708,"8",-101,5,,1.3,
J0503+3403,"2,8",42,3,,16.4,15.6
J0503+4424,"2,8",-72,3,,4.3,3.1
J0503-0638,"2,8",146,3,,3.3,1.1
J0503-1345,"8",178,5,,1.4,
J0503-2120,"8",-89,5,,2.2,
J0503-2128,"2",-164,4,,17.8,
J0504+0412,"5",-44,5,,1.8,
J0504+1244,"5,8",-90,4,,2.7,1.9
J0504+2802,"2,5,8",103,3,,2.1,1.4
J0504-0744,"5,8",-123,4,,3.6,0.1
J0504-1512,"8",99,5,,0.7,
J0505+0415,"2,8",61,3,,1.8,1.1
J0505+0459,"2,8,15,24",-132,2,,1.7,0.6
J0505+1542,"5,8",-33,4,,2.0,0.8
J0505+2737,"5,8",-107,4,,6.4,0.2
J0505+2812,"5,8",-179,4,,15.0,1.8
J0505+6406,"2,8",-34,3,,6.2,3.0
J0505-0419,"2,8",92,3,,2.3,1.0
J0505-1017,"8",-138,5,,1.6,
J0505-1558,"5,8",-47,4,,4.1,1.2
J0505-1615,"2,8",154,3,,6.6,4.1
J0505-2930,"2,5,8",-172,3,,3.9,0.5
J0506+0323,"8",168,5,,7.1,
J0506+2141,"8",-87,3,,1.4,
J0506-0858,"8",-23,5,,5.1,
J0506-0950,"8",-157,5,,2.0,
J0506-1454,"8",-119,5,,0.5,
J0506-2732,"5",14,5,,15.7,
J0506-6109,"8",-131,5,,2.0,
J0507+0307,"8",-117,5,,1.2,
J0507+1513,"8",-64,5,,2.9,
J0507+2351,"5,8",19,4,,4.5,2.2
J0507+3838,"5,8",49,4,,2.2,0.3
J0507+4645,"2,8",157,3,,2.4,0.1
J0507+5214,"8",126,5,,1.5,
J0507+5838,"5",-136,5,,3.2,
J0507+6737,"8",126,5,,25.7,
J0507+7912,"8",154,5,,47.2,
J0507-3507,"5",2,5,,4.9,
J0508+6056,"2,8",136,3,,3.1,2.4
J0508+8432,"2,5,8,15",167,5,,1.7,0.4
J0508-1841,"5,8",-106,4,,1.6,0.1
J0508-1935,"2,8",162,3,,12.4,0.6
J0508-2020,"5",19,5,,4.4,
J0508-3308,"8",-65,5,,2.7,
J0509+0541,"2,5,8,15,24",-177,3,,2.0,0.9
J0509+0820,"8",-170,5,,1.6,
J0509+1011,"2,5,8",-41,5,,2.3,0.7
J0509+1806,"5",-10,5,,15.5,
J0509+1957,"5",2,5,,4.1,
J0509+2733,"5,8",147,4,,2.5,0.9
J0509+3528,"8",-11,5,,0.7,
J0509+3951,"8",-85,5,,0.9,
J0509+5546,"5,8",-144,4,,3.2,0.8
J0510+1800,"1.4,2,5,8,15,24,43",-93,3,,2.7,2.0
J0510-0958,"8",-27,5,,1.0,
J0510-2608,"5",178,5,,11.7,
J0510-3142,"8",23,5,,1.0,
J0511+0110,"2,8",-53,3,,12.0,11.0
J0511+0538,"8",-17,5,,2.3,
J0511+1357,"2,8",63,3,,2.9,2.1
J0511+2631,"2,8",-4,3,,4.1,1.3
J0512+0608,"5,8",0,4,,3.2,1.0
J0512+1517,"2,8",-120,3,,3.5,0.3
J0512+2037,"2,8",11,3,,8.0,2.1
J0512+2927,"2,8",-139,3,,2.6,1.5
J0512+4041,"2,5,8,15,86",43,2,,1.6,0.5
J0512-0840,"8",-11,5,,3.8,
J0512-3142,"5,8",127,4,,1.0,0.4
J0513+0100,"2,8",-65,3,,4.6,0.1
J0513-0032,"2,8",62,3,,5.1,0.8
J0513-2016,"2,8",-75,3,,2.9,2.0
J0513-2159,"2,8",113,4,,4.6,3.5
J0514+0231,"5",34,5,,7.6,
J0514+5602,"2,5,8",-99,3,,2.9,0.3
J0514+6244,"5",-125,5,,11.0,
J0514-0733,"8",-153,5,,2.1,
J0514-2029,"2,8",-21,3,,5.6,4.6
J0514-3016,"8",-33,5,,13.5,
J0514-4247,"5",-37,5,,14.7,
J0515+1527,"5,8",174,4,,14.2,12.5
J0515-1255,"5",-35,5,,17.6,
J0515-4556,"8",-121,5,,2.6,
J0516+0732,"2,8",-30,3,,3.4,0.6
J0516+0801,"5,8",-66,4,,1.8,0.1
J0516+1057,"2,8",-168,3,,4.8,2.8
J0516+2743,"2,8",-132,2,,3.5,1.8
J0516+3614,"5",-68,5,,3.1,
J0516+7351,"8",154,5,,3.9,
J0516-1537,"8",20,5,,2.6,
J0516-1603,"2,8",78,3,,3.5,0.9
J0517+0648,"2,8",-65,3,,5.5,3.8
J0517+0858,"8",73,5,,1.6,
J0517+4537,"2,8",-114,3,,3.2,1.8
J0517-0520,"2,8",-160,2,,6.6,4.8
J0517-1756,"2,8",137,3,,5.5,3.2
J0518+2054,"2,8",9,5,,4.8,3.8
J0518+2249,"2,8",-172,3,,6.0,4.3
J0518+3306,"8",133,5,,0.9,
J0518+4730,"2,8,15",-77,3,,3.0,0.3
J0518-1352,"5",180,5,,3.5,
J0518-2455,"2,8",-73,3,,3.9,1.3
J0518-3402,"5,8",-53,4,,2.0,0.3
J0519+0319,"8",30,5,,3.4,
J0519+0848,"2,8",-175,3,,4.0,2.1
J0519+2744,"5,8",-179,4,,2.4,1.1
J0519+4404,"5,8",-96,4,,1.4,0.6
J0519+7133,"2,8",168,3,,3.5,0.1
J0519-4546,"2,8",-91,3,,6.7,4.2
J0520+0204,"5",-152,5,,8.3,
J0520+1128,"5,8",21,4,,2.2,0.9
J0520+2921,"5",75,5,,2.6,
J0520+3610,"5,8",142,4,,3.9,0.2
J0520-0240,"8",-140,5,,6.2,
J0521+0102,"5",64,5,,24.8,
J0521+0252,"8",-70,5,,30.5,
J0521+1227,"5,8",-36,4,,1.5,0.4
J0521+2112,"2,8,15",-96,4,,1.4,0.6
J0521+5809,"8",12,5,,1.3,
J0521-0807,"8",95,5,,2.9,
J0521-1737,"2,8",108,3,,3.7,2.2
J0522+0113,"2,5,8,15",-145,2,,12.8,12.1
J0522+1415,"2,8",51,3,,9.6,4.8
J0522+4823,"5",6,5,,4.9,
J0522-1358,"8",75,5,,1.2,
J0522-1627,"2,8",-5,3,,6.1,4.8
J0522-3627,"2,5,8",-44,3,,4.1,3.3
J0522-4020,"8",-2,5,,3.8,
J0522-6107,"8",46,5,,2.9,
J0523+0142,"5,8",-76,4,,3.9,0.2
J0523+0313,"8",-22,5,,1.6,
J0523+4113,"2,8",79,3,,5.0,3.7
J0523+4946,"8",-35,5,,1.2,
J0523+6007,"2,8",75,3,,3.3,0.6
J0523-2352,"5,8",-44,4,,2.5,0.4
J0523-2614,"8",132,5,,5.3,
J0523-2955,"8",29,5,,6.5,
J0524+0857,"5",-82,5,,15.6,
J0524+0952,"8",-128,5,,1.1,
J0524+1943,"5,8",-114,4,,2.1,0.6
J0524+2839,"8",38,5,,0.9,
J0524+7034,"2,8",-66,3,,5.4,0.8
J0524+7627,"8",-77,5,,48.5,
J0524-2818,"2,8",142,3,,5.1,4.5
J0524-3126,"2,8",-147,3,,8.6,0.4
J0525+5830,"8",-145,5,,2.3,
J0525+8737,"8",-114,5,,33.2,
J0525-2251,"5,8",72,4,,2.3,0.2
J0525-2338,"2,8",-161,4,,2.7,1.9
J0526+1201,"5,8",-122,4,,2.9,0.1
J0526+1701,"8",136,5,,4.2,
J0526+6317,"2,5,8",158,3,,2.4,1.4
J0526-2342,"2,8",43,3,,2.1,1.4
J0527+0059,"5",105,5,,15.4,
J0527+0106,"8",-153,5,,1.1,
J0527+0331,"5,8",6,4,,4.1,3.5
J0527+1743,"5",133,5,,17.7,
J0527-1002,"2,8",-20,3,,35.3,33.8
J0527-2258,"2,8",52,3,,2.8,0.5
J0527-2307,"8",31,5,,2.5,
J0528-3311,"5",-16,5,,8.6,
J0529+2500,"5,8",-48,4,,5.9,1.8
J0529-0126,"8",17,5,,3.7,
J0529-0153,"8",-148,5,,2.1,
J0529-0519,"2,8,15",40,2,,0.8,0.4
J0529-2427,"5",3,5,,13.5,
J0529-2515,"2",-23,4,,9.2,
J0530+1331,"2,5,8,15,24,43",40,3,,1.1,0.7
J0530+3723,"2,5,8",-146,3,,6.2,0.2
J0530+5502,"8",5,5,,7.6,
J0530+7920,"2,8",-65,3,,14.8,0.3
J0530-2503,"8",155,5,,2.7,
J0530-2846,"5",-52,5,,3.1,
J0531+1103,"5",-74,5,,8.0,
J0531-3533,"8",172,5,,28.0,
J0532+0732,"15,43",-17,7,,1.2,0.2
J0532+5612,"8",-31,5,,1.5,
J0532+5744,"5",-43,5,,37.1,
J0532+7222,"5,8",-45,4,,4.9,0.4
J0532-0307,"2,8",59,3,,9.4,0.3
J0532-2321,"8",7,5,,3.8,
J0532-2345,"5",-86,5,,1.4,
J0532-3848,"8",-16,16,,4.6,
J0532-3941,"2,8",37,3,,2.4,0.1
J0533+0405,"8",124,5,,0.8,
J0533+1308,"5",-64,5,,6.2,
J0533+3451,"8",-91,5,,1.7,
J0533+4210,"2,8",-67,3,,8.2,6.7
J0533+4822,"1.4,2,5,8,15,43",28,5,,2.0,1.5
J0533+6201,"5",33,5,,4.4,
J0533-1524,"8",12,5,,3.1,
J0534+1927,"8",134,5,,6.2,
J0534-0708,"5",141,5,,54.4,
J0534-1531,"5",23,5,,74.8,
J0534-3747,"2,8",-129,3,,15.6,0.1
J0534-3950,"8",4,5,,3.1,
J0535+1942,"2,8",115,3,,2.0,0.2
J0535+2532,"2,5,8",-0,3,,3.2,1.5
J0535+3910,"5,8",20,4,,1.9,0.4
J0535-0239,"8",-179,5,,2.3,
J0535-1202,"8",90,5,,1.9,
J0535-2751,"8",98,5,,3.3,
J0536+1733,"5,8",-68,4,,7.3,5.0
J0536+3918,"5",-126,5,,4.3,
J0536+5038,"2,8",65,3,,2.6,1.9
J0536-2005,"2,8",-161,3,,1.5,0.6
J0536-3401,"2,8",-166,10,,3.4,0.5
J0537+3119,"5",-23,5,,3.1,
J0537+4441,"2,8",94,3,,9.5,8.4
J0538+1615,"5,8",19,4,,2.7,0.5
J0538+2140,"5,8",58,4,,2.4,0.2
J0538+5107,"2",-141,4,,3.9,
J0538-3612,"8",-119,5,,4.2,
J0538-4405,"2,8,24",80,20,,0.8,0.5
J0539+0546,"5,8",-98,4,,4.0,0.1
J0539+1433,"2,5,8,15",174,3,,2.2,0.7
J0539+1951,"2,8",176,2,,4.2,1.7
J0539+3308,"2,8",-146,3,,3.7,1.1
J0539-0514,"2,5,8",138,3,,2.5,0.3
J0539-1550,"2,8",14,3,,7.4,4.2
J0539-2839,"2,5,8,15",111,8,,2.6,1.4
J0539-3427,"8",-177,5,,1.2,
J0540+2507,"2,8",127,3,,3.8,1.7
J0540+3728,"8",-86,5,,1.3,
J0540+3916,"8",137,5,,0.8,
J0540+5823,"5,8",173,4,,16.6,15.6
J0541+0243,"5,8",65,4,,2.4,0.2
J0541+1322,"5,8",-10,4,,71.5,13.6
J0541+4729,"2,8",-136,3,,4.1,0.3
J0541+5312,"2,8",-42,2,,7.1,4.6
J0541+5550,"2,8",152,3,,2.6,1.4
J0541+6745,"2",-144,4,,3.6,
J0541-0211,"8",-42,5,,2.0,
J0541-0302,"5",178,5,,4.3,
J0541-0541,"2,5,8,15",157,3,,2.0,0.2
J0542+4951,"8",-122,2,,3.4,
J0542-0913,"8",-171,5,,2.4,
J0542-2658,"2",-35,4,,5.6,
J0543+2825,"5,8",45,4,,1.9,0.8
J0543+8118,"8",-60,5,,0.8,
J0543+811A,"5",-100,5,,2.2,
J0543+8238,"2,8",-160,2,,4.0,1.2
J0543-0425,"5",154,5,,4.8,
J0544+1118,"2,8",102,9,,5.5,3.9
J0544+1648,"8",-139,5,,32.0,
J0544+1709,"5,8",178,4,,4.9,1.3
J0544+2655,"2,5,8",126,3,,3.4,0.1
J0544+3818,"8",52,5,,7.7,
J0544+4541,"2,8",129,3,,6.6,5.8
J0544+5258,"2,8",77,3,,5.6,4.3
J0544-0917,"5",-78,5,,16.9,
J0544-1000,"5",-60,5,,5.9,
J0544-2241,"2,8",-160,3,,3.7,3.0
J0545+1344,"5",-55,5,,4.7,
J0545+1519,"5",96,5,,5.8,
J0545+3217,"5,8",124,4,,8.3,0.9
J0545-0539,"5,8",69,4,,4.7,0.2
J0545-1736,"5,8",-42,4,,1.9,0.3
J0545-2547,"8",10,5,,5.0,
J0546+2908,"5",164,5,,38.5,
J0546+4044,"5,8",-58,4,,10.6,0.3
J0546+4755,"5",-48,5,,57.1,
J0546-2931,"8",-71,5,,18.9,
J0547+1223,"8",69,5,,1.4,
J0547+2721,"2,5,8",17,3,,2.4,0.9
J0547-1736,"8",-66,5,,3.6,
J0547-1958,"8",-180,5,,1.4,
J0548+2210,"8",-106,5,,7.0,
J0548+2551,"2",47,4,,46.3,
J0549+2737,"5,8",117,4,,4.8,0.2
J0549+2753,"5,8",62,4,,2.8,0.7
J0549+3054,"2,8",-118,3,,36.7,36.2
J0549+3258,"8",143,5,,2.0,
J0549+4338,"8",155,5,,1.5,
J0549+5331,"5,8",36,4,,3.7,0.7
J0549+5817,"5",112,5,,24.5,
J0549-2752,"2,8",-31,2,,5.2,0.5
J0550+0146,"5,8",-36,4,,2.9,0.5
J0550+2326,"2,8",-115,3,,2.8,1.8
J0550+2743,"8",16,5,,2.8,
J0550+2812,"5,8",-73,4,,2.3,0.1
J0551+0829,"2,8",20,3,,4.5,3.2
J0551+3751,"2,8",38,4,,4.5,3.7
J0551-1749,"5",31,5,,5.5,
J0551-1909,"2",-35,4,,32.3,
J0552+0037,"5",7,5,,7.2,
J0552+0313,"2,8",-57,3,,4.9,2.3
J0552+1913,"2,8",139,3,,2.5,1.5
J0552+2007,"2",2,4,,32.7,
J0552+3754,"2,8",117,6,,2.3,1.7
J0552+7240,"2,5,8",-60,3,,5.8,0.1
J0552-0324,"5",43,5,,4.1,
J0552-0605,"8",-149,5,,2.4,
J0552-0727,"8",0,5,,1.2,
J0552-1322,"8",114,5,,2.6,
J0552-1706,"8",-165,5,,0.6,
J0553+1346,"5",-47,5,,4.5,
J0553+1439,"5",138,5,,2.3,
J0553+4309,"5",75,5,,5.4,
J0553-0730,"8",-22,5,,16.6,
J0553-0840,"2,8",-52,3,,3.3,1.0
J0553-2034,"5",126,5,,7.2,
J0554+3541,"2",145,4,,8.3,
J0554+4725,"5,8",-121,4,,1.6,0.6
J0554+6857,"2,8",-147,3,,3.8,1.9
J0554+7145,"8",125,5,,2.5,
J0554-2458,"5,8",-105,4,,8.1,0.2
J0555+0304,"5,8",-61,4,,1.2,0.4
J0555+1232,"5",179,5,,8.2,
J0555+3922,"2,8",50,3,,4.4,3.2
J0555+3948,"2,24,43",-99,25,,0.4,0.3
J0555-0527,"8",105,5,,4.6,
J0555-1002,"5,8",89,4,,3.0,0.2
J0556+2610,"5,8",66,4,,1.7,0.8
J0556+5423,"8",-66,5,,5.6,
J0556-0241,"8",-115,5,,2.8,
J0557+2413,"2,5,8",-146,3,,1.7,0.8
J0557+7704,"5,8",140,4,,2.3,0.1
J0557-2214,"5",26,5,,2.0,
J0557-2855,"8",163,5,,5.4,
J0557-3036,"8",-97,5,,2.6,
J0557-3728,"8",100,5,,3.5,
J0558+3418,"2,8",20,3,,20.5,11.1
J0558+5328,"8",125,5,,0.7,
J0558-0055,"8",-159,5,,2.3,
J0558-1317,"2,5,8",-50,3,,1.9,0.4
J0559+1228,"5",53,5,,3.5,
J0559+2353,"2,5,8",-30,8,,3.2,0.2
J0559+3749,"2,8",148,3,,2.2,1.0
J0559+5804,"2,8,15",-79,3,,2.0,0.9
J0559+6409,"5",63,5,,3.2,
J0559-0412,"8",169,5,,2.2,
J0559-1817,"8",16,5,,0.9,
J0559-4529,"8",15,5,,4.8,
J0600-0005,"8",104,5,,1.8,
J0600-1056,"8",15,5,,2.2,
J0600-3937,"2,8",25,3,,2.7,0.3
J0601+1759,"5,8",-46,4,,1.7,0.1
J0601+2324,"5,8",17,4,,2.1,0.6
J0601+3838,"5,8",33,4,,2.3,0.1
J0601+5443,"8",176,5,,1.5,
J0601-2736,"2,8",-157,3,,6.3,2.3
J0602+3027,"5",-89,5,,4.5,
J0602+3908,"5",-88,5,,2.5,
J0602+4212,"2,8",107,3,,1.1,0.6
J0602+4932,"5",-98,5,,2.4,
J0602+6514,"5",-87,5,,5.5,
J0602-0004,"2,8",-133,3,,19.3,17.3
J0602-2546,"8",87,5,,2.2,
J0602-2938,"5,8",-174,4,,6.6,2.3
J0602-3632,"5,8",-114,4,,6.3,0.3
J0603+0622,"2,8",-132,3,,3.1,0.4
J0603+1742,"2,8,24",152,6,,1.4,0.5
J0603+2159,"2,8",11,3,,28.3,26.9
J0603+2957,"2,8",-66,5,,3.2,1.0
J0603+6040,"8",109,5,,13.3,
J0603-1716,"8",-71,5,,1.1,
J0603-3144,"8",-81,5,,2.3,
J0604+1055,"2,5,8,24",-85,4,,3.9,2.4
J0604+2019,"5",-89,5,,25.8,
J0604+2415,"2,5,8",156,3,,2.2,0.6
J0604+2429,"2",-112,4,,8.3,
J0604+3042,"5,8",17,4,,5.4,0.1
J0604+3651,"5",117,5,,11.1,
J0604+4413,"2,8",-38,3,,2.8,1.5
J0604-4225,"2,8",-53,3,,9.3,7.7
J0605+0239,"5,8",-63,4,,3.9,0.2
J0605+0939,"2,8",99,3,,3.5,2.6
J0605+4030,"2,5,8",8,3,,6.8,0.5
J0605+5753,"8",98,5,,0.8,
J0605+6246,"5",4,5,,4.6,
J0605-3522,"8",-35,5,,1.0,
J0605-3929,"8",-142,5,,2.2,
J0606+2328,"5",-68,5,,16.2,
J0606+3248,"5",-104,5,,2.4,
J0606+4401,"8",43,5,,1.5,
J0606+4840,"5,8",6,4,,3.7,0.1
J0606+7116,"5,8",19,4,,4.0,0.5
J0606-0024,"2,5,8",174,3,,3.9,0.9
J0606-0724,"8",-139,5,,0.8,
J0606-2023,"5",151,5,,17.9,
J0607+4739,"2,8,15",-19,4,,1.5,0.8
J0607+5602,"5,8",140,4,,9.1,1.1
J0607+6015,"8",-95,5,,1.4,
J0607+6720,"2,5,8,15",173,4,,1.3,0.6
J0607-0834,"1.4,2,5,8,15",114,3,,6.2,2.9
J0607-1219,"5,8",76,4,,3.2,1.4
J0607-1424,"5",-148,5,,5.9,
J0607-1458,"5,8",-31,4,,4.6,0.2
J0607-2447,"2,8",-117,3,,4.4,2.4
J0607-3904,"8",160,5,,19.8,
J0608+0840,"5,8",31,4,,2.6,0.1
J0608+0954,"5,8",56,4,,2.3,0.5
J0608+4508,"5",96,5,,2.8,
J0608+5559,"5",-23,5,,14.7,
J0608-1520,"2,8,15",81,3,,1.2,0.6
J0608-2220,"2,5,8",32,3,,6.3,2.6
J0608-2717,"2,8",144,3,,3.9,1.6
J0609+0729,"8",-179,5,,22.8,
J0609+1407,"5,8",75,4,,2.8,0.1
J0609-0230,"8",167,5,,0.7,
J0609-0247,"8",-10,5,,0.9,
J0609-1542,"1.4,2,5,8,15,24,43",38,5,,1.3,1.1
J0610+1700,"5",143,5,,5.0,
J0610+7248,"8",-66,5,,15.0,
J0610+7801,"5,8",-148,4,,12.7,10.4
J0610-0959,"8",99,5,,1.1,
J0610-1847,"8",71,5,,0.8,
J0610-2115,"5,8",3,4,,9.2,0.9
J0610-2301,"2,8",132,3,,1.9,0.1
J0611+0413,"2,8",156,3,,6.1,2.0
J0611+2803,"5,8",-96,4,,27.4,14.5
J0611+7218,"8",-159,5,,2.4,
J0611-0337,"5",-32,5,,6.7,
J0611-1155,"2,8",-164,3,,10.3,5.9
J0611-2827,"2,8",-156,3,,6.3,5.3
J0612+0851,"8",-80,5,,2.3,
J0612+1337,"5",3,5,,4.4,
J0612+2129,"5",29,5,,5.1,
J0612+4122,"2,5,8,15",116,3,,3.5,1.2
J0612+4618,"5,8",-56,4,,1.9,0.2
J0612+6225,"2,5,8",-110,3,,3.0,0.2
J0612-0552,"8",-155,5,,2.4,
J0612-3138,"2,8",-4,3,,10.5,6.5
J0612-4337,"2,8",-154,3,,6.2,3.1
J0613+1306,"2,5,8,24",-4,3,,2.7,1.4
J0613+1708,"2,5,8",6,3,,5.0,1.5
J0613+2604,"1.4,2,5,8,15",96,2,,4.3,1.1
J0613+5212,"5,8",-35,4,,11.0,2.6
J0613-0008,"5,8",-21,4,,2.4,0.9
J0613-2012,"8",-151,5,,1.9,
J0614+4958,"8",166,5,,2.5,
J0614+5102,"2,8",-9,4,,3.7,2.5
J0614+6046,"2,5,8",144,4,,3.6,0.4
J0614+6139,"5,8",44,4,,1.5,0.3
J0614-2536,"2,8",-56,3,,3.8,2.5
J0615+5158,"8",148,5,,1.2,
J0615-3117,"2,8",72,9,,6.7,5.0
J0615-3355,"5,8",86,4,,2.0,0.4
J0616-0306,"2,8",22,3,,8.5,6.2
J0616-1041,"8",-94,5,,0.7,
J0616-1828,"5,8",-150,4,,13.9,13.0
J0616-3456,"2",4,4,,6.0,
J0617+1640,"5",-129,5,,5.9,
J0617+5701,"2,8,15",-74,6,,0.4,0.1
J0617+7816,"2,5,8",55,4,,4.7,3.6
J0617-0322,"8",-142,5,,0.6,
J0617-1715,"2,8,15",58,2,,1.5,0.5
J0617-2200,"2,8",-54,3,,5.1,4.7
J0617-3031,"5",-12,5,,5.9,
J0617-3634,"2",150,4,,6.3,
J0618+4207,"2,8",-24,3,,3.3,0.5
J0618+4620,"2,8",-132,3,,1.7,0.5
J0618-0954,"5",-154,5,,1.7,
J0618-1106,"8",175,5,,15.3,
J0618-1418,"2,8",108,3,,2.8,1.3
J0618-1632,"5",88,5,,8.0,
J0618-2426,"2,8",120,3,,23.3,21.8
J0619+0506,"5,8",-91,4,,6.9,0.3
J0619+0736,"2,8",-96,3,,2.4,0.6
J0619-1140,"2,8",-154,3,,1.9,0.9
J0620+2102,"8",152,5,,10.2,
J0620+2754,"5,8",163,4,,4.6,0.3
J0620+3745,"8",138,5,,33.2,
J0620+5950,"8",177,5,,2.4,
J0620-1036,"5",47,5,,4.0,
J0620-2515,"2,8",-123,3,,4.0,2.5
J0620-2827,"2,5,8",26,3,,4.8,2.3
J0620-3711,"8",151,5,,4.8,
J0621+1637,"5",38,5,,4.2,
J0621+7605,"2,8",-89,3,,2.8,0.3
J0621-0609,"2,8",124,3,,4.8,1.7
J0621-1402,"8",155,5,,2.8,
J0622+3128,"5,8",142,4,,3.0,0.1
J0622+3326,"2,8,15",-32,2,,1.3,0.3
J0622-0109,"8",178,1,,2.6,
J0622-0846,"5",-148,5,,20.9,
J0622-2738,"8",-37,5,,4.0,
J0623+0811,"5,8",-130,4,,5.8,0.2
J0623+2241,"8",-41,5,,1.0,
J0623+3044,"5",-88,5,,6.2,
J0623+3830,"2,8",169,3,,3.1,2.7
J0623+4554,"2,8",-119,3,,4.1,2.6
J0623+5318,"8",169,5,,43.2,
J0623+5849,"2,8",-70,3,,3.8,1.3
J0623-3009,"5",4,5,,12.3,
J0623-3350,"5,8",-9,4,,6.4,1.1
J0623-4413,"2,8",53,3,,8.1,3.7
J0624+1053,"5,8",-73,4,,5.6,0.1
J0624+3856,"2,8,15",134,3,,1.0,0.3
J0624-0103,"2,8",-172,3,,6.8,3.7
J0624-2545,"5",70,5,,19.4,
J0625+1004,"5,8",-14,4,,11.2,2.6
J0625+1440,"8",-173,5,,1.5,
J0625+4440,"15",97,13,,0.6,
J0625-1017,"8",-21,5,,16.9,
J0625-1133,"5,8",-48,4,,2.3,0.1
J0625-1541,"8",138,5,,3.8,
J0626+2623,"2,5,8",117,3,,3.2,0.4
J0626+2749,"5",26,5,,4.3,
J0626+3339,"5",-101,5,,32.9,
J0626+5510,"5",65,5,,3.8,
J0626+8202,"2,5,8,15",-77,5,,0.5,0.1
J0626-1512,"2",48,4,,5.7,
J0626-2437,"8",147,5,,0.8,
J0627+0324,"2",-75,4,,5.1,
J0627+1831,"8",13,5,,1.7,
J0627-3529,"2,8",139,9,,2.4,0.9
J0628+2010,"8",156,5,,1.5,
J0628+2835,"2,8",52,2,,2.5,0.7
J0628+4825,"8",149,5,,1.8,
J0628+5424,"5",162,5,,4.8,
J0628-2805,"2,8",12,3,,2.4,1.3
J0629+0743,"5",105,5,,7.6,
J0629+1527,"8",37,5,,22.1,
J0629+2437,"5,8",108,4,,5.4,4.6
J0629+6900,"8",75,5,,1.2,
J0629-0505,"2,8",98,3,,2.5,1.4
J0629-1959,"2,8,15,43",15,5,,1.4,0.7
J0630+1240,"5",-85,5,,17.8,
J0630+1738,"2,8",-3,3,,1.6,0.7
J0630+3300,"5",-14,5,,1.5,
J0630+3456,"5",-143,5,,39.1,
J0630-1227,"5,8",89,4,,16.3,0.7
J0630-1323,"2,8",103,3,,2.3,0.1
J0630-1558,"5",-19,5,,9.0,
J0630-2406,"8",94,5,,0.8,
J0631+2020,"2,8",22,3,,3.9,2.7
J0631+2501,"8",48,5,,1.8,
J0631+5311,"2,5,8",57,3,,5.0,0.5
J0631-1410,"2,8",173,3,,6.7,5.2
J0631-1430,"5",19,5,,29.6,
J0631-4154,"2,8",-64,3,,6.4,3.4
J0632+1022,"8",-160,5,,8.5,
J0632+1554,"5,8",-20,4,,2.8,0.1
J0632+1559,"2,8",-141,3,,3.9,1.4
J0632+3200,"8",-59,5,,0.6,
J0632+8020,"8",-17,5,,3.0,
J0632-1250,"2,8",-96,3,,7.9,6.8
J0632-2025,"8",169,5,,2.4,
J0632-2614,"8",23,5,,2.1,
J0633+1527,"5,8",-140,4,,3.4,0.4
J0633+3612,"5,8",79,4,,1.3,0.4
J0633+3642,"2,8",-96,3,,2.7,0.2
J0633+3939,"5",-4,5,,2.6,
J0633+4943,"2,8",-86,2,,2.9,0.3
J0633+5006,"5",13,5,,2.3,
J0633+5853,"5",13,5,,3.8,
J0633+6738,"8",-123,5,,1.0,
J0633-2223,"2,8",-65,3,,4.4,3.5
J0633-2333,"8",-112,5,,40.6,
J0633-2629,"5,8",-9,4,,14.1,0.7
J0634+1414,"8",178,5,,24.6,
J0634+2550,"8",47,5,,2.5,
J0634+3310,"5,8",134,4,,2.2,0.1
J0634+5025,"8",170,5,,30.3,
J0634+5634,"8",59,5,,2.0,
J0634-1340,"8",88,5,,28.7,
J0634-2335,"2,8",-82,3,,2.1,0.7
J0635+1916,"5,8",87,4,,12.2,0.4
J0635+4333,"8",160,5,,2.2,
J0635+4454,"5",-141,5,,7.0,
J0635-1415,"8",-134,5,,9.4,
J0635-1821,"2,8",138,3,,1.6,0.6
J0635-262A,"5,8",-6,13,,5.9,1.2
J0635-262B,"2,8",176,3,,2.9,2.1
J0635-7516,"8",-99,5,,3.7,
J0636+0432,"5,8",68,4,,6.7,0.4
J0636+0801,"5",-156,5,,2.8,
J0636+5009,"2,8",111,5,,5.9,0.4
J0636+6414,"5,8",151,4,,2.9,0.3
J0636+6930,"5,8",-56,4,,1.4,0.1
J0636+7138,"8",177,5,,1.6,
J0636-0547,"2,8",-40,4,,2.5,1.5
J0636-2113,"2,8",68,3,,2.3,0.3
J0636-3113,"5,8",-32,4,,8.3,0.6
J0637+1458,"2,8",140,3,,5.1,1.7
J0637+2319,"8",-8,5,,1.4,
J0637+3322,"8",51,5,,1.8,
J0637+7047,"5",119,5,,2.9,
J0637+8125,"2,8",-92,3,,3.3,1.7
J0637-1052,"2,8",174,6,,5.1,0.3
J0637-2942,"8",-3,5,,3.9,
J0637-3536,"2,8",-74,3,,6.6,3.7
J0638+2458,"2,8",59,3,,8.9,4.2
J0638+5701,"5,8",-94,4,,1.7,0.3
J0638+5933,"8",46,5,,0.8,
J0638+6829,"5",-41,5,,11.2,
J0638-0845,"8",116,5,,1.0,
J0639+0211,"2,8",37,3,,1.9,0.9
J0639+3506,"5,8",176,4,,6.2,5.1
J0639+3532,"5,8",27,4,,4.8,2.7
J0639+3848,"5",-59,5,,4.9,
J0639+5715,"5",91,5,,9.3,
J0639+7324,"2,5,8,43",-9,4,,3.9,3.2
J0639-2141,"2,8",163,3,,5.7,1.3
J0639-3346,"8",-155,5,,4.6,
J0640+3332,"8",-99,5,,1.0,
J0640-1253,"2,8",-58,3,,2.9,0.5
J0641+1010,"5",146,5,,2.3,
J0641+1813,"8",81,5,,0.4,
J0641-0320,"2,8,24",-138,3,,0.9,0.7
J0641-0644,"8",41,5,,32.4,
J0641-3554,"8",-30,5,,1.0,
J0642+1128,"2",7,4,,10.1,
J0642+3509,"2,8",176,3,,3.0,0.7
J0642+4013,"5",-158,5,,3.4,
J0642+5247,"2,8",-151,3,,7.2,6.5
J0642+6758,"8,15",123,3,,0.8,0.1
J0642+8811,"2,8",-72,4,,1.9,0.6
J0642-0649,"8",-55,5,,2.8,
J0643+0724,"5,8",25,3,,7.8,0.8
J0643+0857,"8",-83,5,,2.0,
J0643+1238,"2,5,8",164,3,,1.6,0.6
J0643+5330,"5",55,5,,5.8,
J0643+7236,"5,8",-137,4,,1.6,0.4
J0643-1335,"2,8",35,3,,2.7,0.5
J0643-2451,"2,8",-69,3,,1.8,1.0
J0643-3314,"8",144,5,,2.2,
J0644+2911,"2,5,8",92,3,,3.1,2.0
J0644+3546,"5,8",-63,4,,3.8,0.5
J0644+3914,"2,8",1,3,,3.6,1.5
J0644+5955,"8",42,5,,8.5,
J0644+6038,"5",109,5,,25.3,
J0644-3459,"2,5,8",-91,3,,3.4,0.1
J0645+0541,"2,8",13,3,,6.4,3.5
J0645+2121,"2,8",-26,3,,5.3,3.2
J0645+4631,"5,8",-172,4,,3.8,0.2
J0645-3340,"8",-26,5,,3.5,
J0646+3041,"2,8",165,3,,4.9,1.9
J0646+4451,"1.4,2,5,8,15,24,43",91,3,,0.4,0.1
J0646-3529,"5",161,5,,4.8,
J0646-3903,"2,5,8",55,3,,1.5,0.2
J0647+2430,"5,8",7,4,,6.0,0.2
J0647+2549,"8",-46,5,,18.0,
J0647+4525,"5,8",82,4,,1.4,0.8
J0647+5446,"2,8",95,3,,3.1,2.1
J0647+5917,"5",23,5,,13.1,
J0647+6048,"5",-22,5,,15.0,
J0647-1103,"5",94,5,,3.1,
J0647-1605,"2,8",117,3,,8.0,6.6
J0648+1516,"8",-4,5,,1.7,
J0648+2053,"2,8",145,3,,2.7,1.8
J0648+4907,"8",-99,5,,1.6,
J0648-1744,"2,8,15",38,2,,1.7,0.3
J0648-3044,"2,5,8,24",99,4,,2.5,0.5
J0648-4734,"2",23,4,,9.3,
J0649+0538,"5,8",-155,4,,3.3,1.6
J0649+3657,"5,8",54,4,,2.0,0.6
J0649-0543,"5,8",-19,4,,9.7,7.1
J0649-1839,"5",-114,5,,5.9,
J0649-3139,"8",13,5,,40.6,
J0649-4108,"2,8",-145,3,,11.8,9.4
J0650+0358,"8",-148,5,,0.6,
J0650+2502,"2,8",160,8,,2.2,1.6
J0650+2833,"8",146,5,,1.9,
J0650+5616,"2,8",136,5,,2.1,1.3
J0650+6001,"5,8,15",-141,2,,2.8,0.1
J0650+6305,"5,8",170,4,,4.6,1.3
J0650-0152,"2,8",7,3,,6.9,0.3
J0650-0840,"2,8",126,3,,4.4,0.1
J0650-1632,"8",-91,5,,1.8,
J0650-1637,"1.4,2,5,8,15,24,43",-89,6,,0.8,0.5
J0650-2849,"2",123,4,,6.3,
J0651+1929,"8",173,5,,1.7,
J0651+4013,"8",-156,5,,3.1,
J0651+6955,"5",106,5,,7.9,
J0651-2101,"8",-161,5,,1.7,
J0652+1648,"5,8",168,4,,3.6,0.8
J0652+1936,"5",-56,5,,4.8,
J0652+3404,"5,8",88,4,,3.3,0.7
J0652+6524,"8",-53,5,,2.8,
J0652-3230,"5,8",150,4,,5.5,0.1
J0653+0125,"5,8",-36,4,,1.8,0.1
J0653+0508,"2,8",-111,3,,3.9,2.6
J0653+0520,"5,8",133,4,,1.9,0.4
J0653+1141,"5,8",-149,4,,3.6,0.4
J0653+2313,"5,8",-54,4,,4.2,0.3
J0653+2353,"2,8",-51,3,,5.5,0.2
J0653+3705,"2,8",69,3,,4.2,3.3
J0653+6438,"5,8",171,4,,3.2,0.7
J0653-0625,"2,5,8",-21,3,,4.7,0.5
J0653-0719,"5",-22,5,,9.2,
J0653-1929,"2,8",-174,3,,5.9,5.0
J0654+0925,"5",-20,5,,10.3,
J0654+1004,"5,8",152,4,,3.1,0.2
J0654+4247,"2,8",-144,3,,4.7,3.6
J0654+4514,"8,15",100,4,,0.6,0.1
J0654+4859,"5",85,5,,1.6,
J0654+5042,"2,8,15",89,7,,1.1,0.1
J0654+6505,"5",85,5,,4.4,
J0654-0544,"8",-125,5,,1.2,
J0654-1053,"8",124,5,,1.1,
J0654-2640,"8",-148,5,,3.3,
J0655+0639,"5,8",-58,4,,3.6,0.5
J0655+4100,"2,5,8,15",154,2,,1.9,0.5
J0655+4305,"5,8",-0,4,,7.8,0.1
J0655+5704,"5,8",-127,4,,2.6,0.1
J0655-2416,"8",59,5,,1.8,
J0655-3125,"5",-26,5,,34.1,
J0656+0315,"2,8",70,3,,4.9,2.7
J0656+0539,"5,8",-148,4,,2.2,1.1
J0656+1354,"5",27,5,,3.6,
J0656+2525,"5,8",87,4,,6.0,5.0
J0656+3209,"2,8",87,2,,2.3,0.5
J0656+4237,"2,8",34,3,,2.9,1.9
J0656-0323,"8",-101,9,,0.9,
J0656-2403,"5,8",158,4,,11.4,2.9
J0657+1313,"2,8",-141,3,,5.3,4.3
J0657+2423,"2,8",90,3,,3.4,0.1
J0657+3119,"5",-44,5,,4.2,
J0657+3858,"5,8",6,4,,2.2,0.4
J0657+5741,"8",54,5,,1.7,
J0657-5406,"5",-91,5,,54.6,
J0658-2801,"8",-157,5,,3.4,
J0659+0813,"2,5,8",-35,4,,9.0,1.3
J0659-0621,"2,8",-69,3,,6.7,0.8
J0659-2745,"2,5,8",-134,3,,2.6,1.0
J0659-3145,"5",-164,5,,83.6,
J0700+1709,"2,5,8,43",-112,9,,2.1,1.7
J0700+1905,"5",20,5,,5.4,
J0700+2229,"8",45,5,,36.8,
J0700+6745,"8",-145,5,,2.0,
J0701+6936,"2,8",-65,3,,3.0,1.1
J0701-1034,"5,8",-148,4,,4.6,0.1
J0701-3641,"5,8",-26,4,,6.2,3.0
J0702+2644,"2,8",-1,3,,2.0,0.3
J0702+3257,"5,8",-83,4,,1.8,0.2
J0702+5444,"2,8",20,3,,3.7,2.3
J0702+5923,"5,8",138,4,,6.4,0.7
J0702+6841,"8",52,5,,0.7,
J0702+8549,"2,8",-48,2,,3.0,1.2
J0702-1015,"2,8",51,3,,2.3,1.3
J0702-1951,"2,5,8,15",136,7,,1.4,0.3
J0702-2841,"2,8",-24,3,,4.8,1.0
J0703+1717,"5,8",-21,4,,15.1,2.4
J0703+2818,"5",138,5,,4.4,
J0703+2828,"8",-25,5,,4.9,
J0703+4035,"5,8",75,4,,3.1,0.1
J0703+6808,"8",-152,5,,1.6,
J0703-0051,"2,5,8",-155,2,,4.8,0.3
J0703-3914,"5,8",159,4,,5.8,0.1
J0704+3026,"8",-10,5,,2.0,
J0704+4502,"5,8",-14,4,,5.2,3.0
J0704+4700,"8",146,5,,1.7,
J0704+4906,"5,8",71,4,,2.0,0.1
J0704-1046,"8",57,5,,7.8,
J0704-1307,"8",73,5,,0.9,
J0705+3958,"2,8",-35,3,,7.6,6.0
J0705+6641,"5,8",-171,4,,2.2,0.1
J0705-0546,"5,8",62,4,,5.6,0.3
J0705-1324,"5,8",-1,4,,1.3,0.2
J0706+2402,"8",173,5,,2.4,
J0706+3744,"8",-46,5,,1.9,
J0706+4230,"8",163,5,,1.2,
J0706+4647,"5,8",-118,4,,11.9,1.6
J0706+7741,"8",-139,5,,2.8,
J0706-2311,"8",-100,5,,10.4,
J0706-4122,"8",-171,5,,24.8,
J0707+0226,"8",-130,5,,68.4,
J0707+3822,"2,8",71,3,,3.6,0.8
J0707+6110,"2,5,8",68,3,,2.7,0.3
J0707+6540,"8",-156,5,,2.5,
J0707-0026,"8",-113,5,,6.8,
J0707-0554,"8",169,5,,4.1,
J0708+2241,"8",-138,5,,1.1,
J0708+2353,"5,8",-163,4,,2.9,0.4
J0708+2429,"5",65,5,,9.9,
J0708+3455,"2,8",-16,3,,13.2,12.0
J0708+4306,"5,8",170,4,,3.5,0.1
J0708-1421,"2,8",84,3,,3.9,1.5
J0708-2127,"8",64,5,,1.3,
J0709+0509,"5,8",44,4,,1.5,0.6
J0709+0539,"5,8",-180,4,,7.8,5.9
J0709+3422,"5,8",88,4,,1.5,0.3
J0709+3737,"2",151,4,,10.7,
J0709+4836,"8",-21,5,,1.4,
J0709+5010,"8",-4,5,,2.1,
J0709+6832,"5,8",-88,4,,8.2,4.5
J0709-0255,"2,8",-145,3,,2.2,1.2
J0709-1226,"8",24,5,,53.0,
J0709-1527,"5,8",-74,4,,1.7,0.3
J0710+1453,"8",32,5,,1.4,
J0710+3004,"8",92,5,,1.2,
J0710+3859,"5",-32,5,,7.3,
J0710+4220,"2,5,8",117,3,,9.1,0.6
J0710+4557,"5",-59,5,,2.2,
J0710+4732,"2,5,8,15,24",-2,3,,3.0,0.9
J0710+4924,"8",-48,5,,3.9,
J0710+5908,"8",-154,5,,1.1,
J0710-0439,"5,8",126,4,,33.7,0.1
J0710-2033,"2,8",97,3,,6.4,0.3
J0710-3850,"2,8",48,8,,6.1,3.8
J0711+0048,"2,8",-155,3,,11.0,1.1
J0711+5227,"8",-138,5,,3.6,
J0711-0137,"8",151,5,,0.5,
J0711-0238,"8",-153,5,,3.9,
J0711-1359,"2,8",-168,3,,3.5,2.1
J0712+1220,"5,8",55,4,,7.7,4.8
J0712+5033,"8,15,43",106,4,,0.3,0.2
J0712-2114,"5",-2,5,,5.1,
J0712-2959,"5",130,5,,8.4,
J0713+1935,"2,8,15",87,3,,1.2,0.7
J0713+2540,"5,8",-134,4,,14.3,0.2
J0713+3656,"5,8",117,4,,2.8,0.2
J0713+4349,"8,15",179,3,,9.4,0.1
J0713+5006,"5",63,5,,7.7,
J0713+5053,"2,8",-23,3,,1.8,0.4
J0713+5738,"8,15",51,3,,1.0,0.6
J0713-0129,"5,8",-9,4,,6.2,2.2
J0713-0350,"8",-148,5,,0.7,
J0714+3534,"2,5,8",157,3,,5.1,0.1
J0714+6814,"5,8",-45,4,,1.7,0.6
J0714+7408,"2,8",-127,3,,2.2,1.1
J0714+8151,"8",166,5,,1.9,
J0715+2041,"5",38,5,,4.0,
J0715+4525,"8",-42,5,,0.6,
J0715+4814,"5",169,5,,2.6,
J0715-0921,"8",-121,5,,1.2,
J0716+470A,"5,8",167,4,,126.2,42.4
J0716+470B,"5",160,5,,44.0,
J0716+5323,"8",-63,5,,2.9,
J0716-1636,"5",28,5,,4.5,
J0717+0324,"5,8",-130,4,,2.8,0.2
J0717+1001,"8",-167,5,,23.4,
J0717+4538,"2,8,15",140,3,,0.8,0.2
J0717+5231,"5,8",93,4,,1.7,1.1
J0718+0820,"5",-145,5,,6.0,
J0718+6651,"2,8",-62,3,,1.8,1.1
J0718-1813,"2,8",30,3,,4.2,0.3
J0719+3307,"2,8,15",79,3,,0.8,0.4
J0719+7245,"5",-69,5,,2.8,
J0719-1955,"2,8",-71,3,,23.4,22.0
J0719-3928,"8",-137,5,,6.7,
J0720+0158,"5",-35,5,,2.1,
J0720+4737,"2,8",-101,3,,2.8,1.4
J0720+6355,"5,8",12,4,,2.4,0.1
J0721+0047,"5,8",172,4,,4.7,0.3
J0721+0406,"2,8",-142,3,,1.6,1.1
J0721+1411,"5,8",62,4,,1.9,0.1
J0721+1540,"2,8",174,3,,4.3,2.5
J0721+2742,"2,8",-46,3,,2.5,1.1
J0721+7120,"1.4,2,5,8,15,43,86",21,4,,1.1,0.7
J0721-1530,"2,8",168,15,,8.5,7.5
J0721-1630,"8",-133,5,,2.1,
J0721-3528,"8",-170,108,,3.7,
J0722+0306,"8",-175,5,,1.6,
J0722+2528,"2,8",-107,3,,2.3,1.2
J0722+3606,"5,8",-87,4,,1.7,0.8
J0722+3722,"5,8,15",-59,3,,1.0,0.1
J0722-0731,"8",83,5,,1.4,
J0722-3038,"8",35,5,,6.4,
J0723+2051,"5",58,5,,2.7,
J0723+2859,"8",138,5,,1.1,
J0723-0925,"8",51,5,,3.6,
J0724+0308,"8",26,6,,2.2,
J0724+3531,"5",102,5,,3.2,
J0724-0658,"5,8",-13,4,,4.8,0.3
J0724-0715,"2,8",30,5,,3.0,0.9
J0724-1505,"8",-50,5,,39.4,
J0724-1545,"8",-154,5,,0.7,
J0725+1330,"5",62,5,,4.0,
J0725+1425,"2,5,8,15,24,43",-62,3,,1.5,1.3
J0725+3917,"5",-17,5,,14.2,
J0725+4617,"5,8",130,4,,1.8,0.1
J0725+5413,"5,8",-142,4,,1.5,0.2
J0725+8114,"8",52,5,,2.1,
J0725-0054,"2,5,8,15,43",-35,15,,3.7,0.8
J0725-1852,"5",106,5,,5.2,
J0725-1904,"2,8",141,3,,2.5,1.3
J0725-2640,"8",-121,5,,0.9,
J0726+0636,"2,8",96,3,,42.9,40.8
J0726+2153,"2,8",113,4,,3.6,2.9
J0726+3912,"5",-17,5,,1.9,
J0726+4124,"5",140,5,,2.9,
J0726+7911,"2,8",-86,6,,1.0,0.6
J0727+0039,"8",-175,5,,1.9,
J0727+4844,"2,5,8",-12,3,,3.0,1.1
J0727+6730,"5",-132,5,,3.1,
J0727-0538,"8",67,5,,0.8,
J0727-3813,"8",-176,5,,8.6,
J0728+1210,"8",-38,5,,3.8,
J0728+2153,"2,8",-59,3,,2.7,2.1
J0728+4640,"5",139,5,,3.7,
J0728+5325,"5",105,5,,1.6,
J0728+5701,"2,5,8,15",151,2,,2.1,0.8
J0728+6748,"2,5,8,15",-96,2,,1.3,0.2
J0728-0453,"8",-148,5,,4.0,
J0728-1822,"5,8",-7,4,,3.6,1.2
J0728-2231,"8",59,5,,2.4,
J0728-3641,"8",-160,5,,14.1,
J0729+6129,"8",-120,5,,1.2,
J0729+6853,"5",140,5,,48.3,
J0729-0018,"5",26,5,,5.3,
J0729-1320,"8",63,1,,3.5,
J0729-3439,"8",106,5,,2.5,
J0729-3639,"8",85,5,,8.2,
J0730+0310,"8",100,5,,1.5,
J0730+4001,"5",-166,5,,4.9,
J0730+4049,"2,5,8",-53,3,,2.4,0.6
J0730-0241,"2,8",105,3,,2.4,0.9
J0730-0535,"2,8",144,3,,5.1,2.9
J0730-1141,"1.4,2,5,8,15,24,43",-64,6,,1.3,1.0
J0730-1954,"5",96,5,,1.9,
J0730-3208,"2",-163,4,,3.0,
J0730-3223,"5",-111,5,,24.3,
J0730-3405,"8",23,5,,7.8,
J0731+0632,"5,8",118,4,,2.4,0.1
J0731+1433,"2,8",169,3,,2.8,0.1
J0731+1734,"5,8",97,4,,3.7,0.3
J0731+2451,"2,8",33,4,,2.4,0.4
J0731+2804,"2,5,8",11,3,,8.1,2.5
J0731+5338,"5",-90,5,,6.1,
J0731-2224,"2",-102,13,,11.2,
J0731-2341,"2,8",-78,3,,7.6,5.7
J0732+0150,"2,8",-153,3,,3.3,1.4
J0732+2548,"2,8",-17,2,,2.8,1.3
J0732+3840,"5",-79,5,,5.1,
J0732+4550,"5,8",-64,4,,2.3,0.1
J0732+6023,"5,8",77,4,,3.1,0.3
J0732-0128,"5",142,5,,10.7,
J0732-0228,"5,8",46,4,,3.3,0.4
J0732-0334,"8",-45,5,,2.2,
J0733+0456,"2,8",-114,16,,2.3,0.2
J0733+1306,"5,8",-82,4,,3.4,0.7
J0733+1631,"8",52,5,,4.5,
J0733+3515,"2",-107,4,,12.7,
J0733+4111,"8",21,5,,2.7,
J0733+5022,"1.4,2,5,8,15,24,43",-150,3,,1.5,1.3
J0733+5605,"2",-18,4,,19.4,
J0733+5908,"8",158,5,,2.4,
J0733-0026,"5,8",87,4,,2.7,0.4
J0734+5905,"8",-173,5,,1.6,
J0734+6528,"5",-12,5,,5.2,
J0735+0125,"5,8",2,4,,2.3,0.4
J0735+0130,"2,8",71,3,,2.9,0.6
J0735+0734,"8",-13,5,,15.5,
J0735+2036,"5,8",142,4,,1.8,1.0
J0735+2341,"8",-109,5,,6.7,
J0735+234A,"8",-34,5,,24.9,
J0735+3428,"5",126,5,,2.1,
J0735+4750,"2,5,8",-97,3,,1.8,0.2
J0735+5011,"8",67,5,,1.4,
J0735+5925,"5",-131,5,,1.4,
J0735+7115,"8",-29,5,,4.3,
J0735-0029,"5",102,5,,0.9,
J0735-1735,"2,8",31,36,,8.2,4.2
J0736+2604,"5,8",-43,4,,5.9,0.1
J0736+2849,"8",67,5,,1.9,
J0736+2954,"2,5,8,15",24,8,,1.7,0.7
J0736+3131,"5",-35,5,,3.0,
J0736+6513,"5",46,5,,6.6,
J0736-0157,"5",-42,5,,5.0,
J0736-0344,"5",-25,5,,7.8,
J0736-0433,"8",-155,5,,3.4,
J0736-1853,"8",-80,2,,4.7,
J0737+1729,"5",24,5,,5.7,
J0737+2651,"5",95,5,,2.4,
J0737+5941,"2,5,8",167,3,,5.6,1.3
J0737+6430,"2,5,8",-56,3,,3.1,0.3
J0737-0338,"5,8",145,4,,3.1,1.9
J0737-0720,"2,8",73,3,,5.5,3.1
J0737-3027,"5,8",-93,4,,2.3,0.2
J0737-3954,"8",18,5,,0.6,
J0738+0518,"8",-62,5,,3.1,
J0738+1742,"1.4,2,8,15,24,43",68,3,,1.0,0.2
J0738+6537,"8",-33,5,,2.4,
J0738-0626,"2,8",-96,3,,6.6,2.7
J0738-3025,"8",-21,5,,11.3,
J0738-3322,"2",99,4,,10.1,
J0738-6735,"8",-129,5,,3.4,
J0739+0137,"1.4,2,5,8,15,24",-75,3,,2.6,1.8
J0739+1739,"5,8",78,3,,1.8,0.2
J0739+2347,"5",-179,5,,13.6,
J0739+6306,"5",-171,5,,1.9,
J0739+7527,"2",-60,4,,3.8,
J0739-0747,"5,8",9,4,,2.8,0.4
J0739-2420,"2",153,4,,6.9,
J0740+1730,"8",119,5,,4.2,
J0740+2852,"5,8",-1,4,,1.2,0.3
J0740+4018,"8",-103,5,,2.8,
J0740+6719,"2,8",-158,3,,7.6,4.3
J0740+7129,"5",-55,5,,23.6,
J0740-0310,"8",167,5,,5.4,
J0740-0724,"5",75,5,,3.4,
J0740-1351,"5,8",-43,4,,2.6,0.3
J0740-2444,"8",-89,5,,1.2,
J0741+2338,"8",37,5,,3.2,
J0741+2706,"2,5,8",-116,3,,2.3,0.4
J0741+3112,"2,5,8,15,43",177,16,,3.0,0.2
J0741+4208,"5",-77,5,,2.7,
J0741+6324,"8",132,5,,1.9,
J0741-1359,"5,8",156,4,,3.6,0.4
J0741-2647,"2",130,4,,7.3,
J0742+0410,"5,8",138,4,,3.0,1.6
J0742+1947,"8",58,5,,1.6,
J0742+3944,"5",155,5,,5.2,
J0742+4215,"5",-45,5,,1.4,
J0742+4900,"2,5,8",5,3,,1.3,0.2
J0742+5444,"2,5,8,15",-136,3,,1.3,0.8
J0742+6836,"5,8",91,4,,4.6,0.1
J0742-1714,"8",158,5,,2.9,
J0742-3829,"8",38,5,,1.0,
J0743+0006,"5,8",161,4,,1.9,0.6
J0743+1648,"5,8",-51,4,,4.1,2.1
J0743+1714,"2,8",-19,4,,2.9,1.9
J0743+2328,"2,5,8",79,3,,2.9,0.2
J0743+3941,"2,5,8",151,3,,2.4,0.7
J0743+4641,"5",-62,5,,4.0,
J0743+5053,"5,8",39,4,,3.5,0.9
J0743-0323,"5",44,5,,87.7,
J0743-0440,"8",-49,5,,1.1,
J0743-3803,"8",-10,5,,8.7,
J0743-5619,"2",-104,4,,46.8,
J0744+0137,"5,8",-147,4,,4.6,1.2
J0744+2120,"8",16,5,,1.1,
J0744+2920,"2,5,8",-65,3,,5.8,0.2
J0744+2959,"5",-139,5,,2.4,
J0744+5625,"5,8",55,4,,8.4,5.0
J0744+7036,"5,8",44,4,,3.6,1.0
J0744+7433,"5",-95,5,,32.7,
J0744-0629,"8",-13,6,,5.3,
J0744-1414,"8",47,5,,0.9,
J0744-141A,"5,8",153,4,,4.7,2.1
J0745+1011,"1.4,2,5,8,15,43",-9,3,,2.0,0.4
J0745+1209,"5",63,5,,48.1,
J0745+2614,"2,8",125,3,,26.1,25.8
J0745+3142,"2,5,8",132,3,,2.7,0.4
J0745+3313,"2,5,8",-5,3,,4.4,0.3
J0745+3731,"8",-126,5,,2.4,
J0745-0044,"2,5,8,15,24,43",48,23,,1.0,0.1
J0745-2451,"2,8",-13,3,,2.5,1.4
J0746+1056,"8",-34,5,,0.8,
J0746+1807,"2,8",-167,3,,2.2,1.1
J0746+2549,"2,8,15",8,5,,0.9,0.1
J0746+2734,"2,5,8,15",119,3,,1.1,0.6
J0746-0019,"5,8",-33,4,,14.3,0.1
J0746-0709,"8",110,5,,0.9,
J0746-1555,"2,8",-42,3,,2.8,0.9
J0747+7205,"5,8",-7,4,,2.1,0.2
J0747+7639,"8,15",-112,3,,3.5,0.2
J0747+8512,"5",-95,5,,32.6,
J0747-0400,"5",4,5,,6.7,
J0747-1237,"8",-80,5,,1.4,
J0747-2919,"8",-147,5,,1.1,
J0747-3310,"2,5,8",35,3,,2.6,0.9
J0748+2400,"2,5,8,15,24,43",-63,3,,1.1,0.8
J0748+3006,"5",88,5,,33.4,
J0748+4930,"8",67,5,,31.3,
J0748+5548,"8",-137,5,,16.7,
J0748-1639,"2,8",-145,3,,1.7,0.5
J0748-1650,"2,8",-53,3,,2.1,0.1
J0749+0837,"8",-180,5,,1.3,
J0749+1057,"2,8",-146,3,,4.9,3.3
J0749+2255,"8",-167,5,,2.2,
J0749+2313,"8",36,5,,1.2,
J0749+4510,"8",138,5,,1.5,
J0749+5750,"2,5,8",29,3,,18.6,0.2
J0749+7420,"2,5,8",22,3,,1.3,0.1
J0749+7451,"8",-123,5,,2.5,
J0750+0406,"5,8",-100,4,,3.3,0.1
J0750+1021,"2,8",-148,3,,1.8,1.1
J0750+1231,"1.4,2,5,8,15,24,43",89,4,,1.7,1.3
J0750+1823,"2,5,8",-8,6,,3.0,1.4
J0750+1919,"2",131,4,,96.9,
J0750+2824,"8",141,5,,8.8,
J0750+3630,"5",116,5,,5.5,
J0750+4814,"2,5,8,24",-92,3,,1.9,1.0
J0750+5015,"2,5,8",69,3,,3.1,0.1
J0750+7217,"5,8",128,4,,3.8,1.7
J0750+7909,"2,8",-138,7,,1.8,0.8
J0750+8241,"2,5,8",3,3,,2.1,0.2
J0750-0706,"2,5,8",-65,3,,1.8,0.1
J0750-1216,"5",64,5,,2.0,
J0750-3759,"8",106,5,,43.2,
J0751+0152,"2,8",95,3,,5.4,3.3
J0751+2657,"5",102,5,,2.9,
J0751+3313,"5,8,15",2,3,,0.9,0.1
J0751+4115,"5",-160,5,,4.2,
J0751+6840,"2,8",63,3,,2.0,0.4
J0751-0046,"2",-83,4,,4.2,
J0751-0421,"5,8",61,4,,4.8,0.2
J0751-3331,"2,8",39,3,,4.2,2.0
J0752+2059,"5,8",-133,4,,1.0,0.3
J0752+2946,"5,8",-72,4,,2.9,0.1
J0752+3730,"2,5,8",-48,3,,3.7,0.1
J0752+4556,"8",-138,5,,2.0,
J0752+5808,"2,5",83,4,,39.7,0.3
J0752+5809,"8",56,5,,1.6,
J0752+6112,"5",-52,5,,1.8,
J0753+0451,"5,8",-166,4,,4.1,0.2
J0753+0924,"5,8",145,4,,3.0,2.1
J0753+2146,"5",23,5,,11.3,
J0753+4231,"5,8",-136,4,,8.4,0.5
J0753+5352,"2,5,8,15,24,43",20,4,,1.2,0.3
J0753+6335,"8",43,5,,2.4,
J0754+0344,"5,8",-90,4,,3.6,0.4
J0754+0452,"5",-11,5,,3.5,
J0754+2533,"5",153,5,,5.8,
J0754+3033,"2,5,8",-74,3,,2.8,2.0
J0754+3910,"8",141,5,,1.2,
J0754+4823,"2,5,8",112,3,,1.6,0.3
J0754+5324,"2,5",-48,4,,20.2,0.1
J0754+7140,"2,8",170,3,,3.0,0.9
J0754-0247,"8",119,5,,9.8,
J0754-1147,"2,8,15",-150,4,,0.9,0.2
J0754-3842,"8",19,5,,15.3,
J0755+2329,"8",69,5,,2.0,
J0755+2542,"8",176,5,,0.6,
J0755-1028,"5,8",-164,4,,5.1,0.5
J0755-4239,"8",-110,5,,2.7,
J0756+1325,"2,5,8",111,3,,2.4,0.8
J0756+3714,"5",-57,5,,1.5,
J0756+5151,"2,5,8",78,3,,1.8,0.2
J0756+5757,"5",-32,5,,2.3,
J0756+6058,"8",20,5,,11.7,
J0756+6347,"2,5,8",-177,3,,1.4,0.7
J0756-1542,"2,8",-167,3,,11.0,8.9
J0757+0251,"8",-111,5,,5.6,
J0757+0418,"5,8",-49,4,,1.9,0.2
J0757+0956,"1.4,2,5,8,15,24,43",13,2,,1.5,1.1
J0757+2528,"5",-131,5,,3.2,
J0757+2845,"5",-81,5,,11.0,
J0757+3648,"5",-173,5,,3.5,
J0757+6110,"2,5,8",-62,3,,3.3,1.4
J0757-3727,"8",-90,5,,4.6,
J0758+0827,"2,8",-64,3,,2.9,0.3
J0758+1136,"2,8",103,3,,5.3,1.8
J0758+1357,"5",149,5,,2.5,
J0758+1437,"5,8",127,4,,2.5,0.8
J0758+2705,"5,8",56,4,,1.4,0.1
J0758+3747,"2,5,8",115,3,,1.6,0.4
J0758-1930,"8",80,5,,1.3,
J0759+3010,"5",-5,5,,2.8,
J0759+4841,"5",-73,5,,3.3,
J0759-0350,"5",-1,5,,13.1,
J0800+1353,"8",-137,5,,0.8,
J0800+3702,"8",7,5,,1.9,
J0800+4854,"5",-6,5,,14.2,
J0800+5010,"8",26,5,,3.4,
J0800+5611,"8",8,5,,3.1,
J0800-2011,"5,8",-64,4,,4.2,0.9
J0800-2302,"8",-24,5,,0.8,
J0800-2926,"5,8",-30,4,,7.9,0.2
J0801+1153,"2,8",-45,3,,19.1,14.4
J0801+1414,"8",-87,5,,1.2,
J0801+4401,"2,5,8",169,4,,0.7,0.1
J0801+4736,"2,8",150,3,,6.3,5.1
J0801+5455,"5",-32,5,,12.7,
J0801+6639,"8",-78,5,,0.6,
J0801+7408,"5,8",45,4,,1.4,0.1
J0801-2831,"2,8",-19,3,,8.3,6.9
J0801-3336,"2",-36,4,,5.4,
J0802+1809,"2,5,8",126,3,,1.5,0.5
J0802+2509,"2,5,8",-151,3,,5.1,1.1
J0802+5255,"5,8",81,4,,8.4,6.0
J0802+5921,"2,5,8",62,3,,2.0,0.1
J0802+6353,"5",-177,5,,3.1,
J0802-1042,"2,5,8",160,3,,3.3,0.8
J0802-1751,"8",124,5,,5.1,
J0803+0421,"8",170,5,,1.1,
J0803+6403,"2,5,8",-51,3,,2.4,0.9
J0803-0336,"8",104,5,,2.4,
J0803-0805,"2,5,8",-140,3,,2.2,0.7
J0803-1417,"5,8",-156,4,,4.6,1.2
J0804+0414,"8",87,5,,1.1,
J0804+1012,"5,8",160,4,,1.8,0.4
J0804+1313,"8",159,5,,6.2,
J0804+3035,"5",39,5,,40.5,
J0804+4335,"8",-106,5,,3.5,
J0804+4704,"5",-132,5,,0.6,
J0804+470A,"5",-127,5,,13.3,
J0804+5431,"15",176,4,,1.4,
J0804+6040,"5,8",15,4,,2.4,0.1
J0804-1038,"5,8",-36,4,,10.2,0.9
J0804-1712,"2,8",-124,3,,2.4,1.8
J0804-1936,"8",51,5,,2.1,
J0804-2749,"2,8",-62,3,,3.5,2.6
J0805+1121,"2,8",145,3,,3.5,2.1
J0805+2106,"5,8",155,3,,3.6,0.1
J0805+6144,"2,5,8,15",161,5,,2.0,0.6
J0805+7534,"8",-33,5,,4.6,
J0805-0111,"2,8",-156,3,,2.7,0.4
J0806+4504,"2,8",-129,3,,1.9,0.5
J0806+4841,"8",39,5,,19.2,
J0806+5931,"2,8",-35,63,,4.1,0.2
J0806+7746,"5,8",-165,4,,1.1,0.4
J0806-0454,"2,8",166,3,,8.4,6.6
J0806-1724,"2,8",-50,3,,4.5,2.1
J0806-2233,"8",-21,5,,3.9,
J0806-2652,"2,8",-81,4,,4.3,2.8
J0806-2911,"2,8",-35,3,,5.6,0.2
J0806-3519,"8",-95,5,,1.8,
J0807+0432,"2,8",-57,3,,5.9,0.5
J0807+0708,"2,8",-103,3,,2.2,0.8
J0807+1352,"2,8",-2,3,,4.6,3.1
J0807+4515,"5,8",-64,4,,3.8,0.2
J0807+494A,"2,8",138,3,,1.5,0.5
J0807+5117,"2,5,8,15",-135,3,,1.8,0.4
J0807-0541,"2,8,15",36,2,,6.3,5.5
J0807-1207,"2,8",-102,3,,6.6,5.4
J0808+0514,"5,8",15,4,,2.1,0.8
J0808+0918,"5,8",72,4,,5.3,0.1
J0808+1253,"5",-112,5,,4.7,
J0808+2646,"2,5,8",-66,3,,3.8,1.0
J0808+4052,"2,5,8,15,24",35,3,,0.8,0.7
J0808+4950,"2,8,15,24",128,2,,1.3,0.2
J0808+7315,"2,8",-57,2,,3.5,0.3
J0808-0208,"8",-166,5,,5.0,
J0808-0751,"1.4,2,5,8,15,24,43",-31,3,,1.7,1.3
J0808-1027,"8",-163,5,,1.9,
J0809+3122,"2,8",-108,3,,3.4,0.1
J0809+3455,"5,8,15",161,3,,1.6,0.5
J0809+5218,"2,5,8,15",55,3,,1.5,0.1
J0809+5341,"8",-141,5,,2.2,
J0809-1532,"2,8",-101,4,,3.6,2.4
J0810+0810,"2,8",-172,3,,5.7,4.4
J0810+1010,"8",87,5,,0.9,
J0810+4134,"2,5,8",124,3,,2.1,1.4
J0810+4335,"5",-118,5,,2.0,
J0810-1321,"2,5,8",-21,3,,11.3,1.2
J0811+0146,"1.4,2,5,8,15,24,43",-169,4,,1.1,0.5
J0811+0420,"5",-163,5,,21.0,
J0811+2141,"5",15,5,,15.4,
J0811+4308,"5",115,5,,5.2,
J0811+5714,"5,8",-100,3,,1.1,0.3
J0811+7051,"5,8",120,4,,3.5,0.1
J0811-0204,"5,8",173,4,,9.5,6.2
J0811-0732,"8",57,5,,1.4,
J0811-1047,"5",87,5,,3.6,
J0812+0237,"8",142,5,,8.8,
J0812+0712,"8",-153,5,,1.2,
J0812+1629,"5",-95,5,,9.1,
J0812+2522,"2,8",-108,3,,4.0,1.0
J0812+4536,"5,8",-131,4,,1.3,0.3
J0812+5554,"5,8",-1,4,,9.0,0.3
J0812+5845,"5",27,5,,7.2,
J0812+6904,"5,8",-163,4,,3.5,0.4
J0812-1810,"2,8",29,3,,10.1,6.0
J0813+2303,"5,8",67,4,,2.7,0.1
J0813+2435,"5,8",-54,4,,1.1,0.4
J0813+2542,"5,8",-134,4,,1.7,0.1
J0813+5347,"8",175,5,,1.9,
J0813+7843,"8",61,5,,2.4,
J0814+2809,"5",117,5,,8.9,
J0814+3237,"5",143,5,,2.5,
J0814+3553,"5",-159,5,,0.7,
J0814+5609,"2,5,8",95,3,,2.5,0.1
J0814+6431,"2,5,15",-159,3,,5.3,4.9
J0814-0617,"5",22,5,,11.4,
J0814-1012,"8",-18,5,,3.5,
J0814-1739,"8",17,5,,0.6,
J0814-1806,"2,8",69,3,,15.0,8.2
J0814-2253,"8",98,5,,4.0,
J0814-2521,"2,5,8",86,3,,3.7,0.1
J0814-2644,"5",146,5,,5.6,
J0814-3538,"8",-4,5,,20.9,
J0815+0154,"2,5,8",-31,3,,2.1,0.4
J0815+0954,"2,8",-146,3,,2.2,1.4
J0815+1905,"5",-160,5,,4.1,
J0815+2950,"5",35,5,,2.6,
J0815+3635,"2,5,8,24",-14,3,,2.2,1.3
J0815+6154,"8",-137,5,,1.8,
J0815-1141,"8",177,5,,29.8,
J0815-2338,"5",-19,5,,1.3,
J0816+2051,"8",91,5,,2.3,
J0816+4910,"5,8",141,4,,1.3,0.4
J0816+5739,"2,8",8,3,,3.4,0.4
J0816+6033,"5",-110,5,,2.7,
J0816+6538,"5,8",110,4,,11.4,0.1
J0816-0737,"5,8",-8,4,,8.7,1.3
J0816-1311,"8",124,5,,1.8,
J0816-2421,"2,8",-10,3,,5.1,3.8
J0817+1958,"2,5,8",34,3,,6.7,1.1
J0817+2237,"8",170,5,,2.1,
J0817+2352,"2,5,8",-52,3,,5.5,0.9
J0817+3227,"2,5,8",-82,3,,2.3,1.3
J0817+3243,"8",-12,5,,37.8,
J0817+5537,"2,5,8",135,3,,1.9,0.6
J0817+5957,"8",-163,5,,52.2,
J0817-0307,"2,8",93,3,,2.5,1.4
J0817-0933,"2,8,15",3,3,,1.1,0.2
J0817-1214,"5",-36,5,,6.0,
J0817-2936,"2,8",51,3,,4.1,2.3
J0818+0517,"2,8",-12,3,,6.0,4.9
J0818+0742,"8",-38,5,,3.0,
J0818+4222,"1.4,2,5,8,15,24",101,3,,1.3,0.2
J0818+4754,"5",106,5,,3.5,
J0818+5437,"8",-2,5,,46.3,
J0818+6109,"5",-78,5,,2.3,
J0818-0208,"5",132,5,,4.8,
J0819+0150,"8",161,5,,1.6,
J0819+2747,"2,5,8",160,3,,4.1,1.3
J0819+3226,"2,5,8",133,3,,1.7,0.1
J0819+3823,"15",123,4,,0.4,
J0819+4037,"5,8",-45,4,,16.6,4.5
J0819+7538,"2,8",8,3,,70.9,53.8
J0819+8105,"2,8",-139,3,,3.4,0.3
J0819-0319,"5,8",92,4,,3.2,1.7
J0819-0630,"2,8",11,3,,4.7,3.0
J0819-0756,"8",-29,5,,17.2,
J0819-1324,"8",-45,5,,2.9,
J0820+1006,"8",48,5,,1.1,
J0820+2353,"8",173,5,,1.3,
J0820+4229,"5,8",113,4,,2.8,0.6
J0820+5621,"5",32,5,,2.5,
J0820-1258,"2,5,8,15",73,3,,2.8,1.7
J0821+2857,"5",-125,5,,2.9,
J0821+3107,"2,5,8",34,3,,1.4,0.2
J0821-0323,"2,8",-77,3,,5.8,0.3
J0822+2538,"2,8",120,3,,4.7,3.0
J0822+4041,"2,5,8",30,3,,3.6,0.4
J0822+5112,"5",-170,5,,9.6,
J0822-2631,"5",136,5,,63.4,
J0823+0611,"5,8",-134,4,,2.0,0.1
J0823+2223,"5,8,15",-164,3,,4.7,0.6
J0823+2928,"2,5,8",110,3,,3.7,2.4
J0823+4138,"5",-44,5,,2.2,
J0823-0624,"5",-173,5,,3.0,
J0823-0939,"2,8",-38,3,,12.0,5.6
J0824+2438,"2,5,8,24",-39,3,,1.4,0.6
J0824+3916,"2,5,8,15,43",-47,3,,3.5,0.4
J0824+391A,"8",-44,5,,4.0,
J0824+4057,"2,8",-51,3,,2.6,0.9
J0824+5552,"2,5,8,15,24,43",94,3,,1.5,1.0
J0824+7058,"5",-135,5,,68.6,
J0824-1029,"5,8",-167,4,,3.0,0.5
J0824-1527,"2,8",-96,3,,3.8,2.2
J0824-1827,"2,8",33,3,,4.7,0.3
J0824-2428,"8",33,6,,2.2,
J0824-2944,"5",-30,5,,10.8,
J0825+0309,"1.4,2,5,8,15,24,43",21,3,,1.6,1.5
J0825+0831,"2",-108,4,,5.6,
J0825+1332,"2,8",3,9,,5.3,3.6
J0825+2704,"5",-32,5,,4.4,
J0825+3919,"5,8",-130,4,,6.8,1.8
J0825+6157,"2,8,15",73,3,,1.1,0.1
J0825-0450,"5,8",-134,4,,3.6,0.2
J0825-3218,"8",-33,5,,1.1,
J0826+1257,"2,8",-21,3,,2.1,0.1
J0826+1434,"8",172,5,,3.0,
J0826+2803,"5",-57,5,,8.2,
J0826+7353,"5,8",-105,4,,1.5,0.3
J0826-2230,"2,8,15",146,5,,0.8,0.3
J0826-2352,"5,8",37,4,,2.3,1.2
J0827+1052,"2,8",116,3,,4.5,3.9
J0827+2918,"8",155,5,,11.4,
J0827+3525,"2,5",55,4,,8.9,0.1
J0827+5217,"2,5,8",127,3,,1.2,0.1
J0828+3822,"8",62,5,,7.3,
J0828+5048,"2,5,8",10,3,,3.4,0.2
J0828-3731,"2,8,24",-42,3,,2.1,0.8
J0829+0858,"5,8",-62,4,,1.7,0.4
J0829+1754,"2,5,8",122,3,,2.7,0.2
J0829+3629,"5,8",22,4,,6.5,3.9
J0829+4018,"2",50,4,,61.6,
J0829+5108,"8",-116,5,,2.3,
J0829-1831,"5",143,5,,5.7,
J0830+0520,"5",7,5,,10.4,
J0830+0624,"2,5,8",133,4,,3.4,0.4
J0830+0729,"8",-76,5,,1.4,
J0830+1123,"5,8",-134,4,,3.1,0.7
J0830+2323,"8",3,5,,7.5,
J0830+2410,"1.4,2,5,8,15,24,43",127,3,,1.5,1.2
J0830-0242,"8",133,5,,3.8,
J0830-0340,"5",158,5,,7.8,
J0830-0636,"2,8",-14,3,,4.7,2.6
J0831+0429,"1.4,2,5,8,15,43",64,2,,2.4,1.6
J0831+0621,"8",-136,5,,5.5,
J0831+0755,"5,8",63,4,,14.6,0.1
J0831+0847,"2,8",41,3,,2.3,0.5
J0831+1746,"5",-82,5,,28.2,
J0831+2630,"5",-21,5,,2.1,
J0831+3742,"5",74,5,,1.6,
J0831+5155,"5,8",-122,4,,4.0,0.4
J0831+7035,"5",141,5,,1.4,
J0831-2228,"2,8",85,3,,7.0,6.1
J0832+0509,"5,8",150,4,,10.2,4.6
J0832+1040,"8",115,5,,1.1,
J0832+1554,"2,5,8",168,3,,3.7,1.1
J0832+1821,"5",121,5,,2.7,
J0832+1832,"5,8",46,3,,7.4,0.1
J0832+2752,"8",136,5,,0.9,
J0832+4913,"2,5,8,15",60,3,,1.0,0.2
J0832-0310,"8",30,5,,4.0,
J0833+0350,"2,8",2,3,,2.5,1.0
J0833+1123,"2,8",30,3,,3.0,0.9
J0833+2131,"5",-151,5,,1.8,
J0833+3408,"8",-24,5,,1.6,
J0833+4224,"2,5,8",-82,3,,2.4,0.7
J0833-0454,"5,8",73,4,,3.7,0.2
J0834+0250,"5",75,5,,17.5,
J0834+4303,"5",137,5,,35.0,
J0834+4403,"2,5,8",17,3,,5.1,0.3
J0834+5534,"2,5,8,15",-65,2,,3.7,0.5
J0834+6019,"2,5,8",20,3,,1.3,0.3
J0834+7256,"5,8",6,4,,2.3,0.2
J0834-0417,"5,8",95,4,,2.5,0.1
J0834-2241,"8",-15,5,,8.8,
J0835+6640,"5,8",-31,4,,2.3,0.2
J0835+6832,"8",4,5,,8.3,
J0835+6835,"2,5,8",-61,3,,2.3,1.7
J0836+2139,"2,5,8",130,3,,1.8,0.6
J0836+2355,"2,5,8",97,3,,2.2,0.3
J0836+2728,"2,5,8",83,3,,1.5,0.5
J0836+4125,"2,5,8,15",7,2,,2.6,0.3
J0836-0001,"5",87,5,,1.3,
J0836-2016,"2,5,8,15,24",-106,3,,2.5,1.8
J0836-2233,"2,8",-60,2,,7.4,0.1
J0837+2454,"2,5,8,24",141,3,,2.3,1.5
J0837+2501,"5",161,5,,4.0,
J0837+4734,"5",-172,5,,1.7,
J0837+5825,"2,5,8",82,4,,2.4,0.9
J0837-3409,"8",-10,5,,1.6,
J0838+1151,"5",-85,5,,4.1,
J0838+3000,"5",156,5,,2.3,
J0838+3922,"5,8",105,4,,11.0,0.3
J0838-0159,"5,8",-78,4,,3.8,0.2
J0838-0713,"8",-23,5,,0.8,
J0838-3836,"2,8",-139,3,,8.8,7.9
J0839+0104,"2,8,15",-126,3,,0.9,0.2
J0839+0319,"2,8",111,3,,4.1,1.5
J0839+1802,"2,5,8,15",-40,3,,3.4,1.3
J0839+1921,"5,8",7,4,,4.6,0.2
J0839+2002,"5",72,5,,3.2,
J0839+2850,"2,5,8",-1,3,,3.4,1.4
J0839+3107,"8",-174,5,,2.3,
J0839+3540,"8",-141,5,,2.2,
J0839+4227,"2,5,8",47,3,,1.2,0.2
J0839+4301,"5",-62,5,,6.0,
J0839-0202,"5,8",70,4,,3.4,1.0
J0839-1214,"2,5,8",77,3,,2.2,0.9
J0840+1312,"1.4,2,5,8,15,24,43",84,3,,1.8,1.2
J0840+2810,"5",-144,5,,1.8,
J0840+2949,"8",15,5,,12.5,
J0840+4439,"8",-135,5,,1.1,
J0840+6419,"5,8",-31,4,,5.4,4.3
J0840-0045,"5,8",178,4,,4.0,0.2
J0840-0648,"8",-98,5,,15.2,
J0840-0910,"2",-105,4,,9.4,
J0840-1910,"8",89,5,,1.1,
J0840-5732,"8",-56,5,,8.5,
J0841+2319,"2,8",-100,3,,6.0,5.3
J0841+7053,"1.4,2,5,8,15,43",-143,2,,2.5,1.7
J0841-3136,"2,8",94,3,,3.9,2.5
J0842+0252,"8",-31,5,,1.3,
J0842+1536,"8",133,5,,58.8,
J0842+1835,"1.4,2,5,8,15",-166,3,,9.6,1.6
J0842+4525,"2,8",-178,3,,2.5,0.7
J0842-0448,"5",131,5,,4.7,
J0842-4427,"5",-79,5,,50.1,
J0843+3742,"5,8",-148,4,,6.6,1.6
J0843+4215,"2,5,8",-8,3,,3.4,0.1
J0843+4537,"2,5",152,4,,4.2,0.1
J0843+5055,"8",-114,5,,20.0,
J0843+6751,"8",70,5,,1.0,
J0843+6833,"2,8",104,3,,3.1,1.4
J0844+0829,"5",27,5,,3.4,
J0844+3639,"8",111,5,,1.7,
J0844+3830,"2,5,8",174,3,,3.2,0.1
J0844+4923,"5",-2,5,,10.0,
J0844+5312,"8",-3,5,,2.3,
J0844-1000,"8",-167,5,,2.9,
J0844-1845,"5",144,5,,4.8,
J0844-3742,"2,8",-8,8,,7.7,0.3
J0845+0439,"2,5,8",76,3,,5.7,0.2
J0845+1328,"2",-122,4,,69.8,
J0845+4257,"8",-132,5,,3.2,
J0845+5658,"5,8",134,4,,3.4,0.3
J0845-2703,"5",17,5,,10.3,
J0845-2807,"5",47,5,,4.5,
J0845-3347,"8",-25,3,,4.5,
J0845-3718,"2",112,4,,10.4,
J0846+0641,"2,8",26,3,,4.0,2.3
J0846+0704,"5,8",78,4,,1.7,0.2
J0846-1456,"8",118,5,,1.8,
J0846-2607,"2,8",10,3,,11.6,9.7
J0846-2610,"8",98,5,,0.7,
J0846-2640,"8",22,5,,25.4,
J0846-3424,"2,8",-167,3,,6.5,3.9
J0847+0830,"5,8",-4,4,,4.6,0.2
J0847+1049,"8",143,5,,1.0,
J0847+2714,"5,8",11,4,,2.8,1.0
J0847+3831,"2,8",86,3,,3.7,0.6
J0847+4609,"2,5,8",13,3,,2.4,0.6
J0847+5723,"2,8",49,3,,5.7,0.4
J0847-0340,"5,8",15,4,,6.1,1.6
J0847-0520,"2,8",-35,4,,1.9,1.0
J0847-0703,"2,8,15",44,5,,1.7,1.3
J0847-1754,"2,8",72,3,,6.3,4.9
J0847-2144,"5",167,5,,51.1,
J0847-2337,"8",110,5,,1.9,
J0848+6606,"8",64,5,,8.6,
J0848+7017,"8",-87,5,,7.4,
J0848-2742,"5",-66,5,,4.3,
J0849+0455,"8",103,5,,9.3,
J0849+0603,"5",-18,5,,6.3,
J0849+0609,"5",4,5,,4.7,
J0849+3137,"5",-122,5,,2.1,
J0849+5108,"2,5,8,15",92,3,,1.6,0.8
J0849+5603,"5,8",15,4,,2.7,0.1
J0849-2911,"8",-49,5,,57.7,
J0849-3541,"2,8",23,3,,7.2,5.1
J0850+1522,"8",82,5,,0.6,
J0850+2723,"5",-164,5,,6.0,
J0850+3455,"15",-150,4,,2.8,
J0850+3747,"2,5,8",5,3,,1.5,0.2
J0850+4036,"5",125,5,,3.3,
J0850+4854,"8",10,5,,1.0,
J0850+5159,"8",33,5,,1.3,
J0850-0500,"8",-47,5,,49.4,
J0850-0507,"2,8",-46,3,,13.8,11.2
J0850-1213,"2,8,15",45,6,,0.5,0.1
J0850-3039,"8",9,5,,0.4,
J0851+0845,"2,8",64,3,,1.8,0.7
J0851+4847,"5",-107,5,,1.9,
J0851+5528,"5",-63,5,,3.7,
J0852+0515,"8",112,5,,2.6,
J0852+2833,"2,5,8",155,4,,1.5,0.8
J0852+3435,"8",-114,5,,2.0,
J0852+5148,"5",-45,5,,5.0,
J0852+5922,"5,8",-39,4,,1.5,0.2
J0852-0748,"8",-41,5,,10.2,
J0852-1528,"2,8",-50,3,,5.9,5.1
J0853+0654,"5,8",24,63,,6.2,3.3
J0853+1352,"5,8",-96,4,,3.5,0.3
J0853+2543,"8",-111,5,,10.8,
J0853+2813,"2,5",-149,3,,8.5,0.3
J0853+6722,"2,8",55,3,,5.2,1.8
J0853+6828,"2,8",-71,3,,2.6,1.3
J0853-0150,"2,8",51,3,,4.5,3.2
J0853-3138,"5",-141,5,,42.2,
J0853-3658,"5",12,5,,8.7,
J0853-3824,"2,8",-132,3,,5.6,1.7
J0854+0720,"2,8",43,4,,2.2,1.2
J0854+1959,"5",39,5,,5.8,
J0854+2006,"1.4,2,5,8,15,24,43,86",-109,7,,1.1,0.3
J0854+4408,"2,8",-11,3,,4.2,2.6
J0854+5757,"2,5,8,15",153,3,,3.0,1.8
J0854+6218,"2,5,8",-38,3,,2.6,0.1
J0854+8034,"2,8",-170,3,,2.3,0.5
J0854-2314,"5,8",-149,4,,4.2,1.1
J0854-2540,"5,8",-130,4,,1.9,0.3
J0855+5751,"8",169,5,,5.5,
J0855-0021,"8",-80,5,,4.2,
J0855-0715,"8",-175,5,,80.5,
J0856+1739,"8",106,5,,0.8,
J0856+2057,"8",-137,5,,8.9,
J0856+2111,"2,5,8,15",-102,3,,3.5,1.1
J0856+7146,"2,8",-96,4,,5.4,4.3
J0856-1105,"2,5,8,15",-126,5,,1.9,0.9
J0856-1706,"5",-136,5,,5.3,
J0856-1921,"8",180,5,,3.8,
J0856-2926,"5",-71,5,,25.0,
J0857+0135,"5,8",3,4,,3.2,1.7
J0857+1307,"2,8",47,3,,9.2,0.2
J0857+1526,"5,8",-76,4,,2.2,0.2
J0857+1855,"8",169,5,,2.1,
J0857+2805,"5",-124,5,,3.7,
J0857+3313,"2",124,4,,9.8,
J0857+5302,"5,8",-21,4,,7.3,0.6
J0857+5827,"8",88,5,,0.9,
J0857-2021,"8",-176,5,,6.1,
J0857-2501,"5,8",159,4,,5.7,1.6
J0858+0804,"5,8",3,4,,2.2,0.1
J0858+0937,"5,8",125,4,,4.6,0.1
J0858+1405,"2,8",14,3,,6.7,3.5
J0858+1409,"2,8,15",-40,3,,2.1,1.8
J0858+4536,"8",104,5,,0.8,
J0858+7501,"5",26,5,,3.6,
J0858-1950,"2,8",-6,3,,7.5,6.1
J0859-1713,"5,8",69,4,,3.2,0.2
J0859-1742,"8",-171,5,,1.3,
J0859-3309,"2",109,4,,22.9,
J0900+4108,"2,5,8",167,3,,2.4,0.6
J0900+4419,"5",125,5,,23.1,
J0900-0652,"5,8",-153,4,,8.4,0.1
J0900-1242,"2,8",-161,3,,4.2,3.5
J0900-2808,"8",33,5,E1,2.4,
J0900-2817,"5",171,5,,71.5,
J0901+0304,"8",-1,5,,4.7,
J0901+0448,"2,8,15",115,3,,0.7,0.2
J0901+6551,"5",46,5,,2.5,
J0901+6707,"5,8",30,4,,7.9,7.1
J0901-0037,"5,8",-12,4,,3.3,0.3
J0901-0240,"5,8",25,4,,8.3,0.3
J0901-0702,"2,8",-123,3,,2.0,0.3
J0902+0443,"5,8,15",61,3,,2.8,0.1
J0902+0850,"5",-84,5,,2.6,
J0902+2050,"8,15",141,4,,1.8,0.9
J0902+2720,"5",57,5,,1.8,
J0902+4310,"2,5,8",119,3,,2.0,0.2
J0902+5402,"2,5,8",94,3,,1.8,1.1
J0902+6444,"5,8",-118,4,,4.6,3.4
J0902-0839,"5",-71,5,,3.3,
J0902-1415,"2,5,8,15,43",159,3,,4.1,2.6
J0903+2435,"8",179,5,,2.1,
J0903+2719,"5,8",-57,4,,1.6,0.1
J0903+2753,"5,8",120,4,,1.8,0.5
J0903+4651,"2,5,8,15",-4,2,,3.2,0.7
J0903+5151,"2,8",-108,3,,1.7,0.5
J0903+6757,"2,8,15",15,3,,2.1,0.4
J0903-1721,"2,8",-21,3,,2.2,1.3
J0903-3117,"2,8",164,3,,3.8,0.8
J0904+2333,"2,8",-134,3,,2.1,0.1
J0904+2729,"5",12,5,,9.1,
J0904+4238,"2,5,8,15",-66,3,,2.3,1.5
J0904+4727,"5",80,5,,1.8,
J0904+4825,"8",160,5,,28.9,
J0904+5938,"5",-36,5,,5.7,
J0904-2552,"8",145,4,,2.9,
J0904-3111,"8",37,5,,1.9,
J0904-3514,"8",162,5,,4.5,
J0905+0410,"5",121,5,,4.1,
J0905+1358,"8",-80,5,,1.1,
J0905+2052,"2,5,8",77,3,,7.2,0.7
J0905+2849,"2,5,8",-122,3,,3.9,0.9
J0905+3407,"8",-6,5,,39.0,
J0905+3555,"8",20,5,,2.0,
J0905+3742,"5,8",-127,4,,2.7,1.3
J0905+4705,"5",6,5,,10.8,
J0905+4850,"5,8,15",-39,3,,1.4,0.1
J0905+7230,"5",171,5,,1.5,
J0905-3927,"2",131,4,,84.4,
J0906+0342,"8",-144,5,,9.4,
J0906+1513,"5,8",-33,4,,2.9,0.4
J0906+3039,"5",151,5,,1.7,
J0906+4124,"8",120,5,,4.7,
J0906+4636,"2,5,8",100,3,,2.1,0.9
J0906+4952,"2,8",-147,3,,46.7,46.2
J0906+6930,"2,8",-172,3,,1.6,0.8
J0906-0905,"8,15",122,3,,2.1,1.1
J0906-2019,"2,8",65,6,,1.5,0.3
J0907+2852,"5",-73,5,,2.3,
J0907+3657,"5",6,5,,1.0,
J0907+6644,"2",140,4,,20.0,
J0907+6815,"2,8",125,3,,5.9,0.5
J0907-0354,"5,8",107,4,,3.4,0.1
J0907-2026,"2,8",-162,3,,3.9,2.7
J0907-3155,"5",-30,5,,50.6,
J0908+1609,"2,5,8",-8,3,,6.3,0.6
J0908+4150,"2,5,8",-156,3,,5.3,0.8
J0908-0422,"5,8",132,4,,2.3,0.1
J0908-0959,"8",167,5,,2.6,
J0908-4736,"8",-23,5,,44.4,
J0909+0121,"1.4,2,5,8,15,43",45,3,,2.2,1.6
J0909+0200,"8",113,5,,0.6,
J0909+0354,"5,8",7,4,,2.4,1.1
J0909+0835,"8",-66,73,,2.3,
J0909+1928,"5",165,5,,4.2,
J0909+2311,"2,8",15,3,,3.9,2.1
J0909+3106,"5,8",7,4,,2.5,1.3
J0909+4253,"2,5,8,15",146,3,,2.5,1.6
J0909+4753,"2,5,8",-110,3,,2.7,0.4
J0909+5216,"2,8",-109,3,,13.6,11.5
J0909+6925,"5,8",15,4,,2.7,0.1
J0909+8327,"2,8",-46,2,,4.4,0.2
J0909-0231,"2,8",-140,4,,2.6,0.3
J0909-0500,"2",-30,4,,13.1,
J0909-1604,"5,8",-101,4,,2.3,0.4
J0909-1808,"2,8",155,3,,9.5,6.7
J0910+2248,"2,8",95,3,,4.0,3.0
J0910+2539,"2,8",13,3,,11.0,8.9
J0910+2709,"8",-54,5,,0.9,
J0910+3329,"2,5,8,15",160,3,,4.3,0.8
J0910+3519,"8",-2,5,,2.5,
J0910+3759,"5",54,5,,3.4,
J0910+3902,"5",-125,5,,71.4,
J0910+4636,"2",35,4,,3.9,
J0910-0526,"2,8",85,3,,3.9,0.5
J0911+1958,"2,5,8",85,38,,3.6,0.4
J0911+3033,"5",-39,5,,6.6,
J0911+3319,"5",63,5,,1.4,
J0911+3349,"2,5,8",24,3,,4.2,0.3
J0911+3724,"8",22,5,,2.4,
J0911+8607,"2,8",-136,3,,6.6,5.8
J0911-0207,"8",-94,5,,0.4,
J0911-020A,"5",74,5,,2.9,
J0912+0837,"5,8",13,4,,2.1,0.1
J0912+1033,"5",-154,5,,10.5,
J0912+2205,"2,5,8",-58,3,,2.6,0.8
J0912+3005,"5",39,5,,13.3,
J0912+4126,"5,8",19,4,,2.4,0.4
J0912+4139,"5",6,5,,2.9,
J0912+4422,"2,5,8",115,3,,3.1,1.3
J0912-2752,"8",-124,5,,3.0,
J0912-4137,"8",-165,5,,3.5,
J0913+0436,"5,8",-112,4,,8.9,0.1
J0913+1454,"5",20,5,,68.0,
J0913+4402,"2,8",-59,3,,20.7,20.0
J0913-2103,"5,15",81,3,,1.3,0.5
J0914+0245,"2,8,24",18,3,,2.3,2.0
J0914+0507,"5,8",-8,4,,4.2,0.1
J0914+1006,"5,8",77,4,,1.3,0.1
J0914+3512,"2,8",42,3,,3.1,1.1
J0914+5844,"8",150,5,,1.3,
J0914-0922,"5",-133,5,,3.8,
J0914-1829,"5,8",139,4,,1.6,0.5
J0914-1931,"5,8",-148,4,,4.5,0.5
J0914-2733,"8",-28,5,,1.2,
J0914-3314,"2",76,4,,20.6,
J0915+0007,"5,8",96,5,,2.8,0.1
J0915+0745,"8",-63,5,,1.4,
J0915+2056,"5,8",16,4,,6.2,0.2
J0915+2519,"5,8",93,4,,2.3,0.2
J0915+2709,"8",-39,5,,19.2,
J0915+2933,"2,5,8,15",-153,2,,2.9,0.3
J0915+4416,"5,8",36,4,,3.1,0.8
J0915+5232,"5",-118,5,,2.9,
J0915+6559,"5,8",-55,4,,3.3,0.1
J0915-0429,"2,8",-107,3,,3.3,1.7
J0915-3029,"8",-36,5,,0.8,
J0916+0242,"2,8",164,3,,16.1,15.8
J0916+0705,"8",160,5,,1.5,
J0916+1838,"5,8",-6,4,,3.7,0.1
J0916+3854,"2,5,8",-110,3,,3.5,0.4
J0916+4654,"5",-37,5,,10.6,
J0916+5238,"8",-3,5,,1.9,
J0916-0259,"8",-158,5,,1.3,
J0917+1113,"8",119,5,,75.0,
J0917+6149,"5",94,5,,12.1,
J0917+6530,"2,8",57,3,,4.5,3.4
J0917+7343,"5",-156,5,,3.3,
J0917-0343,"8",-158,5,,6.0,
J0917-1345,"2,8",154,3,,2.8,0.8
J0917-1618,"2",176,4,,10.0,
J0917-2131,"2,8",176,6,,5.0,3.8
J0918+2650,"8",-8,5,,11.0,
J0918+3151,"8",82,5,,30.8,
J0918-0628,"8",-162,5,,2.4,
J0918-1205,"2,8",14,3,,6.8,3.9
J0918-2438,"5",-37,5,,11.6,
J0919+2125,"5",-112,5,,5.1,
J0919+3324,"2,5,8",-164,3,,1.9,0.3
J0919+7825,"2,8",27,2,,4.9,3.2
J0919-0632,"5,8",92,4,,2.6,0.5
J0919-0739,"2,8",112,5,,2.4,1.0
J0919-1547,"5",-95,5,,9.5,
J0919-1847,"8",158,5,,1.6,
J0919-2533,"5,8",-47,4,,3.7,0.3
J0919-2849,"5,8",92,4,,5.2,0.2
J0919-3538,"8",-21,5,,5.3,
J0920+0023,"5",-79,5,,19.3,
J0920+1625,"8",-4,5,,1.7,
J0920+2755,"8",152,5,,2.2,
J0920+4115,"5",-55,5,,2.4,
J0920+4441,"2,5,8,15,24",-176,2,,1.9,0.5
J0920-0439,"5,8",-35,4,,2.3,1.2
J0920-2956,"8",-62,5,,2.1,
J0920-3631,"2,8",141,3,,5.0,3.4
J0921+0805,"5,8",146,4,,1.1,0.3
J0921+1350,"2,8",-179,3,,5.2,3.7
J0921+2335,"8",158,5,,5.7,
J0921+4538,"5,8",-144,4,,2.3,0.2
J0921+6215,"1.4,2,5,8,15,24,43",-32,3,,1.8,1.3
J0921+621A,"2,8",-18,3,,3.3,2.4
J0921+6604,"5",-104,5,,2.7,
J0921+7136,"2,8",120,5,,11.6,10.7
J0921-1627,"5,8",82,4,,1.7,0.1
J0921-2618,"2,5,8,15",-76,4,,1.4,0.4
J0922+0433,"8",-33,5,,4.3,
J0922+4209,"5",-67,5,,2.6,
J0922+4457,"5,8",-94,4,,1.4,0.1
J0922+5138,"5",-74,5,,9.2,
J0922+7109,"5,8",-19,4,,85028.6,85027.4
J0922-0529,"2,5,8",114,4,,1.8,0.4
J0922-2726,"8",-31,5,,4.3,
J0922-3959,"2,8",-179,9,,8.0,4.3
J0923+2018,"5",50,5,,1.4,
J0923+2815,"2,8",-74,9,,2.4,0.8
J0923+3107,"2,5,8",126,3,,1.8,0.4
J0923+3849,"2,5,8,15",-55,4,,3.6,0.5
J0923+4125,"2,5,8",93,3,,2.6,1.6
J0923+5136,"5,8",86,4,,2.7,1.9
J0923-2135,"2,8",71,3,,33.5,32.7
J0923-3616,"5",3,5,,12.9,
J0924+4511,"2,5,8",71,3,,1.7,0.3
J0924-0416,"5",23,5,,5.9,
J0925+0019,"2,8",-169,3,,6.3,0.3
J0925+1004,"5,8",-62,4,,6.1,0.3
J0925+1658,"2",79,4,,2.4,
J0925+3127,"2,5,8,15",17,2,,3.4,1.3
J0925+3612,"2,5,8",-117,3,,7.2,2.4
J0925-2027,"2,8",113,3,,1.9,0.9
J0925-3547,"2,8",-4,3,,24.1,18.0
J0926+2534,"8",-150,5,,2.0,
J0926+2758,"5",2,5,,3.5,
J0926+3937,"8",-155,5,,2.4,
J0926+4029,"2,5,8",129,3,,5.5,2.0
J0926+5411,"5,8",20,4,,7.4,2.2
J0926-2345,"5,8",-58,4,,2.5,0.2
J0927+1739,"2,8",-93,3,,6.3,0.4
J0927+2456,"5",58,5,,2.1,
J0927+3902,"1.4,2,5,8,15,24",100,3,E2,1.6,0.6
J0927+4957,"5",52,5,,7.2,
J0927+5717,"5",-174,5,,1.4,
J0927-0711,"5",-178,5,,10.9,
J0927-0900,"5",139,5,,14.1,
J0927-2034,"2,5,8,43",-17,4,,1.9,0.7
J0928+4446,"2,5,8",99,3,,3.7,0.9
J0928+6443,"5,8",34,4,,2.2,0.1
J0928-0409,"2,8",-26,3,,3.2,1.2
J0928-3049,"2",-156,4,,5.8,
J0929+0148,"8",-148,5,,12.3,
J0929+0553,"5",146,5,,14.2,
J0929+2536,"5",141,5,,7.5,
J0929+4620,"8",-99,5,,1.0,
J0929+5013,"2,5,8,15",117,3,,1.5,0.9
J0929+7304,"8",-84,5,,8.0,
J0929+8612,"2,5,8,15",-23,3,,0.8,0.2
J0929-1132,"8",24,5,,1.2,
J0929-1820,"8",-79,5,,1.7,
J0929-2709,"8",136,5,,5.8,
J0929-3442,"5",4,5,,3.3,
J0929-3801,"2,8",-138,3,,5.6,4.1
J0930+0034,"2,8",-47,3,,1.9,0.1
J0930+0058,"2,8",-171,3,,79.0,78.2
J0930+3503,"2,5,8",105,3,,5.6,0.3
J0930+3601,"8",-150,5,,0.9,
J0930+4644,"2,5,8",-156,3,,8.8,0.2
J0930+4950,"8",43,5,,1.6,
J0930+5132,"5",-173,5,,4.8,
J0930+5823,"5,8",26,4,,3.1,0.8
J0930+7420,"2,8",-68,3,,3.7,2.5
J0930-0900,"5",-9,5,,2.1,
J0930-1541,"5,8",-119,4,,3.0,0.5
J0931+0236,"5",-104,5,,2.6,
J0931+1249,"5",-36,5,,3.3,
J0931+1414,"2,8",-38,3,,4.7,3.0
J0931+2750,"2,5,8",91,3,,3.1,0.1
J0931-0431,"5,8",34,4,,4.1,0.5
J0931-1013,"2,8",117,3,,4.5,3.9
J0931-2911,"2",-147,4,,1.4,
J0931-3317,"8",-146,5,,3.0,
J0932+2837,"5",-47,5,,1.9,
J0932+3339,"5",161,5,,2.7,
J0932+5306,"2,5,8",128,3,,1.3,0.4
J0932+6507,"2,8",158,3,,8.6,7.5
J0932+6737,"8",54,5,,1.6,
J0932-2016,"2",171,4,,4.3,
J0932-3405,"8",-51,5,,1.4,
J0933+1009,"8",100,5,,1.3,
J0933+2845,"2,8",137,3,,6.2,4.7
J0933+4739,"5,8",138,4,,13.6,4.5
J0933+6106,"5",-146,5,,1.1,
J0933-0819,"2,8",167,3,,2.0,0.2
J0933-1139,"2,8",88,3,,7.4,3.3
J0934+1340,"5,8",-7,4,,2.2,0.1
J0934+3926,"2,5,8",27,3,,1.9,0.4
J0934+4908,"2,5,8",42,41,,2.4,0.2
J0934-0736,"5,8",23,4,,3.2,1.8
J0934-2341,"8",-165,5,,5.7,
J0934-3728,"8",148,5,,16.4,
J0935+0204,"5,8",60,4,,5.8,0.3
J0935+0719,"2",-134,4,,12.2,
J0935+0915,"2,8",55,3,,1.3,0.6
J0935+1929,"2,5,8",160,3,,2.0,0.1
J0935+2405,"2,5,8",13,3,,3.5,0.8
J0935+3633,"2,5,8",129,3,,5.0,0.1
J0935-0241,"5,8",-37,4,,3.2,1.1
J0935-1511,"5,8",-8,4,,6.3,0.4
J0935-1736,"8",124,5,,2.6,
J0935-1939,"2,5,8",-36,3,,5.4,1.7
J0935-2820,"8",74,5,,53.2,
J0935-3332,"8",-25,5,,2.5,
J0936+2624,"8",-42,5,,0.6,
J0936-0535,"2,5,8",71,3,,1.3,0.6
J0936-1119,"8",53,5,,5.3,
J0936-3526,"8",136,5,,6.1,
J0937+4609,"5",-68,5,,5.1,
J0937+5008,"8,86",15,5,,0.4,0.4
J0937-0100,"5,8",128,4,,3.7,0.6
J0937-2040,"5,8",21,4,,12.3,4.1
J0938+0314,"8",22,5,,2.2,
J0938+0702,"5,8",43,4,,5.4,0.1
J0938+1654,"5",-13,5,,67.9,
J0938+1755,"2,8",97,3,,3.1,1.8
J0938+5857,"5,8",-3,4,,7.7,0.2
J0938+6728,"5,8",-83,4,,1.3,0.1
J0938+7052,"5,8",39,4,,2.3,0.4
J0938-0708,"2,8",128,3,,2.0,0.1
J0939+0304,"5",94,5,,3.1,
J0939+0556,"5,8",139,4,,3.2,0.2
J0939+2908,"5,8",-45,4,,1.5,0.1
J0939+4141,"2,5,8",144,3,,2.8,1.2
J0939+6415,"8",-126,5,,2.5,
J0939-1731,"2,5,8",109,3,,1.7,0.9
J0939-1745,"5",-122,5,,3.8,
J0939-1858,"5,8",-45,4,,3.0,0.2
J0940+2547,"8",-107,5,,5.1,
J0940+2603,"2,5,8",151,3,,5.1,3.2
J0940+2626,"5",-3,5,,19.1,
J0940+3015,"5",-113,5,,4.0,
J0940+6413,"5",-33,5,,9.3,
J0940-0028,"5,8",-160,4,,3.5,0.7
J0940-0923,"5,8",-45,4,,2.3,0.1
J0940-2829,"2,8",-141,3,,9.4,6.7
J0941+1145,"2,8",94,3,,8.3,6.0
J0941+2722,"8",84,5,,1.0,
J0941+2728,"2,5,8",58,3,,1.3,0.5
J0941+4336,"5,8",-157,4,,3.1,0.4
J0941-0754,"15",171,3,,3.1,
J0941-1335,"2,8,15",134,5,,1.2,0.7
J0942+0410,"5,8",2,4,,3.1,0.1
J0942-0759,"2,8,15",162,3,,0.9,0.4
J0942-2317,"8",11,5,,1.6,
J0943+1702,"2,5,8,15",-6,3,,10.8,0.3
J0943+2028,"2,8",151,3,,2.6,1.7
J0943+3614,"2,8",22,3,,2.6,1.8
J0943+6150,"2,5,8",89,3,,1.5,0.6
J0943-0819,"2,8",46,3,,15.0,2.6
J0943-1204,"2",-44,4,,3.9,
J0944+2515,"5",-158,5,,1.3,
J0944+2554,"5,8",6,4,,6.7,4.3
J0944+3347,"5",-82,5,,1.9,
J0944+4638,"5",-36,5,,2.5,
J0944+5007,"5,8",-7,4,,2.4,0.1
J0944+5202,"2,5,8,15",159,2,,2.4,1.5
J0944+6135,"5,8",-96,4,,1.4,0.6
J0944-1020,"5",-138,5,,1.4,
J0944-2016,"8",46,5,,8.0,
J0945+3534,"5,8",-12,4,,2.5,0.2
J0945+4636,"2,5,8",34,3,,1.3,0.1
J0945+5757,"2,8",42,3,,13.9,13.2
J0945+5821,"8",-29,5,,1.9,
J0945+6012,"8",1,5,,5.9,
J0945-0153,"2,8",13,3,,2.6,0.7
J0945-2640,"8",9,5,,3.9,
J0946+0104,"8",-27,5,,53.4,
J0946+1017,"2,8",-165,5,,3.1,1.8
J0946+4317,"5",-36,5,,5.1,
J0946+5020,"5,8",172,4,,1.7,0.1
J0946-2020,"8",-83,5,,2.6,
J0946-4226,"5",11,5,,3.1,
J0947+1113,"8",-85,5,,1.8,
J0947+5907,"2,8",-17,3,,2.3,1.0
J0947-2541,"5",3,5,,1.2,
J0947-2836,"5,8",98,4,,7.2,0.1
J0948+0022,"2,8,15",16,3,,1.3,0.1
J0948+1608,"5,8",68,4,,3.4,0.5
J0948+4039,"1.4,2,5,8,15,24,43",116,3,,2.7,1.3
J0948-0534,"8",114,5,,13.7,
J0948-2650,"8",-163,5,,7.0,
J0948-2901,"2,8",121,3,,3.9,1.9
J0948-3223,"2",-148,4,,10.3,
J0949+1752,"2,5,8",-28,3,,3.8,2.6
J0949+6039,"8",129,5,,5.6,
J0949-0050,"8",176,5,,18.6,
J0949-0955,"5",-33,5,,6.4,
J0949-1406,"8",137,5,,4.7,
J0949-2511,"5",-158,5,,2.2,
J0950+0615,"8",-163,5,,1.4,
J0950+1343,"5,8",117,4,,1.3,0.1
J0950+1420,"8",166,5,,13.4,
J0950+1804,"5,8",109,4,,3.0,0.1
J0950+2434,"5",16,5,,5.1,
J0950+4553,"8",-54,5,,5.0,
J0951+3451,"8",46,5,,2.4,
J0951-0301,"5,8",-78,4,,2.7,0.1
J0951-1837,"8",73,5,,2.3,
J0952+0713,"8",37,5,,2.3,
J0952+2352,"8",-135,5,,1.5,
J0952+2422,"8",-99,5,,0.6,
J0952+2828,"5,8",67,4,,4.2,1.4
J0952+3512,"2,5,8",163,3,,6.8,0.8
J0952+4941,"5",-110,5,,1.4,
J0952+5048,"5,8",63,4,,1.0,0.1
J0952+6322,"5",110,5,,4.9,
J0952+6538,"2",-154,4,,9.1,
J0952-1349,"8",53,5,,1.7,
J0952-2453,"2,8",168,3,,4.0,2.1
J0952-2720,"5,8",-35,4,,1.7,0.4
J0952-3006,"8",48,5,,1.9,
J0953+1720,"2",-162,4,,5.6,
J0953+3225,"2,5,8",1,3,,2.6,0.3
J0953-0840,"2,8",6,3,,27.8,20.5
J0953-2002,"5,8",113,4,,1.7,0.4
J0954+0337,"5",175,5,,9.1,
J0954+1743,"2,5,8,15",8,3,,3.8,2.7
J0954+2122,"5",82,5,,15.0,
J0954+2639,"2,5,8,15",-171,3,,2.7,0.1
J0954+3335,"8",-16,5,,10.1,
J0954+4546,"5,8",-88,4,,2.6,0.2
J0954+7435,"2,8",-108,3,,10.8,9.7
J0954-0047,"5",141,5,,2.2,
J0955+0136,"8",-97,5,,7.0,
J0955+3335,"8",-90,5,,6.5,
J0955+4838,"2,5,8",-96,3,,1.4,0.6
J0955+5001,"5",173,5,,3.3,
J0955+6901,"2",-56,4,,73.8,
J0955+6903,"2,8",64,3,,1.6,0.7
J0955+7105,"5",58,5,,4.7,
J0955-0220,"5",-69,5,,2.0,
J0955-1845,"2,8",158,3,,5.0,2.5
J0955-3031,"5,8",51,4,,6.4,0.1
J0956+0954,"5,8",35,4,,1.8,0.7
J0956+2515,"2,5,8,15,24,43,86",-114,3,,1.1,0.5
J0956+3935,"5",-39,5,,4.2,
J0956+5753,"2,5,8",94,3,,3.3,1.0
J0956+7219,"5",38,5,,14.4,
J0956-0957,"5",140,5,,62.4,
J0957+2541,"5",49,5,,26.6,
J0957+3422,"5",-154,5,,1.1,
J0957+5522,"2,5,15",-175,3,,7.4,1.0
J0957-1350,"2,5,8",-23,2,,4.9,0.5
J0958+2640,"5",-101,5,,11.6,
J0958+2948,"5",113,5,,2.3,
J0958+3224,"2,5,8,24",175,3,,4.0,2.7
J0958+4725,"1.4,2,5,8,15,43",117,3,,1.2,0.9
J0958+5039,"2,5,8",-48,5,,1.3,0.5
J0958+6533,"2,5,8,15,24,43,86",-49,3,,1.0,0.6
J0958-2443,"8",-19,5,,13.9,
J0958-2655,"2,8",125,7,,6.3,4.9
J0958-3612,"2,8",-79,14,,6.6,3.4
J0958-4110,"8",-65,5,,3.1,
J0959+0117,"8",-141,5,,31.4,
J0959+1210,"8",-174,5,,4.2,
J0959+2449,"5",20,5,,2.9,
J0959+6712,"8",86,5,,1.5,
J0959+6932,"5",-148,5,,3.7,
J0959-0828,"2,8",-164,3,,4.4,0.6
J0959-1034,"5,8",138,4,,5.2,0.2
J1000+1324,"2",-127,4,,4.8,
J1000+2752,"5",-87,5,,14.6,
J1000+275A,"8",-28,5,,2.4,
J1000-3139,"8",-171,5,,3.6,
J1001+1015,"2,8",-165,1,,12.5,0.9
J1001+2847,"8",74,5,,5.8,
J1001+2853,"5",-60,5,,5.5,
J1001+2911,"2,5,8",-155,3,,1.8,0.6
J1001+3424,"2,5,8",54,38,,1.8,0.9
J1001+5540,"5",-54,5,,28.5,
J1001+555A,"8",18,5,,1.5,
J1001-3058,"8",-22,5,,26.5,
J1001-4438,"8",40,5,,5.1,
J1002+1216,"2,8",68,3,,1.8,1.0
J1002+1232,"2,8",-64,3,,1.4,0.7
J1002+5701,"5",-59,5,,1.3,
J1002-2730,"8",93,5,,1.1,
J1002-2837,"5",-6,5,,31.6,
J1003+2605,"5",156,5,,5.9,
J1003+3244,"2,5,8",24,3,,7.9,0.1
J1003+6813,"2,8",6,3,,3.1,1.7
J1003-0559,"8",77,5,,3.6,
J1003-1730,"5,8",-11,4,,2.6,0.8
J1004+0708,"5,8",-126,4,,6.9,0.1
J1004+0815,"8",150,5,,2.5,
J1004+1207,"5,8",-90,4,,2.7,0.5
J1004-2234,"5,8",9,4,,7.9,0.7
J1005+2403,"5",-154,5,,11.9,
J1005+4805,"2,8",-18,3,,9.3,8.4
J1005+5019,"5,8",24,4,,5.3,0.2
J1005+6154,"2",-107,4,,20.7,
J1005-2152,"5",27,5,,22.2,
J1006+0509,"2,8",17,3,,3.8,1.3
J1006+1422,"8",-6,5,,1.2,
J1006+1713,"5,8",-171,3,,13.9,0.7
J1006+3236,"8",-26,5,,1.8,
J1006+3454,"2,5,8",-74,3,,3.5,0.5
J1006+4455,"5",-106,5,,5.1,
J1006+4836,"5",-46,5,,4.7,
J1006+5011,"5",-8,5,,1.2,
J1006+6523,"5",-15,5,,20.2,
J1006-2159,"2,5,8,15",52,3,,2.4,0.8
J1006-5018,"8",-146,5,,2.7,
J1007+0708,"5,8",-20,4,,1.9,1.2
J1007+1356,"2,5,8,15,24",117,2,,0.9,0.2
J1007+3003,"8",63,5,,0.8,
J1007+3444,"5,8",-138,4,,3.1,0.1
J1007+5802,"5",72,5,,2.5,
J1007+5822,"5,8",139,4,,11.8,6.2
J1007-0207,"2,8",-81,3,,3.4,2.0
J1007-1247,"2,8",15,3,,6.0,2.2
J1007-3333,"2,8",36,3,,4.0,1.9
J1008+0621,"2,8,24",155,3,,1.2,0.5
J1008+2533,"5",95,5,,2.1,
J1008-0736,"8",-104,5,,2.1,
J1008-0933,"2,8",-3,2,,8.0,0.5
J1008-1629,"8",29,5,,12.5,
J1008-2139,"5,8",97,4,,13.8,0.1
J1008-2901,"5,8",-7,4,,2.5,1.0
J1009+0622,"2,8",89,3,,4.1,3.2
J1009+1317,"5",-22,5,,2.9,
J1009-0933,"5",-21,5,,7.3,
J1010+0803,"8",-21,5,,0.4,
J1010+3330,"5,8",172,4,,1.1,0.4
J1010+4132,"5",-169,5,,3.8,
J1010+8250,"2,5,8",80,2,,2.4,0.2
J1010-0200,"2,5,8",-14,3,,6.3,0.3
J1010-020A,"2",-0,4,,103.4,
J1010-0440,"8",-52,5,,39.5,
J1011+0106,"2,8",172,3,,6.1,3.0
J1011+3552,"8",-43,5,,1.8,
J1011+3600,"8",26,5,,1.9,
J1011+6529,"2,5,8",-65,3,,1.6,0.3
J1011+7124,"2",50,4,,10.8,
J1011-0423,"2,8",-107,3,,3.2,2.1
J1011-2324,"5,8",103,4,,4.0,1.2
J1011-2847,"2,8",-83,3,,5.1,3.6
J1011-3223,"8",-164,5,,1.5,
J1012+0630,"2,8",97,3,,3.6,0.2
J1012+1046,"5",-119,5,,12.5,
J1012+2312,"2,5,8",-172,3,,3.3,1.7
J1012+2439,"8,15",38,3,,0.9,0.1
J1012+2859,"8",26,5,,7.1,
J1012+3309,"2,5",-155,4,,6.4,2.5
J1012+4229,"8",-6,5,,2.0,
J1012-1802,"5",156,5,,7.9,
J1012-2541,"8",-164,5,,2.9,
J1012-3651,"5",1,5,,6.6,
J1012-3740,"8",0,73,,7.1,
J1012-4259,"8",9,5,,6.7,
J1013+2448,"5",-166,5,,9.1,
J1013+2449,"2,5,8,15",-116,2,,2.9,2.1
J1013+2829,"5",157,5,,7.7,
J1013+3043,"5",-60,5,,12.7,
J1013+3423,"5",19,5,,11.1,
J1013+3445,"2,5,8",96,3,,2.8,0.3
J1013+3526,"2,5",-42,4,,8.9,0.1
J1013+4918,"2,5,8",-17,36,,6.5,0.1
J1013+7427,"5",-111,5,,3.5,
J1013-2546,"2,8",167,3,,3.4,2.2
J1014+0852,"2,8",45,3,,4.0,2.6
J1014+2301,"2,5,8,15,24",107,3,,1.4,0.8
J1014+2749,"5,8",120,4,,2.1,1.5
J1014+3207,"8",-52,5,,26.4,
J1014+5503,"5,8",113,4,,1.5,0.1
J1014-3715,"8",15,5,,2.3,
J1015+0109,"2,8",-140,3,,2.4,0.1
J1015+1227,"8",-47,5,,0.7,
J1015+2336,"8",-28,5,,10.1,
J1015+4926,"2,5,8,15",-103,4,,1.9,0.2
J1015+5551,"5,8",-19,4,,2.0,0.1
J1015+6728,"5,8",-72,4,,1.8,0.1
J1015-1952,"2,8",-157,3,,3.2,0.6
J1016+0419,"5",86,5,,4.3,
J1016+0513,"2,8,15",143,4,,1.2,0.2
J1016+1802,"5",-170,5,,4.9,
J1016+2037,"2,5,8",34,2,,2.0,0.2
J1016+7617,"2",112,1,,22.7,
J1016-2650,"8",-15,5,,10.6,
J1016-3533,"5,8",-157,4,,18.1,2.5
J1017+2539,"8",-19,5,,31.0,
J1017+4329,"5",119,5,,1.6,
J1017+5202,"5",43,5,,89.6,
J1017+5924,"2,8",130,3,,2.3,1.6
J1017+6116,"2,5,8",-136,3,,1.4,0.1
J1017-2016,"5,8",45,4,,2.4,0.6
J1018+0530,"2,5,8",-165,5,,3.1,1.3
J1018+1903,"5",-20,5,,2.0,
J1018+2650,"5",41,5,,1.8,
J1018+3542,"2,5,8,15,24",-177,3,,1.6,0.9
J1018+5911,"2,8",12,3,,3.0,2.1
J1018-2140,"8",-153,5,,2.1,
J1018-3123,"2,8",152,3,,1.4,0.3
J1018-3144,"8",1,5,,2.7,
J1019+0513,"5",-14,5,,31.9,
J1019+3037,"5",-10,5,,5.4,
J1019+6320,"5,8",77,23,,0.7,0.1
J1019-1332,"5,8",104,4,,1.4,0.3
J1019-2436,"5,8",149,4,,5.2,0.1
J1019-2708,"2,8",172,3,,2.8,1.2
J1020+2209,"8",168,5,,33.7,
J1020+4320,"8",67,5,,1.0,
J1020+4831,"5",41,5,,13.6,
J1021+1217,"5",41,5,,57.8,
J1021+2209,"5,8",51,4,,1.4,0.5
J1021+3437,"2,5,8",-143,3,,6.4,0.8
J1021+4523,"5,8",-166,4,,2.8,0.7
J1021+5114,"5",-5,5,,2.9,
J1022+1131,"5,8",151,4,,4.7,0.1
J1022+1853,"2,5,8",34,3,,3.6,0.1
J1022+3041,"2,5,8",154,2,,4.5,0.4
J1022+4126,"2,5,8",54,3,,2.3,1.2
J1022+4239,"2,5,8",-41,3,,2.3,0.5
J1022+8023,"8",166,5,,4.5,
J1022-0443,"2,8",114,3,,1.5,0.8
J1022-0654,"8",99,5,,2.5,
J1022-0726,"5",89,5,,5.2,
J1022-0958,"2,8",-30,3,,3.7,0.9
J1022-1037,"8",-29,5,,37.9,
J1022-4232,"8",7,5,,6.6,
J1023+2649,"5,8",-158,4,,2.3,1.1
J1023+2856,"2,5,8",-148,3,,4.1,0.5
J1023+3948,"2,5,8,24",-46,3,,2.3,1.3
J1023+3953,"5",-94,5,,3.2,
J1023+6357,"8",-162,5,,2.0,
J1023-1034,"5,8",-43,4,,3.5,0.2
J1023-1140,"2,8",-71,3,,3.4,0.3
J1023-6646,"8",-20,5,,11.1,
J1024+0056,"5,8",-22,4,,4.1,0.7
J1024+1912,"2,5,8",44,3,,5.2,0.5
J1024+2332,"2,5,8",55,2,,2.0,0.8
J1024-0016,"8",-21,5,,3.2,
J1024-0052,"2,8",-136,65,,3.9,0.4
J1024-1031,"5,8",177,4,,3.7,0.3
J1024-3234,"2,8",42,3,,6.6,1.8
J1025+1022,"8",142,5,,5.6,
J1025+1253,"2,5,8",-64,5,,1.6,0.4
J1025-0429,"5,8",19,4,,4.9,1.9
J1025-0509,"2,8",-31,3,,3.9,3.1
J1025-0948,"8",-101,5,,1.9,
J1025-2237,"8",-140,5,,3.4,
J1026+0627,"5",-32,5,,2.8,
J1026+0852,"5,8",-164,4,,7.8,0.3
J1026+2542,"5",-73,5,,4.4,
J1026+3658,"5",154,5,,0.9,
J1026+4542,"5",-70,5,,5.5,
J1026+5906,"5,8",48,4,,2.0,0.1
J1026+6746,"8",-116,5,,1.0,
J1026+7032,"5,8",-29,4,,4.9,0.8
J1026-1748,"8",-119,5,,39.3,
J1026-3519,"5",-155,5,,9.0,
J1027+1831,"5",-17,5,,3.2,
J1027+2131,"5",-127,5,,1.5,
J1027+3158,"8",-36,5,,1.4,
J1027+4803,"2,5,8",130,3,,1.6,0.4
J1027+7428,"2,8",-23,6,,2.3,0.9
J1027-2230,"5,8",-160,4,,2.5,1.0
J1028+0255,"2,8",-1,2,,5.6,3.9
J1028+2401,"2,5,8",178,3,,2.7,1.1
J1028+3553,"5",-13,5,,7.9,
J1028+3844,"5,8",-42,4,,8.6,2.1
J1028+4126,"8",76,5,,15.3,
J1028-0100,"5,8",-131,4,,3.1,1.6
J1028-0236,"8",-159,5,,4.3,
J1028-0844,"8",-43,5,,1.2,
J1028-1818,"8",-62,5,,2.4,
J1028-2644,"5",129,5,,23.1,
J1029+0131,"5",-118,5,,24.3,
J1029+0519,"2,8",-101,3,,2.6,1.3
J1029+0540,"5,8",19,4,,4.7,0.6
J1029+3224,"5",26,5,,2.6,
J1029+6054,"5",-17,5,,2.9,
J1029-0143,"5",-138,5,,5.2,
J1029-1852,"2,8",114,4,,5.4,4.1
J1030+0853,"5,8",142,4,,4.7,1.3
J1030+3102,"2,8",-37,3,,3.8,2.3
J1030+4113,"8",164,5,,40.8,
J1030+5132,"5,8",141,4,,8.4,3.5
J1030+5806,"5",-69,5,,3.0,
J1030-0803,"8",143,5,,3.5,
J1030-3003,"8",-160,5,,3.6,
J1030-3216,"5",161,5,,10.8,
J1030-3444,"5,8",-138,4,,9.0,0.6
J1031+6020,"2,5,8",-54,3,,2.0,0.7
J1031+7441,"2,8,15",46,3,,0.9,0.3
J1031-0423,"2,8",23,3,,2.6,1.3
J1031-2228,"2,5,8",-115,3,,7.9,0.4
J1032+0401,"5,8",88,4,,1.1,0.1
J1032+1938,"5,8",39,4,,1.4,0.4
J1032+2756,"8",-7,5,,2.7,
J1032+5644,"8",176,5,,1.2,
J1032+6051,"5",-74,5,,1.6,
J1032+6623,"5,8",171,4,,3.3,0.4
J1032+7218,"5",134,5,,2.4,
J1032-1400,"2,8",62,3,,1.7,1.0
J1033+071A,"2,5,8",62,4,,2.0,0.7
J1033+071B,"2,8",-37,3,,6.1,3.5
J1033+1633,"5,8",24,4,,5.5,0.4
J1033+3935,"2,5,8,15",40,2,,2.1,0.1
J1033+4116,"2,5,8,15",-12,6,,2.5,1.5
J1033+6051,"2,5,8,15",170,3,,1.9,0.9
J1033-2536,"8",-57,5,,14.2,
J1033-3601,"2,8",-158,3,,5.7,2.7
J1034+1429,"2",56,4,,3.1,
J1034+2857,"5",-156,5,,2.9,
J1034+5924,"5",-48,5,,15.3,
J1034+6832,"8",-107,5,,1.1,
J1034-0211,"2,8",169,3,,3.9,0.6
J1034-2133,"5",135,5,,10.2,
J1035+3406,"8",-24,5,,2.1,
J1035+3510,"2",-167,4,,90.8,
J1035+3756,"2",72,4,,5.6,
J1035+5040,"2,5,8",-36,3,,10.2,0.1
J1035+5542,"5",-53,5,,0.9,
J1035+5628,"8,15",62,3,,1.2,0.3
J1035+5834,"5,8",0,4,,53.1,21.9
J1035+6529,"8",-152,5,,9.7,
J1035-1816,"8",-61,5,,0.9,
J1035-2011,"2,5,8,15,43",-150,4,,2.6,2.0
J1036+0006,"8",-106,5,,0.9,
J1036+1051,"5,8",65,4,,2.7,0.1
J1036+1233,"5,8",179,4,,2.3,0.5
J1036+1326,"5",-39,5,,3.0,
J1036+2203,"2,5,8",94,3,,4.9,0.8
J1036-0605,"2,5,8",-136,3,,8.4,0.1
J1036-2612,"5,8",-131,4,,3.3,2.7
J1036-3109,"8",-28,5,,7.4,
J1036-3744,"2,8",86,54,,5.2,2.9
J1037+0424,"2,8",15,3,,3.2,1.5
J1037+2834,"2,5,8",82,3,,2.6,0.6
J1037+4335,"8",-142,5,,42.9,
J1037+5711,"2,8",-38,3,,5.0,2.5
J1037-2705,"2,8",101,3,,4.3,2.3
J1037-2823,"2,5,8",131,3,,3.0,1.0
J1037-2934,"2,5,8,15,24,43",128,5,,1.2,0.8
J1038+0512,"1.4,2,5,8,15",2,2,,3.4,2.5
J1038+1346,"8",155,5,,1.9,
J1038+4244,"2,5,8",-51,3,,3.1,2.0
J1038-2423,"8",96,5,,0.7,
J1038-4325,"2",33,4,,2.9,
J1039+7325,"5",39,5,,6.0,
J1039-1541,"2,8",132,3,,4.4,3.5
J1039-2850,"5",-145,5,,6.8,
J1040+5540,"5,8",58,4,,7.6,2.2
J1041+0610,"1.4,2,5,8,15,43",155,3,,3.3,1.9
J1041+2101,"2,5,8",-123,3,,1.3,0.5
J1041+2929,"5",154,5,,4.0,
J1041+3115,"5",-46,5,,4.7,
J1041+4138,"5",72,5,,2.7,
J1041+4900,"5",116,5,,3.5,
J1041+523A,"2,5,8",31,56,,4.7,3.4
J1041+523B,"2,5",33,4,,7.3,0.5
J1041-1614,"5,8",36,4,,9.4,0.2
J1041-4740,"8",-72,5,,11.4,
J1042+0036,"5,8",11,4,,3.5,1.5
J1042+0321,"8",15,5,,1.5,
J1042+0748,"2,5,8",38,3,,6.9,0.1
J1042+1203,"2,5,8,15",-68,6,,6.2,4.7
J1042+2902,"5,8",13,4,,6.5,0.4
J1042+2949,"5",96,5,,1.0,
J1042+3435,"5,8",175,4,,4.0,0.1
J1043+1057,"5,8",179,4,,3.4,0.9
J1043+2408,"2,5,8,15,24",79,3,,0.9,0.5
J1043-0553,"5,8",40,4,,4.3,0.2
J1043-1353,"8",-40,5,,183.6,
J1043-1541,"5",104,5,,2.3,
J1043-3400,"5",51,5,,4.5,
J1043-3401,"5",-13,5,,9.9,
J1043-4530,"2",-116,4,,26.6,
J1044+0655,"2,5,8",135,3,,1.5,0.3
J1044+5322,"2,5,8",160,3,,2.2,0.9
J1044+8054,"2,5,8,15,24",-75,4,,1.2,0.8
J1044-2712,"5",9,5,,9.4,
J1045+0624,"8",-12,5,,1.5,
J1045+1735,"2,5,8",-64,3,,1.6,0.8
J1045+3142,"5",2,5,,4.6,
J1045+5251,"5,8",-11,4,,1.7,0.3
J1045-2927,"2,8",-92,3,,5.4,4.0
J1046+5354,"2,5,8",111,3,,2.2,1.5
J1046+5449,"8",55,5,,2.7,
J1046+6559,"8",-116,5,,2.5,
J1046+7321,"8",123,5,,23.4,
J1046-2328,"8",24,5,,45.0,
J1046-2921,"8",27,5,,0.9,
J1047+0029,"5,8",-35,4,,1.8,0.1
J1047+4725,"5",-52,5,,12.5,
J1047+5821,"5,8",104,4,,2.8,0.6
J1047+7238,"5,8",-108,4,,2.2,0.5
J1047-0028,"5,8",60,4,,2.9,0.2
J1047-0222,"5",-132,5,,8.6,
J1047-0630,"5,8",-137,4,,2.7,0.3
J1047-1308,"8",-80,1,,2.2,
J1047-2014,"8",-121,5,,40.9,
J1047-4019,"8",11,5,,4.2,
J1048+0055,"2,8,15",101,3,,2.4,0.1
J1048+0141,"2",-104,4,,9.8,
J1048+0604,"5,8",113,4,,3.3,1.9
J1048+1514,"2,8",2,3,,8.5,1.3
J1048+2115,"5",94,5,,2.1,
J1048+3538,"5",70,5,,7.1,
J1048+6008,"2,5,8",84,3,,9.0,2.3
J1048+7143,"2,5,8,15",131,6,,0.9,0.3
J1048-1909,"1.4,2,5,8,15,24,43",148,3,,3.4,2.7
J1048-4114,"2,8",112,17,,8.1,1.5
J1049+1429,"2,8",144,3,,4.5,3.3
J1049+1548,"8",-0,5,,5.7,
J1049-0040,"8",23,5,,1.4,
J1049-0513,"8",-40,5,,2.7,
J1049-2231,"2,5,8",-36,3,,4.7,0.4
J1050+0432,"2,8,15",4,3,,1.6,0.8
J1050+3430,"2,5,8",-21,2,,7.6,0.2
J1050-0251,"5",161,5,,2.4,
J1050-0318,"2,8",-98,3,,4.9,3.2
J1050-3212,"5,8",-76,4,,7.8,0.9
J1050-3517,"5,8",47,4,,2.3,0.3
J1051+0103,"8",-85,5,,45.9,
J1051+2027,"2,5,8",-85,4,,2.2,0.4
J1051+2119,"1.4,2,5,8,15,24",108,3,,2.9,2.2
J1051+3943,"8",-67,5,,10.3,
J1051+4644,"2,5,8,15",95,3,,3.0,0.3
J1051+5347,"5",89,5,,2.2,
J1051-0918,"8",-20,5,,1.8,
J1051-3138,"5,8",142,4,,1.4,0.1
J1052+0457,"5,8",-49,4,,1.3,0.4
J1052+0524,"5,8",-62,4,,20.5,3.7
J1052+052A,"8",-74,5,,88.2,
J1052+0814,"8",45,5,,17.6,
J1052+2029,"8",109,5,,7.7,
J1052+3355,"8",-105,5,,22.7,
J1052+5755,"8",46,5,,2.2,
J1052+8317,"2",-80,3,,11.4,
J1052-1845,"8",-157,5,,10.3,
J1053+1842,"5,8",-94,4,,1.3,0.5
J1053+4929,"8",115,5,,1.6,
J1053+5401,"5",89,5,,4.9,
J1053-0014,"5",-29,5,,18.3,
J1053-1010,"5,8",-119,4,,2.5,0.8
J1053-3445,"8",-135,5,,2.5,
J1054+0227,"5",-3,5,,6.1,
J1054+2210,"8",142,5,,1.8,
J1054+3855,"2",165,4,,8.5,
J1054+3928,"8",66,5,,0.8,
J1054+5308,"8",136,5,,1.0,
J1054+5512,"8",48,5,,0.8,
J1054+8629,"2,8",-19,63,,5.8,0.3
J1054-0713,"5,8",127,4,,2.6,1.2
J1054-2626,"5",157,5,,18.6,
J1055+0205,"2,8",-103,2,,5.3,0.1
J1055-0126,"8",-114,5,,55.1,
J1055-2831,"8",-142,5,,2.3,
J1056+0517,"5,8",-30,4,,8.0,0.1
J1056+5019,"2",-62,4,,4.4,
J1056+7011,"2,8",-146,5,,1.5,0.8
J1056+7401,"5,8",-122,4,,2.1,0.1
J1056-1330,"5,8",-95,4,,8.9,6.5
J1057+0012,"2,8",23,3,,5.6,3.1
J1057+3709,"5",8,5,,2.0,
J1057+5326,"5",156,5,,2.5,
J1057+6220,"5",-28,5,,2.8,
J1057-2342,"2,8",-141,6,,3.5,2.8
J1057-2433,"2,8",27,3,,12.8,0.4
J1057-2509,"2,8",-167,4,,6.7,4.2
J1058+0133,"2,5,8,15,24,43",-55,5,,1.9,1.0
J1058+1951,"2,5,8,15",-6,3,,2.2,0.6
J1058+2817,"2,8",-142,3,,5.6,4.2
J1058+4248,"5",40,5,,7.7,
J1058+4304,"2,5,8",-83,3,,1.8,0.1
J1058+5628,"2,5,8,15",-91,3,,2.0,1.2
J1058+8114,"2,8,24,43",-146,5,,0.8,0.1
J1058-0309,"2,5,8",156,44,,11.5,0.1
J1058-0615,"8",-33,5,,2.6,
J1058-3024,"2,5,8",-72,3,,2.8,0.7
J1059+0225,"8",13,5,,3.3,
J1059+0517,"8",179,5,,1.3,
J1059+2057,"2,5,8",-70,3,,2.8,0.3
J1059+3124,"5",-88,5,,1.3,
J1059+4051,"2,8",177,3,,3.4,1.6
J1059+5056,"5,8",35,4,,13.7,8.9
J1059+5239,"5,8",153,4,,1.8,0.3
J1059-1134,"2,5,8",167,3,,1.5,0.3
J1100+0444,"5",-8,5,,6.7,
J1100+0949,"8",-133,5,,1.4,
J1100+1629,"5",-1,5,,4.2,
J1100+5453,"8",-117,5,,2.6,
J1100-1251,"8",-142,5,,1.3,
J1101+0215,"8",-125,5,,0.9,
J1101+2020,"5",-100,5,,1.0,
J1101+3904,"2,5,8",-147,3,,3.9,2.1
J1101+4108,"8",-120,5,,13.2,
J1101+6241,"2,8",23,3,,2.9,0.9
J1101+7225,"2,5,8",3,3,,2.7,1.3
J1101-1918,"5",53,5,,1.6,
J1102+1614,"5",122,5,,2.4,
J1102+2241,"2,5,8",-34,3,,2.8,0.2
J1102+2757,"2,5,8",103,3,,3.0,0.9
J1102+2840,"2,8",31,3,,1.7,0.6
J1102+5250,"8",175,5,,2.0,
J1102+5941,"2,5,8",55,3,,2.7,1.2
J1102+6442,"5",-117,5,,2.5,
J1102+7018,"5",-30,5,,2.4,
J1102-3540,"8",-161,5,,2.0,
J1102-4404,"2,8",11,3,,2.2,1.6
J1103+0022,"5",85,5,,31.7,
J1103+0232,"5,8",-83,4,,3.8,0.2
J1103+1158,"2,8",148,3,,7.6,6.5
J1103+2203,"5,8",115,3,,1.8,0.1
J1103+3014,"2,5,8",123,3,,1.8,0.6
J1103+4113,"5",91,5,,5.2,
J1103-2329,"8",38,5,,24.8,
J1103-3251,"2,8",-174,3,,5.5,2.0
J1104+0730,"2,8",-121,3,,11.2,10.8
J1104+0858,"5",9,5,,6.0,
J1104+3812,"2,5,8,15,24,43",-31,4,,1.0,0.5
J1104+4928,"5,8",-180,4,,4.3,0.3
J1104+6038,"2,5,8",173,3,,1.5,0.5
J1104+7658,"2,8",94,3,,4.4,3.7
J1104+7932,"2,8",66,3,,5.1,0.9
J1104-2431,"2,8",-131,2,,2.6,1.2
J1105+0202,"2,8",-64,3,,2.2,1.2
J1105+1132,"5",-104,5,,4.0,
J1105+1754,"5",-175,5,,2.0,
J1105+2052,"8",148,5,,7.9,
J1105+3207,"5",40,5,,1.8,
J1105+3946,"5,8",-139,4,,2.0,0.6
J1105+4428,"8",-148,5,,1.9,
J1105+6303,"8",-14,5,,51.2,
J1105-0732,"8",-129,5,,54.9,
J1105-2158,"5,8",-121,4,,15.7,0.2
J1105-3928,"2,8",-49,3,,5.5,0.4
J1106+0900,"5",0,5,,4.8,
J1106+1412,"8",-133,5,,1.7,
J1106+1713,"5",-5,5,,5.5,
J1106+2757,"5",113,5,,37.2,
J1106+2812,"2,5,8",37,3,,1.1,0.4
J1106+3913,"5",74,5,,11.0,
J1106+5527,"5,8",-35,4,,2.0,0.2
J1106-0052,"5,8",-30,4,,3.6,1.2
J1106-1020,"5,8",-31,4,,2.3,0.5
J1106-2444,"5",-177,5,,11.8,
J1106-3203,"5,8",32,4,,7.5,3.7
J1107+0222,"5",-137,5,,22.9,
J1107+1540,"5",-32,5,,2.3,
J1107+1628,"2,5,8",-17,3,,4.1,0.9
J1107+3421,"5,8",-52,4,,1.5,0.3
J1107+3743,"5",-91,5,,5.2,
J1107+5219,"2,5,8",-4,4,,3.1,0.2
J1107+7232,"2,8",-56,3,,14.4,0.4
J1107-1226,"8",-107,5,,15.0,
J1107-4449,"2,8",37,22,,6.2,1.8
J1108+0202,"2,8",67,3,,4.1,2.4
J1108+0326,"5",-46,5,,15.3,
J1108+0811,"8",157,5,,2.5,
J1108+1435,"5,8",-165,4,,13.3,0.9
J1108+2556,"5",10,5,,4.1,
J1108+4330,"2,5,8",-137,3,,6.7,0.2
J1109+0658,"8",-49,5,,2.0,
J1109+1444,"8",-71,5,,0.6,
J1109+2513,"5",-133,5,,2.8,
J1109+3337,"5",-27,5,,3.1,
J1109+3744,"2,5,8",22,3,,5.4,0.3
J1109+6652,"5,8",-83,4,,3.5,0.1
J1110+0429,"5,8",-98,4,,2.2,0.1
J1110+0828,"8",-1,5,,3.3,
J1110+1217,"5",-45,5,,3.6,
J1110+1704,"5",-137,5,,2.3,
J1110+3443,"5",-84,5,,15.0,
J1110+4403,"2,5,8",-81,2,,2.8,0.7
J1110+4557,"5",29,5,,1.6,
J1110+4817,"2,5,8",-155,3,,5.5,0.5
J1110+6028,"2",-29,4,,6.8,
J1110+7133,"8",-149,5,,8.3,
J1110-0756,"5,8",3,4,,1.5,0.2
J1110-1145,"5,8",69,4,,2.0,0.6
J1110-1858,"2,8",152,1,,16.1,0.5
J1111+1955,"2,5,15",110,3,,15.3,1.0
J1111+3252,"5",54,5,,1.0,
J1111+3459,"5",86,5,,14.4,
J1111+5227,"2,8",-69,3,,5.9,5.4
J1111+6535,"8",30,5,,6.9,
J1111-0550,"5,8",-3,4,,3.7,0.2
J1111-1338,"5",-136,5,,4.1,
J1111-1759,"5",151,5,,20.8,
J1112+0724,"2,8",11,3,,2.5,0.9
J1112+3135,"5",-58,5,,4.4,
J1112+3138,"5,8",-156,4,,2.7,0.1
J1112+3446,"2,5,8",-62,2,,4.9,3.4
J1112+3503,"5,8",-6,4,,1.6,0.3
J1112+4414,"5",-90,5,,2.4,
J1112+6149,"5,8",83,4,,1.8,0.3
J1112-0842,"5,8",48,4,,1.7,0.4
J1112-1219,"8",-111,5,,6.7,
J1112-2158,"8",101,5,,4.0,
J1112-3745,"8",36,5,,0.2,
J1113+1442,"2,5,8",-18,3,,2.4,0.6
J1113+6853,"5,8",-56,4,,1.2,0.2
J1113+8511,"5,8",-105,4,,0.9,0.2
J1113-0742,"8",-167,5,,4.3,
J1113-2133,"8",176,5,,6.4,
J1113-2300,"5,8",22,4,,2.8,1.4
J1113-3549,"2,8",12,3,,7.3,4.1
J1114+2632,"5",-15,5,,4.5,
J1114-0247,"2,8",-176,3,,4.0,1.1
J1114-0517,"8",-48,5,,3.5,
J1114-0816,"2,8",128,8,,8.0,7.3
J1114-3652,"5",30,5,,4.1,
J1114-4834,"8",-146,5,,11.6,
J1115+2042,"8",-176,5,,1.8,
J1115-1631,"5,8",-75,4,,1.9,0.8
J1115-1649,"8",-34,5,,5.7,
J1115-1958,"8",-162,5,,4.3,
J1115-3059,"2,8",21,3,,5.7,2.3
J1116+0829,"2,8",107,12,,2.0,1.0
J1116+2915,"8",-102,5,,1.8,
J1116+291A,"5,8",-38,4,,0.6,0.1
J1116+6430,"8",158,5,,2.9,
J1117+1311,"8",127,5,,54.4,
J1117+2014,"8",-179,5,,3.2,
J1117+4120,"5",-167,5,,3.7,
J1117+5259,"5",9,5,,1.6,
J1117-0236,"5,8",-171,4,,8.5,3.1
J1117-1123,"5,8",30,4,,2.9,0.9
J1117-1818,"8",115,5,,8.7,
J1117-2133,"5,8",31,4,,6.2,0.8
J1117-3328,"5",157,5,,1.4,
J1118+1234,"2,5,8,15",16,2,,8.1,0.3
J1118+1256,"5",4,5,,60.6,
J1118+2922,"5",-114,5,,15.8,
J1118+5534,"5",-66,5,,1.4,
J1118+6154,"8",26,5,,7.0,
J1118-0743,"8",48,5,,32.0,
J1118-1232,"2,8",99,5,,3.7,2.4
J1118-3054,"2,8",17,3,,8.3,0.2
J1119+0410,"2,8",-148,3,,3.5,0.9
J1119+1656,"5",36,5,,2.2,
J1119+2226,"2,5,8",-101,7,,2.0,0.2
J1119+6004,"2,5,8",78,3,,1.2,0.3
J1119+8048,"8",-3,5,,46.7,
J1120+0704,"2,8,15",-137,3,,1.0,0.3
J1120+0934,"5",59,5,,5.2,
J1120+1104,"5",-20,5,,3.6,
J1120+1420,"2",-58,4,,10.9,
J1120+2108,"5",-115,5,,1.4,
J1120+4212,"2,8",142,3,,2.1,1.0
J1120+4553,"5",-131,5,,1.4,
J1120+5404,"5",-107,5,,3.8,
J1120-0607,"5",63,5,,7.4,
J1120-1243,"8",12,2,,1.0,
J1120-1420,"2,8",41,3,,3.0,0.1
J1120-2508,"2,8",-43,3,,10.1,6.1
J1120-2719,"2,8",6,3,,4.5,2.2
J1121+3702,"8",-85,5,,2.2,
J1121+4932,"5",10,5,,3.2,
J1121-0013,"2,8",175,3,,10.0,8.5
J1121-0442,"2,8",-149,3,,4.3,1.6
J1121-0553,"2,5,8,15",30,2,,2.8,1.2
J1121-0600,"5",-100,5,,5.9,
J1121-0711,"2,8",156,1,,7.9,0.5
J1121-2059,"8",-133,5,,2.6,
J1122+1805,"2,8",-120,3,,3.0,1.2
J1122-2532,"2",84,4,,6.0,
J1122-2742,"8",51,5,,2.9,
J1123+0235,"8",144,5,,6.1,
J1123+0520,"5,8",71,4,,5.7,0.7
J1123+5045,"2,8",3,3,,5.5,3.7
J1123+8030,"5",-3,5,,1.9,
J1124+1919,"5",-84,5,,6.4,
J1124+2307,"2,5,8",68,3,,1.1,0.2
J1124+2336,"2,5,8",110,3,,2.8,1.8
J1124+3214,"5",-143,5,,1.1,
J1124+5133,"2,8",-107,3,,2.2,0.8
J1124+6555,"2,8",-151,3,,7.1,0.5
J1124-0402,"8",-122,5,,3.2,
J1124-1501,"2,8",14,3,,30.8,29.7
J1125+0001,"8",157,5,,0.9,
J1125+0446,"8",133,5,,3.9,
J1125+2005,"2,5,8",65,3,,9.5,2.6
J1125+2610,"2,5,8,15",-54,3,,1.4,0.7
J1125+3959,"5",-40,5,,7.5,
J1125+5000,"5",105,5,,3.3,
J1125-2101,"8",23,5,,7.7,
J1125-3557,"2,8",-125,3,,6.7,3.9
J1126+0625,"2,8",-77,3,,2.7,1.3
J1126+1527,"5",105,5,,7.8,
J1126+2846,"5",35,5,,16.1,
J1126+4516,"2,5,8,15",-6,3,,2.7,0.7
J1126-0215,"5,8",-56,4,,2.9,0.2
J1126-0555,"8",14,5,,2.7,
J1126-3828,"2,8",89,3,,7.5,4.0
J1127+0555,"2,8",136,3,,2.1,1.3
J1127+2153,"2,5,8",71,3,,1.2,0.7
J1127+3620,"2,5,8",-18,3,,2.4,0.9
J1127+3756,"8",69,5,,1.4,
J1127+5650,"2,5,8,15",79,3,,1.9,0.4
J1127+7011,"5",42,5,,8.2,
J1127-0735,"2,5,8",-129,3,,2.3,1.5
J1127-1605,"5",-161,5,,23.6,
J1127-1857,"1.4,2,5,8,15,24,43",159,5,,0.8,0.6
J1127-3055,"5,8",32,4,,7.9,3.1
J1128+1039,"8",-88,5,,26.0,
J1128+2102,"2",-55,4,,90.5,
J1128+2251,"5",39,5,,4.5,
J1128+2326,"2,8",97,3,,8.1,5.7
J1128+3243,"5",158,5,,6.1,
J1128+5925,"8,15",-119,3,,0.7,0.2
J1128+6834,"2,5,8",21,3,,3.6,0.3
J1128-1122,"2,8",117,3,,59.9,32.2
J1129+0218,"5",-46,5,,11.2,
J1129+0951,"5,8",-151,4,,3.5,0.1
J1129+1643,"5",63,5,,2.7,
J1129+3703,"8",148,5,,0.6,
J1129+3956,"5,8",-44,4,,6.2,1.6
J1129+5025,"5,8",-12,4,,7.8,3.5
J1129+5628,"5",-148,5,,3.3,
J1129-0240,"8",143,5,,0.5,
J1129-0446,"5",92,5,,1.6,
J1129-2228,"5",132,5,,20.4,
J1129-3707,"2",131,4,,6.5,
J1130+0732,"8",-42,5,,1.4,
J1130+0846,"2,8",111,3,,2.0,0.2
J1130+1054,"5,8",18,4,,6.2,4.2
J1130+3031,"2,5,8",-141,3,,2.9,1.1
J1130+3815,"2,5,8,15,24,43,86",-171,3,,0.6,0.1
J1130+5549,"5,8",-119,4,,3.3,0.4
J1130-1449,"5,8,15,43",81,42,,4.4,0.6
J1130-3608,"8",178,5,,1.4,
J1131+1059,"8",-31,5,,13.2,
J1131+3013,"5",41,5,,3.2,
J1131+3114,"5",-180,5,,3.7,
J1131+5128,"2,8",180,3,,1.9,0.7
J1131+5808,"5",170,5,,10.7,
J1131-0500,"15",-155,4,,0.8,
J1131-1628,"8",93,5,,1.9,
J1132+0034,"2,8",-94,3,,10.2,6.9
J1132+1023,"2,8",124,3,,1.8,1.2
J1132+1847,"5,8",-57,4,,2.4,0.2
J1132+4455,"5",-38,5,,4.5,
J1132+5100,"8",-130,5,,13.9,
J1132+5410,"5,8",113,4,,2.1,0.1
J1132-2540,"5",-45,5,,7.3,
J1133+0015,"2,8",3,2,,6.5,1.4
J1133+0040,"2,8,15",144,3,,0.8,0.4
J1133+0058,"5,8",-79,4,,2.1,0.1
J1133+4903,"8",26,5,,1.3,
J1133+7831,"2",-44,4,,11.3,
J1133-0400,"8",10,5,,1.3,
J1133-0905,"2,5,8",-61,3,,2.3,0.6
J1133-2501,"5",9,5,,6.8,
J1134+0500,"5,8",-163,4,,2.7,0.4
J1134+2901,"5",-165,5,,1.8,
J1134+3005,"8",153,5,,8.3,
J1134+5144,"5",-47,5,,3.0,
J1134+7249,"2,8",21,3,,3.1,0.9
J1134-2012,"8",69,5,,2.2,
J1134-2401,"8",-80,5,,3.4,
J1135+4258,"5",-161,5,,20.1,
J1135-0428,"8",-13,5,,0.7,
J1135-0508,"5",-167,5,,3.0,
J1135-3056,"2",-160,4,,22.6,
J1136+1448,"5,8",128,4,,1.9,0.2
J1136+3407,"5,8",175,4,,1.2,0.5
J1136+5643,"5,8",164,4,,2.1,0.1
J1136+6737,"8",-130,5,,3.1,
J1136+7009,"8,15",104,6,,0.9,0.2
J1136-0330,"8,15",150,3,,0.4,0.1
J1136-0523,"5,8",-172,4,,5.7,0.8
J1136-1733,"8",27,5,,13.8,
J1136-2209,"8",-14,5,,3.3,
J1137+2935,"5,8",28,4,,3.3,0.7
J1137+4741,"5",-176,5,,3.6,
J1137+4825,"5,8",135,4,,1.5,0.2
J1137-0805,"5,8",-126,4,,3.1,0.9
J1138+0428,"5,8",35,4,,2.5,1.4
J1138+2040,"5",-133,5,,49.5,
J1138+2524,"5",55,5,,2.4,
J1138+4148,"5",146,5,,36.8,
J1138+4745,"2,5,8",33,3,,3.6,0.9
J1138-0544,"8",-25,5,,2.1,
J1138-1732,"5,8",43,4,,9.0,0.1
J1138-4653,"2,8",58,3,,9.8,5.1
J1139+3642,"5",130,5,,6.2,
J1139+4032,"2,5,8",-121,3,,2.1,0.2
J1139+6547,"2,8",111,3,,2.5,0.4
J1139+7654,"2,8",-174,2,,3.5,1.3
J1139-1350,"2,5,8",-73,3,,3.9,3.1
J1139-1552,"5,8",45,6,,0.9,0.1
J1140+0053,"5,8",170,4,,6.1,2.3
J1140+1203,"8",-33,5,,1.0,
J1140+4022,"5,8",140,4,,2.8,1.7
J1140+4622,"8",-87,5,,8.8,
J1140+5912,"5",162,5,,16.0,
J1140-2730,"8",110,5,,0.9,
J1141+0022,"2,5,8",30,3,,6.4,0.8
J1141+0147,"8",25,5,,2.0,
J1141+4945,"5",54,5,,12.2,
J1141+5953,"5,8",-168,4,,2.0,0.1
J1141+6410,"2",-138,4,,5.8,
J1141+6736,"5,8",-11,4,,6.8,3.1
J1141+6804,"8",-172,5,,9.3,
J1141-1216,"2,8",30,3,,6.2,5.0
J1141-1404,"8",60,5,,0.9,
J1141-2204,"8",-94,5,,2.1,
J1142+1547,"2,5,8,15",155,2,,3.1,2.1
J1142-0842,"5,8",146,4,,9.6,3.9
J1142-1856,"5",29,5,,16.2,
J1142-2633,"5,8",143,4,,3.6,1.2
J1143+1834,"2,5,8",-172,3,,6.9,0.1
J1143+1843,"8",2,5,,1.7,
J1143+2206,"5",139,5,,24.4,
J1143+2315,"8",-137,5,,2.4,
J1143+4623,"5",-28,5,,1.4,
J1143+6122,"5,8",21,4,,2.6,0.3
J1143+6633,"2,8",-149,3,,2.9,1.8
J1144+0054,"2,8",-57,3,,6.3,1.9
J1144+1231,"8",-57,5,,1.1,
J1144+2910,"5",80,5,,9.9,
J1144+3315,"5",69,5,,1.6,
J1145+0455,"2,8",35,3,,7.9,0.8
J1145+0742,"8",164,5,,2.5,
J1145+0927,"5,8",-135,4,,4.4,3.1
J1145+1310,"2,8",-43,3,,52.4,43.2
J1145+1936,"2,5,8,15",23,2,,3.1,1.8
J1145+3323,"5",36,5,,25.4,
J1145+4156,"2,8",149,3,,2.6,0.5
J1145+4420,"2,5,8",79,3,,1.2,0.4
J1145+6958,"8",-171,5,,10.3,
J1145-0259,"8",25,5,,2.9,
J1145-1053,"8",33,5,,3.3,
J1145-1528,"5,8",-29,4,,3.4,0.3
J1145-2250,"8",-113,5,,2.0,
J1145-3909,"8",-95,5,,3.6,
J1146+0458,"2,5,8",-104,3,,4.5,0.2
J1146+1240,"5,8",179,4,,3.1,1.1
J1146+2601,"5",109,5,,11.8,
J1146+3200,"5",-175,5,,9.9,
J1146+3958,"2,5,8,15,24,43",-16,4,,0.7,0.5
J1146+5356,"2,5,8",-173,3,,3.0,0.6
J1146+5848,"2,5,8",66,3,,3.1,0.1
J1146-0323,"5",-148,5,,26.6,
J1146-2447,"2,5,8,15",172,2,,4.0,0.2
J1146-2859,"2,8",175,3,,3.1,1.8
J1146-3328,"2,8",-172,6,,6.5,2.1
J1147+0627,"5,8",153,4,,1.1,0.5
J1147+0839,"5,8",-83,4,,1.6,0.1
J1147+2635,"2,8",-177,2,,3.1,1.8
J1147+3501,"2,5,8",129,3,,6.6,3.3
J1147+4906,"5,8",164,4,,1.8,0.6
J1147-0435,"5,8",152,4,,3.0,0.6
J1147-0724,"2,5,8,15",-69,3,,2.1,0.2
J1147-2625,"5",-167,5,,2.3,
J1147-3812,"2,5,8",154,8,,1.1,0.1
J1147-3932,"5",166,5,,2.1,
J1148+1840,"5,8",-114,4,,2.0,0.2
J1148+3154,"2,8",54,3,,2.1,1.5
J1148+5254,"2,8",-56,3,,4.4,3.6
J1148+5924,"2,5,8",138,3,,8.1,2.1
J1148-0046,"2,8",177,3,,2.8,1.5
J1148-0404,"2,8",-93,3,,2.9,2.0
J1148-1123,"5,8",159,4,,2.3,0.8
J1149+0716,"5,8",-33,4,,4.0,3.2
J1149+1526,"5,8",-114,4,,13.2,0.2
J1149+2824,"2,5,8",33,3,,2.8,0.3
J1149+3559,"8",157,5,,1.0,
J1149+4316,"8",-54,5,,0.9,
J1149-1204,"8",60,5,,54.3,
J1149-4029,"5,8",-17,4,,14.0,3.6
J1150+0630,"8",123,5,,0.8,
J1150+2055,"8",-139,5,,6.0,
J1150+2417,"2,5,8,15,24",-96,3,,1.0,0.7
J1150+4332,"2,5,8",-144,3,,1.8,0.8
J1150+5528,"8",-8,5,,3.1,
J1150+5632,"5",-142,5,,1.7,
J1150+6539,"2,8",-19,3,,2.3,1.5
J1150-0023,"2,5,8,15",-121,2,,3.7,0.8
J1150-1930,"2,8",-64,3,,4.6,4.1
J1151+0958,"8",136,5,,2.6,
J1151+3825,"8",24,5,,1.5,
J1151+5859,"2,5,8",-147,3,,1.7,1.0
J1151+5923,"5,8",55,4,,2.0,0.5
J1151-1347,"8",-50,5,,0.8,
J1151-1723,"2,8",82,3,,5.6,0.2
J1152+0733,"8",-107,5,,0.8,
J1152+2312,"5",-60,5,,21.5,
J1152+2313,"5,8",15,4,,3.3,0.3
J1152+2333,"5,8",65,4,,1.7,0.1
J1152+2930,"5",35,5,,2.1,
J1152+3209,"2",-68,4,,97.3,
J1152+3307,"2,5,8",6,3,,1.6,0.1
J1152+3551,"5",-101,5,,20.4,
J1152+4939,"8",-80,5,,0.4,
J1152-0519,"2,8",109,2,,2.7,1.2
J1152-0841,"2,5,8",141,5,,5.5,0.4
J1153+0914,"2,8",-172,3,,4.4,2.2
J1153+0955,"2,8",-22,3,,5.8,4.8
J1153+1727,"5,8",144,4,,1.7,0.3
J1153+3617,"2,8",142,3,,3.6,0.9
J1153+3823,"8",-42,5,,1.9,
J1153+4036,"2,8,15",-97,2,,2.6,0.1
J1153+4931,"2,5,8,15,24,43,86",-161,3,,1.5,0.7
J1153+5831,"5",-149,5,,2.0,
J1153+8058,"5,8,15,24",-174,6,,2.1,0.6
J1153-0329,"5,8",143,4,,2.8,0.7
J1153-1105,"2,8,15",-162,2,,1.7,0.1
J1153-1419,"8",-97,5,,2.8,
J1153-1816,"5",-70,5,,5.6,
J1153-2554,"8",-99,5,,2.2,
J1153-3009,"5",178,5,,9.7,
J1153-3522,"8",119,5,,0.8,
J1154+0142,"2",-41,4,,8.5,
J1154+0238,"8",-168,5,,0.9,
J1154+1225,"2,8",65,3,,2.7,1.3
J1154+5934,"2,5,8",-180,3,,2.1,0.4
J1154+6022,"8",97,11,,0.9,
J1154-0010,"8",122,5,,1.6,
J1154-3242,"2",44,4,,7.6,
J1154-3505,"8",-29,5,,4.5,
J1155+193A,"5",-93,5,,17.1,
J1155+193B,"5,8",-35,4,,3.3,1.0
J1155+4555,"2,5,8",152,3,,4.9,3.7
J1155+7316,"8",70,5,,2.1,
J1155+8157,"5",10,5,,14.3,
J1155-1017,"8",-53,5,,1.1,
J1155-1216,"2,8",100,3,,5.1,3.7
J1155-2949,"2",-73,4,,13.7,
J1155-3107,"2,8",-26,3,,4.7,2.4
J1156+0932,"5,8",170,4,,12.4,2.2
J1156+2632,"5",163,5,,3.5,
J1156+4355,"5",-59,5,,4.6,
J1156+5847,"5,8",-144,4,,3.7,0.6
J1156+7306,"8",-150,5,,25.3,
J1156-0405,"8",-50,5,,1.4,
J1156-0826,"8",-35,5,,1.1,
J1156-1536,"5,8",-164,4,,4.4,0.9
J1156-2250,"5,8",96,4,,25.4,6.1
J1157+0641,"2,8",-54,3,,2.8,1.4
J1157+1231,"5",-11,5,,4.9,
J1157+1638,"5,8",90,4,,1.1,0.3
J1157+1902,"5",-105,5,,2.8,
J1157+3308,"8",68,5,,2.5,
J1157+4335,"5,8",-20,4,,4.6,3.6
J1157+5457,"8",98,5,,54.6,
J1157+5527,"5",-177,5,,1.4,
J1157+8118,"8",84,5,,7.6,
J1158+0937,"8",74,5,,1.4,
J1158+1349,"8",163,5,,3.3,
J1158+1821,"5",-120,5,,2.6,
J1158+2450,"2,5,8,15",-8,5,,2.8,0.1
J1158+4825,"2,5,8",-104,3,,4.0,2.5
J1159+0112,"2",110,4,,15.6,
J1159+0302,"5,8",130,4,,4.0,2.6
J1159+0954,"2,8",84,3,,8.2,6.4
J1159+2914,"1.4,2,5,8,15,24,43",16,4,,1.1,0.8
J1159-0127,"2",32,4,,4.2,
J1159-0940,"2,8",-125,3,,7.3,6.0
J1159-1119,"5",-108,5,,66.9,
J1159-2142,"2,8",-158,4,,2.5,0.1
J1159-2148,"2,8",-37,3,,3.4,0.6
J1159-2150,"2",163,4,,131.8,
J1159-2228,"2,8",-170,3,,5.7,1.7
J1200+5300,"5,8",-77,4,,2.0,1.6
J1200-1430,"8",113,5,,4.4,
J1201+0028,"2,8",-16,3,,4.5,0.9
J1201+1036,"5",173,5,,6.1,
J1201+1114,"8",-156,5,,1.3,
J1201+1431,"8",106,5,,0.8,
J1201+5951,"5,8",67,4,,3.7,0.3
J1202+0235,"5,8",114,4,,2.7,0.2
J1202+0816,"5,8",-125,4,,1.4,0.7
J1202+1456,"5,8",-117,4,,1.5,0.1
J1202+2631,"5",-15,5,,9.8,
J1202+2756,"5",-80,5,,1.7,
J1202+4444,"2,8",-125,3,,7.6,7.2
J1202+7200,"5,8",-56,4,,9.2,0.1
J1202-0528,"2,8",35,3,,4.6,3.7
J1202-1223,"8",-177,5,,1.1,
J1202-1251,"5,8",-36,4,,1.7,0.3
J1203+0414,"2,8",119,3,,3.9,1.8
J1203+0634,"2,8",-102,3,,2.1,0.9
J1203+1118,"2,5,8",-52,3,,1.4,0.4
J1203+3049,"5",151,5,,5.0,
J1203+4510,"2,8",155,3,,26.8,26.3
J1203+4632,"2,5,8",-143,2,,6.2,0.1
J1203+4749,"8",-175,5,,1.7,
J1203+4803,"2,8",152,3,,1.8,0.2
J1203+5140,"8",106,5,,0.8,
J1203+5819,"5",27,5,,19.0,
J1203+5837,"8",160,5,,6.9,
J1203+6031,"2,5,8,15",-169,2,,1.7,0.6
J1203-1612,"5,8",116,4,,1.7,0.1
J1204+0408,"5,8",81,4,,1.9,0.3
J1204+2327,"5",91,5,,1.5,
J1204+2930,"5",13,5,,6.4,
J1204+3023,"5",-18,5,,1.5,
J1204+3758,"5",160,5,,2.6,
J1204+4856,"2,8",118,3,,2.8,1.9
J1204+5202,"5",88,5,,1.9,
J1204+5228,"2,5,8",-8,3,,2.4,1.4
J1204-0422,"8",-131,5,,1.2,
J1204-0710,"2,8",157,3,,2.7,1.4
J1204-2448,"8",138,5,,5.4,
J1205+0053,"5,8",-20,4,,3.1,0.1
J1205+0527,"5,8",-130,4,,1.8,0.3
J1205+1042,"2,8",51,3,,8.1,0.3
J1205+1715,"5,8",-114,4,,6.7,0.1
J1205+2031,"8",-125,5,,1.5,
J1205+3041,"5",-117,5,,0.8,
J1205+3321,"8",-62,5,,1.1,
J1205-2634,"2,5,8,15",-17,2,,3.8,2.5
J1206+0529,"2,8",18,3,,4.1,0.7
J1206+0627,"5,8",-153,4,,3.0,0.7
J1206+3941,"2,5,8",81,3,,12.5,0.8
J1207+1211,"2",-123,4,,3.8,
J1207+1354,"5",168,5,,2.0,
J1207+2754,"2,5,8,15",-144,3,,6.0,3.9
J1207-0106,"2,8",-97,3,,1.9,0.6
J1207-0407,"5",52,5,,73.8,
J1207-1327,"5,8",14,4,,2.2,0.7
J1207-2703,"2,8",-35,3,,4.5,2.3
J1208+0054,"2",-50,4,,8.2,
J1208+1159,"8",124,5,,1.7,
J1208+2514,"8",113,5,,1.0,
J1208+5413,"2,5,8,15",116,3,,2.8,0.2
J1208+5441,"5,8",153,4,,1.0,0.1
J1208+6121,"5,8",43,4,,2.2,0.3
J1208-0435,"5,8",-99,4,,1.3,0.2
J1208-0448,"8",-165,5,,2.3,
J1208-1421,"2,8",-11,3,,3.3,1.4
J1208-2053,"5",-32,5,,1.9,
J1209+1810,"5,8",-47,4,,2.0,1.1
J1209+2547,"2,5,8",-144,3,,13.5,1.9
J1209+4115,"8",-24,5,,31.7,
J1209+4119,"2,5,8,15",87,3,,0.5,0.1
J1209+433B,"2",-4,4,,14.4,
J1209+433C,"2,8",-135,3,,3.3,0.4
J1209+5510,"5,8",-9,4,,2.5,0.3
J1209-2032,"2,5,8",53,7,,19.5,0.7
J1209-2406,"2,5,8",-48,3,,2.6,0.4
J1209-3214,"2,8",-160,3,,4.9,2.6
J1209-4016,"2,8",-123,3,,3.3,0.2
J1210+3924,"2",38,4,,8.4,
J1210+6422,"2,8",38,3,,12.4,0.3
J1210-1217,"2,8",-124,3,,4.1,1.6
J1210-2711,"8",-126,5,,1.6,
J1211+1820,"2,5,8",67,3,,2.2,0.1
J1211+4234,"5,8",-53,4,,6.4,0.2
J1211-1127,"5,8",-167,4,,50.4,15.9
J1211-1926,"2,5,8",58,3,,16.4,0.7
J1211-2736,"8",21,5,,2.4,
J1211-3510,"5",-168,5,,35.0,
J1212+1925,"2,5,8",-83,3,,2.5,1.1
J1212+2453,"5,8",168,4,,1.5,0.4
J1212+6708,"5,8",161,4,,2.3,0.2
J1212-1648,"5",37,5,,52.1,
J1212-2221,"2,8",130,3,,2.3,1.3
J1212-2725,"8",-158,5,,1.0,
J1213+0001,"5",-16,5,,7.9,
J1213+1307,"2,8",-150,3,,3.5,0.7
J1213+2130,"5,8",-94,4,,2.7,0.1
J1213+2608,"5",-119,5,,7.3,
J1213+2811,"5,8",-157,4,,3.1,0.3
J1213+5044,"8",-95,5,,1.5,
J1213+5129,"5",-6,5,,2.6,
J1213-1003,"2,8",-66,3,,6.8,0.3
J1213-1551,"5,8",46,4,,8.5,1.3
J1213-1658,"8",151,5,,4.1,
J1213-2618,"8",-56,5,,18.7,
J1213-4343,"8",-41,5,,3.7,
J1214+0242,"2",103,4,,113.9,
J1214+0402,"8",172,5,,31.0,
J1214+0829,"8",-129,5,,0.8,
J1214+1640,"5,8",39,4,,15.1,0.4
J1214+3309,"5,8",52,3,,3.9,0.3
J1214-1113,"5,8",-32,4,,3.0,0.5
J1214-1428,"5",-17,5,,7.2,
J1214-2203,"5",-160,5,,17.1,
J1215+0732,"2,8",92,3,,2.9,1.8
J1215+1654,"2,5,8",69,6,,1.8,0.7
J1215+1709,"8",-155,5,,15.3,
J1215+3151,"5",144,5,,1.9,
J1215+3448,"2,5,8",146,5,,1.9,1.0
J1215+3508,"8",-167,5,,6.1,
J1215+4627,"2,5,8",-24,3,,1.4,0.2
J1215+5002,"2,8",2,3,,2.0,1.3
J1215+6422,"5",-80,5,,0.8,
J1215-0628,"2,8",-57,3,,4.8,4.1
J1215-0829,"5,8",40,4,,2.8,0.4
J1215-1731,"1.4,2,5,8,15,24,43",117,3,,2.2,1.7
J1216+0929,"2,8",163,6,,4.1,2.8
J1216-1033,"8",159,5,,1.2,
J1216-3734,"8",-1,5,,11.8,
J1217+3007,"2,5,8,15",147,2,,1.3,0.4
J1217+3305,"2,8",-160,3,,6.1,0.3
J1217+3435,"5",156,5,,2.7,
J1217+4519,"5",176,5,,3.8,
J1217+5155,"2,8",93,3,,7.3,6.7
J1217+5835,"2,8",-62,2,,6.6,5.0
J1217-0029,"2,8",-68,3,,5.7,5.2
J1217-3634,"5,8",-46,4,,4.5,2.6
J1218+0102,"5,8",-120,4,,3.3,1.4
J1218+0559,"8",55,5,,3.0,
J1218+1105,"2,8",28,3,,3.5,2.6
J1218+1738,"2,8",-108,3,,9.7,0.2
J1218+2449,"5,8",136,4,,9.2,6.1
J1218+5531,"5,8",-122,4,,3.8,0.6
J1218+5830,"5,8",120,4,,2.2,0.9
J1218-0119,"2,8",21,3,,3.6,1.4
J1218-0631,"8",150,5,,11.1,
J1218-2159,"2,8",-76,3,,4.7,0.2
J1218-4600,"2",-158,4,,29.9,
J1219+0549,"2,8,15",-93,3,,1.8,1.0
J1219+4829,"2,5,8",99,3,,2.1,0.8
J1219+6344,"2",-134,4,,3.3,
J1220+0203,"2,8",61,3,,7.4,4.8
J1220+2916,"2,5",-45,4,,8.0,3.6
J1220+3343,"2,8",-161,3,,6.4,3.7
J1220+3431,"2,5,8",-27,3,,2.4,0.3
J1220+3808,"2,5,8",-37,3,,2.1,0.1
J1220+6327,"5",50,5,,2.9,
J1220+7105,"2,8",70,3,,2.2,1.1
J1220-0831,"2,5,8",-163,3,,3.6,0.1
J1220-2736,"8",-163,5,,2.5,
J1221+0435,"5,8",-98,4,,2.3,0.6
J1221+0510,"5,8",-176,4,,3.1,1.0
J1221+0821,"8",167,5,,2.5,
J1221+1106,"8",-174,5,,2.0,
J1221+1701,"5,8",-119,4,,1.1,0.2
J1221+2608,"5,8",48,4,,1.4,0.4
J1221+2813,"2,5,8,15,43",112,5,,2.5,2.2
J1221+3010,"8,15",92,3,,1.5,0.7
J1221+4411,"2,5,8",-42,3,,7.0,3.5
J1221+5048,"5",173,5,,3.7,
J1221-0241,"2,8",-143,3,,1.8,1.1
J1221-0248,"5,8",-91,4,,2.1,0.4
J1221-0358,"5,8",-48,4,,2.1,1.1
J1221-3423,"2,8",-131,3,,2.5,0.5
J1222+0413,"1.4,2,5,8,15,43",173,3,,3.1,1.8
J1222+2934,"5",-26,5,,3.5,
J1222-1415,"8",-154,5,,1.1,
J1222-1645,"8",-87,5,,4.6,
J1222-4122,"8",10,5,,4.1,
J1223+0650,"2,5,8",53,3,,3.4,0.1
J1223+1029,"5,8",179,4,,5.2,0.6
J1223+3707,"5",0,5,,58.0,
J1223+4611,"2,5,8",-63,3,,1.9,0.4
J1223+4812,"2,5",-122,4,,7.1,0.3
J1223+5037,"5,8",-106,4,,1.7,1.2
J1223+5826,"5",79,5,,40.7,
J1223+8040,"2,8",-8,2,,3.5,2.6
J1223+8436,"2,8",-2,3,,3.2,1.2
J1223-0546,"8",-105,5,,2.4,
J1223-1544,"5,8",39,4,,1.3,0.4
J1223-4234,"5",-15,5,,21.8,
J1224+0330,"2,5,8",-51,3,,3.4,0.1
J1224+1955,"8",75,5,,1.9,
J1224+2122,"2,5,8,15,43",2,3,,2.1,1.5
J1224+2239,"5,8",-161,4,,15.2,0.2
J1224+2436,"5,8",-81,4,,7.4,5.8
J1224+4015,"8",-50,5,,1.2,
J1224+4335,"2,5,8",14,3,,2.6,1.0
J1224+5001,"8",-19,5,,2.0,
J1224-8313,"8",110,5,,63.9,
J1225+0141,"5,8",-49,4,,7.6,0.2
J1225+1253,"2,5,8,15",0,2,,3.1,1.7
J1225+3914,"2,5,8",33,3,,7.5,0.1
J1225+7018,"5",-124,5,,3.4,
J1225-2849,"5",71,5,,1.9,
J1225-2938,"8",161,5,,1.1,
J1225-3447,"8",149,5,,49.4,
J1226+1352,"5,8",-53,4,,4.5,0.1
J1226+4340,"2,5,8",164,3,,1.9,0.2
J1226+5127,"5",-22,5,,14.1,
J1226+6406,"8",42,5,,1.6,
J1226+6415,"5,8",-44,4,,2.8,0.1
J1226-0740,"2,8",138,3,,2.8,0.7
J1226-1328,"8,15",-99,4,,0.4,0.1
J1226-1904,"2",98,4,,15.4,
J1227+3635,"5,8",-28,4,,2.2,0.1
J1227+4932,"5,8",8,6,,0.9,0.1
J1227-1859,"5,8",-146,4,,4.5,2.4
J1227-4436,"8",-167,5,,3.2,
J1228+0232,"2,8,15",-46,3,,1.4,0.6
J1228+1934,"5,8",50,4,,2.2,0.2
J1228+3128,"2,5,8",-147,3,,2.0,0.4
J1228+3706,"2,8",-52,4,,2.6,1.1
J1228+4858,"2,5,8",10,3,,6.1,5.0
J1228-0304,"8",-60,5,,1.8,
J1228-0838,"5,8",50,4,,1.9,0.4
J1228-0904,"8",54,5,,2.1,
J1229+0203,"1.4,5,8,15,43",-130,3,,3.4,1.8
J1229+0423,"5,8",-137,4,,2.5,0.7
J1229+2711,"5,8",-26,4,,4.7,2.4
J1229+3528,"5,8",41,4,,3.0,0.1
J1229+6335,"2,5,8",-28,3,,4.9,0.1
J1229-3516,"8",-94,5,,4.7,
J1230+1223,"2,5,8,15,24,43",-75,3,,1.4,0.8
J1230+2518,"2,5,8,15",-111,3,,1.5,0.6
J1230+4700,"8",168,5,,1.6,
J1230+5830,"2,5,8",-167,3,,5.6,3.6
J1230-0108,"8",-2,5,,2.3,
J1230-1139,"8",-59,5,,2.6,
J1230-2116,"5",-132,5,,5.1,
J1230-3121,"2,8",178,3,,14.0,9.3
J1231+0418,"2,8,15",-85,3,,1.0,0.2
J1231+1421,"8",-113,5,,1.0,
J1231+2847,"8,15",90,3,,2.7,0.3
J1231+6212,"8",-145,5,,3.1,
J1231+6414,"2,8",-48,3,,9.5,4.5
J1231-1236,"2,8",75,3,,3.4,0.2
J1231-2221,"8",-26,5,,4.2,
J1231-3213,"5,8",-176,4,,9.4,0.9
J1231-3533,"8",-66,5,,3.3,
J1232+0708,"8",22,5,,2.2,
J1232+4821,"2,5,8",90,3,,2.1,0.4
J1232-0224,"2,5,8,15",-109,2,,5.4,4.5
J1232-1015,"2,8",121,3,,6.5,5.6
J1232-1836,"8",-50,5,,0.8,
J1233+1701,"5",-152,5,,60.5,
J1233+5026,"2,8",33,3,,2.3,0.7
J1233+8054,"2,8",139,3,,4.9,3.7
J1233-1025,"2,8",39,3,,4.9,0.1
J1234+4753,"2,5,8",-44,3,,1.3,0.1
J1234+6745,"8",-24,5,,1.6,
J1234+7232,"5,8",-104,4,,2.3,1.1
J1234-3408,"2,8",32,3,,2.5,0.3
J1235+1233,"2,8",62,3,,6.0,4.0
J1235+3621,"5,8",68,4,,1.4,0.2
J1235+5228,"5,8",27,4,,1.8,0.4
J1235+6853,"8",172,5,,4.0,
J1235-4153,"5",-103,5,,41.0,
J1236+1638,"8",-80,5,,0.9,
J1236+2424,"5,8",-11,4,,5.8,0.2
J1236+3920,"5",101,5,,2.3,
J1236-2221,"5,8",-80,4,,2.1,0.1
J1237+0749,"8",-170,5,,6.9,
J1237+0755,"8",-47,5,,0.5,
J1237+1924,"5,8",-10,3,,3.0,0.1
J1237+2034,"8",-144,5,,1.5,
J1237+2158,"5,8",21,4,,3.6,2.1
J1237+2234,"5,8",84,4,,2.4,0.1
J1237+3314,"5,8",-104,4,,3.4,1.5
J1237+4708,"5,8",114,4,,2.3,1.2
J1237+5057,"5",-120,5,,1.3,
J1237+6634,"5",-74,5,,1.6,
J1237-0528,"5,8",42,4,,4.3,0.1
J1238+0723,"2,8",-154,2,,3.2,0.4
J1238-1959,"2,8",119,3,,1.8,1.2
J1238-3825,"2",147,4,,16.8,
J1239+0443,"8,15",-70,5,,0.8,0.5
J1239+0730,"2,8,15,24,43",-52,3,,0.6,0.2
J1239+2950,"5",88,5,,1.6,
J1239+3415,"8",-162,5,,1.7,
J1239-1023,"2,8",-84,68,,3.3,1.4
J1239-1137,"2,8",151,3,,1.8,1.1
J1239-2116,"8",46,5,,6.9,
J1240+0516,"5,8",141,4,,3.0,0.9
J1240+2405,"2,5,8",-16,3,,4.0,0.2
J1240+5334,"5",-54,5,,20.6,
J1240+6958,"2,8",-16,3,,1.7,0.6
J1240-1121,"2,8",-125,3,,2.9,1.4
J1240-1717,"5",49,5,,2.3,
J1241+1620,"8",-133,5,,1.6,
J1241+1649,"5,8",133,4,,1.4,0.1
J1241+5458,"2,8",32,3,,11.4,0.5
J1241+6020,"2,5,8",139,3,,3.1,0.3
J1241-2353,"5,8",159,4,,3.0,0.5
J1242+0941,"5,8",-171,4,,4.4,2.0
J1242+3720,"8,15",-166,3,,1.7,0.1
J1242+3751,"2,5,8,15",108,3,,1.3,0.2
J1242+3919,"5",138,5,,5.0,
J1243+1622,"2,8",-20,3,,4.7,3.0
J1243+3627,"2,8",-49,3,,3.0,1.4
J1243+4043,"5",177,5,,3.6,
J1243+7315,"2,8",-24,3,,2.4,1.6
J1243+7442,"2,5,8",-21,3,,1.7,0.2
J1243-0218,"8",1,5,,4.1,
J1243-2943,"2,8",59,3,,6.6,5.6
J1244+1721,"2,5,8",-35,3,,3.3,0.4
J1244+2511,"5",-32,5,,6.6,
J1244+3609,"5",148,5,,8.9,
J1244+4048,"2,5,8",-154,43,,11.2,1.2
J1244-0446,"2,8",4,3,,6.7,0.7
J1244-2633,"8",-147,5,,0.5,
J1245+0228,"5,8",-111,4,,2.1,0.6
J1245+2232,"5",-134,5,,28.3,
J1245+4345,"2,8",-24,3,,2.3,0.7
J1245+5709,"2,5,8",-1,3,,2.0,0.2
J1245-1616,"2,5,8",-178,6,,4.2,0.7
J1245-2413,"8",88,5,,1.1,
J1245-4128,"8",12,5,,6.4,
J1246+0113,"2,8",-136,3,,2.5,0.7
J1246+3228,"5",-94,5,,1.3,
J1246-0730,"2,5,8,15,24,43",-99,4,,0.7,0.3
J1246-1814,"8",-145,5,,2.4,
J1246-2547,"2,5,8,15",140,4,,2.5,1.4
J1247+1022,"5,8",-33,4,,2.9,0.5
J1247+2551,"8",-38,5,,5.2,
J1247+2741,"5,8",-151,4,,3.6,0.2
J1247+3209,"2,8",43,3,,6.8,0.2
J1247+4900,"8",68,5,,1.2,
J1247+6723,"2,8",162,3,,7.9,0.4
J1247+7046,"2,8",-21,3,,2.0,0.5
J1247+7124,"2,8",120,3,,1.9,0.6
J1247-2348,"2,8",-113,3,,3.8,0.9
J1248+2022,"5,8",-72,4,,1.8,0.8
J1248+4839,"2,5,8",84,3,,1.7,0.8
J1248+5128,"2,8",101,3,,3.1,2.3
J1248+5820,"2,5,8,15",0,2,,1.8,0.6
J1248-0632,"2,5,8",19,3,,3.8,1.5
J1248-0831,"5,8",-47,4,,11.1,8.2
J1248-1959,"2,8",53,3,,19.3,0.3
J1248-4559,"2",-53,4,,17.2,
J1249+2101,"5,8",-60,4,,3.3,0.1
J1249+2339,"8",163,5,,4.9,
J1249+2817,"2,5,8",128,3,,1.2,0.3
J1249+3707,"8",-109,5,,6.4,
J1249+4510,"5",-174,5,,2.2,
J1249-0545,"8",-172,5,,5.8,
J1249-1736,"5",-144,5,,5.1,
J1249-2324,"5,8",-83,4,,8.3,0.1
J1250+0158,"2,5,8",35,3,,2.8,0.4
J1250+0216,"2,8,15",-72,3,,2.0,0.3
J1250+1343,"2,8",-37,3,,11.5,3.0
J1250+1621,"8",-60,5,,1.2,
J1250+6246,"5",138,5,,11.6,
J1250-0247,"5",91,5,,21.2,
J1250-4432,"2,8",-141,3,,9.1,6.2
J1251+2102,"5",-141,5,,9.9,
J1251+2337,"5",103,5,,6.1,
J1251+2751,"5",-156,5,,7.2,
J1251+2823,"5,8",-147,4,,1.5,0.1
J1251+3845,"5",93,5,,1.6,
J1251+4306,"5,8",-100,4,,6.3,0.2
J1251+4317,"8",81,5,,31.7,
J1251-1717,"2,8",139,3,,2.1,1.5
J1251-1927,"5,8",-95,4,,1.3,0.2
J1251-2516,"5",-41,5,,26.1,
J1251-3440,"2,8",26,3,,11.1,5.2
J1251-3518,"2,8",39,3,,5.3,4.8
J1252+0246,"5",157,5,,11.6,
J1252+1607,"5,8",52,4,,1.3,0.3
J1252+3310,"5",-179,5,,4.3,
J1252+5151,"5",88,5,,7.0,
J1252+5634,"8",-106,5,,25.3,
J1252+563A,"5,8",-8,4,,29.4,21.5
J1252-1158,"8",146,5,,0.9,
J1252-3319,"2,5",18,4,,17.5,7.3
J1253+0326,"2,8",172,3,,15.9,14.9
J1253+2739,"5,8",149,4,,3.2,0.2
J1253+2905,"8",91,5,,2.1,
J1253+5301,"2,5,8,15",-107,2,,3.7,1.1
J1253-1029,"8",155,5,,4.2,
J1253-4059,"8",180,5,,3.3,
J1254+0233,"2,8",55,3,,1.7,0.4
J1254+0859,"8",126,5,,14.9,
J1254+1141,"2,5,8",-103,4,,2.4,0.7
J1254+1843,"8",172,5,,0.7,
J1254+1856,"5,8",-111,4,,2.2,0.4
J1254+4536,"2,5,8",-170,3,,1.2,0.1
J1254-1317,"2,8",-177,3,,2.7,0.7
J1254-2000,"2,5,8",117,5,,2.2,0.2
J1254-3833,"5",7,5,,29.4,
J1254-4424,"8",151,5,,2.5,
J1255+0340,"8",-29,5,,6.3,
J1255+1350,"5,8",-142,4,,2.2,0.1
J1255+1817,"2,5,8",36,3,,5.3,0.1
J1255+5303,"5,8",48,4,,4.4,0.5
J1255+6527,"8",-17,5,,29.3,
J1255+8016,"8",80,5,,0.4,
J1256+1008,"5",-45,5,,3.3,
J1256+1247,"8",7,5,,48.4,
J1256+2532,"5,8",80,4,,6.3,0.1
J1256+2701,"5",17,5,,13.4,
J1256+5334,"5",122,5,,1.7,
J1256+5652,"2,8",128,3,,13.6,12.7
J1256-0547,"1.4,2,5,8,15,24,43,86",-133,4,,0.9,0.7
J1256-0652,"5,8",53,4,,1.5,0.1
J1256-0819,"5,8",-38,4,,4.4,1.7
J1256-1146,"8",-139,5,,1.1,
J1256-2155,"8",128,2,,4.5,
J1257+3229,"2,5,8",-15,6,,3.3,0.1
J1257+4750,"5,8",131,4,,1.5,0.1
J1257+7958,"2,8",-168,3,,6.7,0.2
J1257+8342,"8",170,5,,1.5,
J1257-0132,"5",-79,5,,75.8,
J1257-0717,"8",155,5,,1.7,
J1257-1724,"8",154,5,,2.8,
J1257-2548,"8",152,5,,29.0,
J1257-3155,"2,5,8,15",24,3,,6.9,2.4
J1258+0038,"8",-37,5,,1.4,
J1258+5421,"2",42,4,,13.8,
J1258+6453,"5,8",108,4,,2.1,0.3
J1258-1130,"8",166,5,,1.3,
J1258-1750,"8",-33,5,,22.0,
J1258-1800,"5,8",-171,8,,5.2,4.0
J1258-2219,"2,5,8,24",154,4,,2.4,1.0
J1259+2407,"8",79,5,,4.3,
J1259+5140,"2,5,8,43",-107,4,,11.4,5.6
J1259-0150,"5,8",63,4,,4.0,0.5
J1259-0338,"8",-40,5,,2.7,
J1259-1801,"8",81,5,,0.9,
J1259-2310,"2,8",51,3,,1.5,0.5
J1259-2436,"2,8",102,4,,3.7,1.6
J1300+0828,"2,8",180,3,,6.3,5.4
J1300+1206,"2,8",-91,3,,3.0,0.1
J1300+141A,"2,8",-159,3,,2.1,0.7
J1300+141B,"8",145,5,,1.0,
J1300+2830,"2,5,8",68,3,,3.3,0.1
J1300+5029,"2,5,8",166,3,,2.4,0.1
J1300-1302,"5",-146,5,,2.7,
J1300-1514,"8",20,5,,3.7,
J1300-2312,"5,8",48,4,,10.6,8.5
J1300-3253,"2,8",-51,2,,10.1,0.3
J1301+1904,"8",122,5,,2.0,
J1301+2008,"8",101,5,,1.3,
J1301+4056,"5",2,5,,2.3,
J1301+4634,"2,8",55,3,,6.5,6.1
J1302+1627,"5,8",9,4,,5.0,0.1
J1302+2039,"5,8",20,4,,2.0,0.5
J1302+4819,"2,8",156,3,,2.0,1.1
J1302+5748,"2,5,8,15,24",24,4,,1.0,0.7
J1302+5818,"5",164,5,,14.2,
J1302+6902,"2,8",-19,3,,8.6,8.0
J1303+2433,"8,15",-35,5,,0.6,0.2
J1303+4748,"5,8",-105,4,,1.7,0.5
J1303-1051,"2,8",-103,3,,3.7,1.0
J1303-2405,"5",-34,5,,14.4,
J1304+0132,"5",-41,5,,4.5,
J1304+2454,"8",74,5,,0.8,
J1304+3709,"5",-137,5,,29.6,
J1304+5056,"5",132,5,,9.8,
J1304+6353,"2,5,8",19,3,,3.6,0.3
J1304-0346,"2,8",152,3,,9.9,7.6
J1304-2106,"2,5,8",82,3,,17.3,0.3
J1304-4353,"5",-174,5,,10.2,
J1305+0149,"8",-160,5,,1.1,
J1305+2047,"5,8",-10,4,,1.6,0.7
J1305+2752,"8",-1,5,,1.2,
J1305+5116,"8",-173,5,,5.7,
J1305+5253,"5",-54,5,,3.5,
J1305+5731,"5,8",-29,4,,9.0,0.8
J1305+5836,"5",3,5,,3.4,
J1305+7854,"2,5,8",106,3,,1.4,0.7
J1305-1033,"2,8,15,24",32,43,,1.7,0.5
J1305-2850,"2,8",87,4,,4.5,2.8
J1305-3132,"2,8",66,4,,4.5,3.6
J1306+0341,"5,8",114,4,,11.8,0.1
J1306+1113,"8",-130,5,,1.6,
J1306+5529,"2,5,8",-127,3,,1.5,0.3
J1306+8008,"2,8",61,3,,7.4,6.3
J1306-1718,"2,8",-173,3,,8.8,5.2
J1306-2147,"8",-31,5,,40.4,
J1306-2945,"8",142,5,,0.8,
J1307+1355,"8",102,5,,1.3,
J1307+7649,"2,8",59,3,,5.2,3.1
J1307-0307,"8",91,5,,2.1,
J1307-1616,"8",-19,5,,1.3,
J1307-2236,"5,8",9,4,,6.6,3.1
J1307-3207,"2,8",15,2,,8.0,5.3
J1307-3325,"5",11,5,,75.5,
J1308+0401,"2,8",-37,3,,7.3,5.6
J1308+2708,"5,8",-89,4,,1.3,0.3
J1308+3150,"5",-4,5,,6.8,
J1308+3546,"2,5,8,15,43",-9,3,,0.8,0.5
J1308+4344,"5",83,5,,1.9,
J1308+4957,"5,8",-132,4,,0.9,0.1
J1308+5530,"5,8",73,4,,1.1,0.1
J1308+5915,"5,8",-33,4,,1.5,0.5
J1308+6544,"5,8",25,4,,2.7,1.7
J1308+654A,"5",40,5,,0.9,
J1308-0950,"8",138,5,,7.1,
J1308-1043,"2,5,8",-11,3,,7.3,0.4
J1308-2458,"8",-20,5,,0.9,
J1309+1154,"2,5,8,15",39,2,,3.1,0.3
J1309+4049,"15",132,4,,0.8,
J1309+4305,"2,8",-64,3,,11.5,10.5
J1309+5557,"2,5,8",-167,3,,1.9,0.4
J1309-0415,"2,8",126,3,,2.2,0.9
J1309-0941,"5,8",79,4,,1.0,0.4
J1309-2111,"5",49,5,,2.8,
J1309-3948,"2,8",-10,46,,8.4,4.9
J1310+0044,"2,8",-96,3,,3.9,1.9
J1310+0201,"8",-120,5,,4.8,
J1310+3220,"2,5,8,15,24,43,86",-62,6,,1.2,0.9
J1310+3233,"2,5,8",-49,4,,1.5,0.8
J1310+3403,"5",-62,5,,4.8,
J1310+4653,"8",27,5,,0.7,
J1310+6229,"5",86,5,,2.2,
J1310-1711,"8",53,5,,3.1,
J1310-2442,"5,8",-145,4,,3.0,0.6
J1311+0646,"2",-138,4,,11088.5,
J1311+1417,"2,8,15",141,2,,3.7,0.1
J1311+1658,"2,5,8,15",-24,2,,2.5,0.1
J1311+1839,"5",166,5,,6.0,
J1311+5513,"2,5,8",-18,3,,1.3,0.1
J1312+1515,"5,8",63,4,,4.9,1.9
J1312+2531,"2,5,8",160,3,,4.3,0.2
J1312+3113,"2,5",148,4,,3.2,0.5
J1312+3515,"2,8",130,3,,14.7,0.1
J1312+4450,"8",-94,5,,1.1,
J1312+4809,"2,8",-98,3,,3.1,0.4
J1312+4828,"2,5,8,15",40,2,,2.5,0.5
J1312-0424,"2,8",-54,3,,5.1,4.5
J1312-2156,"8",156,5,,3.2,
J1312-2350,"8",-30,5,,26.2,
J1313+1027,"8",-76,5,,0.6,
J1313+5458,"5,8",121,4,,2.2,0.2
J1313+6735,"8",-36,5,,0.7,
J1313-2722,"8",-47,3,,1.9,
J1314+0842,"8",28,5,,3.7,
J1314+2348,"2,5,8",-47,3,,1.5,0.4
J1314+5226,"5",1,5,,6.5,
J1314+5306,"2,5,8",-122,3,,1.9,0.2
J1314+5603,"8",176,5,,3.6,
J1314+6219,"8",20,5,,2.7,
J1314-2129,"5,8",-164,4,,3.4,1.4
J1315+1220,"2,5,8",156,3,,3.9,0.5
J1315+1736,"5,8",173,4,,3.6,0.3
J1315+2840,"2,5,8",24,3,,2.6,0.4
J1315+3157,"5,8",-128,4,,1.6,0.3
J1315-0733,"8",-2,5,,2.0,
J1316+0504,"8",116,5,,1.1,
J1316+1947,"2,5,8",85,3,,2.4,0.5
J1316+6726,"2",153,4,,7.4,
J1316+6927,"5",6,5,,5.6,
J1316+7226,"8",-127,5,,0.5,
J1316-0218,"8",151,5,,2.8,
J1316-3025,"8",-1,5,,1.3,
J1316-3338,"2,5,8,15,24,43",-98,4,,1.7,1.1
J1317+3425,"2,5,8",8,3,,3.4,1.0
J1317+3925,"2,5,8",101,3,,3.0,1.0
J1317+4115,"5,8",-148,4,,3.3,0.1
J1317+6020,"8",125,5,,3.2,
J1317+6655,"8",-29,5,,2.8,
J1317-1345,"8",-143,6,,1.8,
J1317-2031,"2,8",163,3,,3.9,1.0
J1318+0430,"2,8",172,3,,4.0,2.3
J1318+1807,"5,8",-71,4,,0.9,0.4
J1318+6754,"8",-81,5,,2.2,
J1318-0607,"8",-1,5,,0.9,
J1318-1043,"5",-24,5,,20.6,
J1318-1235,"8",-124,5,,1.8,
J1318-1735,"8",117,5,,1.9,
J1318-1807,"8",170,5,,4.0,
J1319+1039,"2,8",-166,3,,4.3,0.7
J1319+1405,"2",70,4,,11.2,
J1319+1941,"5,8",123,4,,7.8,7.0
J1319+3840,"5",-113,5,,1.3,
J1319+5148,"2,5,8",123,3,,5.3,0.8
J1319+6217,"2,5",-94,4,,2.9,1.4
J1319+7758,"5",-105,5,,5.2,
J1319-0049,"2,5,8",-164,3,,2.4,0.8
J1319-1217,"8",71,5,,1.4,
J1319-1239,"2,8",19,3,,5.4,2.2
J1319-2312,"5",-19,5,,1.7,
J1319-2724,"2,8",-163,7,,11.4,7.1
J1320+0140,"2,8",-148,3,,14.9,13.5
J1320+0858,"5",113,5,,65.7,
J1320+4541,"5",10,5,,1.7,
J1320+5036,"5,8",109,4,,3.5,0.1
J1320+8450,"2",100,4,,2.2,
J1321+0023,"2",108,4,,3.6,
J1321+2216,"2,5,8,15",54,3,,1.4,0.4
J1321+8316,"2,8",-72,7,,3.4,2.1
J1321-2636,"2,8",-11,3,,4.4,1.5
J1321-4342,"2",-158,4,,19.4,
J1322+2148,"2,5,8",-37,3,,2.0,0.6
J1322+2645,"8",-53,5,,5.8,
J1322+3912,"8",46,5,,0.7,
J1322+4303,"5",47,5,,6.7,
J1322+7606,"5,8",-31,4,,3.8,0.1
J1322-0606,"5",-117,5,,4.0,
J1322-0937,"2",-142,4,,4.3,
J1323+0439,"8",73,5,,1.2,
J1323+1405,"5,8",-12,4,,7.1,5.3
J1323+2508,"8",-129,5,,1.5,
J1323+2941,"5,8",-19,4,,9.2,4.3
J1323+6452,"8",151,5,,1.3,
J1323+7942,"2,8",93,3,,2.3,0.7
J1323-0318,"5",140,5,,1.7,
J1323-0806,"5,8",8,4,,3.1,1.3
J1323-2147,"8",25,5,,1.0,
J1323-3038,"8",-33,5,,1.8,
J1323-3407,"2,8",-72,5,,3.8,1.4
J1323-3653,"5,8",-173,4,,6.1,1.0
J1323-3849,"8",-18,16,,4.4,
J1323-4452,"2",-111,4,,31.1,
J1324+0226,"5",-34,5,,78.5,
J1324+1450,"5,8",-30,4,,3.2,0.1
J1324+3417,"5",61,5,,1.5,
J1324+3622,"2,8",-173,3,,2.9,1.6
J1324+4048,"2,5,8,15",97,33,,5.4,0.1
J1324+4743,"2,5,8",102,3,,3.5,2.4
J1324+5739,"2",-62,4,,47.8,
J1324-1049,"2,8",33,3,,2.2,1.7
J1324-3235,"2,8",-152,3,,6.6,3.8
J1324-3623,"5",14,5,,4.2,
J1325+2109,"5,8",-5,4,,7.1,0.2
J1325+4115,"5",96,5,,3.1,
J1325+5119,"5",-10,5,,3.2,
J1325-0804,"2,8",-60,3,,1.5,0.8
J1325-1117,"2,5,8",157,3,,2.2,0.8
J1325-4301,"2",28,4,,29.9,
J1326+0326,"2,8",71,3,,2.0,0.8
J1326+3154,"5,8,15",119,3,,3.5,0.1
J1326+4434,"5",48,5,,1.5,
J1326+5154,"5",5,5,,3.2,
J1326+5712,"5,8",137,3,,3.3,0.5
J1326-0500,"2",-159,4,,10.0,
J1326-1651,"2,8",-96,3,,1.9,0.5
J1327+1223,"5,8",-78,4,,1.4,0.7
J1327+2210,"1.4,2,5,8,15,24,43",-15,15,,0.5,0.2
J1327+4326,"2,5,8",-136,3,,1.2,0.2
J1327+5008,"2,5,8",-173,3,,1.1,0.2
J1327-0758,"8",-76,5,,1.2,
J1327-1336,"8",139,5,,2.5,
J1328+6221,"2,8",105,3,,2.9,1.2
J1329+1053,"5",105,5,,1.5,
J1329+3154,"2,5,8",174,3,,3.3,2.6
J1329+4801,"8",-57,5,,23.0,
J1329+5009,"2,5,8",111,6,,1.0,0.7
J1329-2640,"8",135,5,,3.8,
J1330+1351,"8",-17,5,,2.3,
J1330+2509,"2",31,4,,24.3,
J1330+3921,"5",-13,5,,10.3,
J1330+4954,"8",-68,5,,1.4,
J1330+5202,"2,5,8",-131,3,,4.9,0.2
J1330-2056,"5,8",-137,4,,9.2,6.8
J1330-2142,"5,8",-33,4,,4.8,1.5
J1330-3122,"2,8",152,3,,4.6,3.7
J1331+0521,"2",-12,4,,19.4,
J1331+0608,"2,8",87,3,,4.5,3.0
J1331+1244,"2",141,4,,14.3,
J1331+1712,"5,8",-123,4,,1.6,0.1
J1331+3030,"2,5,8,15",-131,3,,7.1,0.7
J1331-0341,"2,8",-63,3,,1.7,1.0
J1331-1929,"5",-150,5,,8.5,
J1331-2639,"2,8",-38,2,,4.2,2.6
J1331-4230,"5",139,5,,11.3,
J1332+0200,"2,5,8",-83,4,,1.3,0.4
J1332+0719,"2,5,8",37,3,,9.6,0.4
J1332+2949,"2,5,8",-45,3,,3.0,1.0
J1332+4722,"2,5,8",-120,4,,1.5,0.5
J1332-0509,"2,5,8,15,43",17,4,,1.9,1.6
J1332-1256,"2,5,8,15",113,3,,2.0,1.3
J1332-1402,"2,8",20,3,,8.2,6.8
J1332-2559,"5,8",-81,4,,2.1,0.1
J1333+0652,"2",-38,4,,3.1,
J1333+1649,"2,5,8,15",14,3,,1.7,0.3
J1333+2702,"5,8",-48,4,,4.0,0.9
J1333+2725,"2,5,8",98,3,,1.2,0.4
J1333+5057,"8",156,5,,36.2,
J1333-1112,"2,8",30,3,,5.6,2.5
J1333-1950,"2,8",-140,3,,3.2,1.6
J1333-2235,"5,8",-173,4,,5.4,1.6
J1333-2356,"2,8",37,4,,3.0,1.2
J1333-3324,"5,8",5,4,,2.9,0.2
J1334+0912,"5,8",-20,4,,2.0,0.1
J1334+2951,"5",107,5,,44.2,
J1334+3044,"5",60,5,,3.3,
J1334+5631,"5,8",-83,4,,1.8,1.0
J1334+6625,"5,8",113,4,,24.8,2.1
J1334-1150,"2,8",-133,5,,5.0,4.1
J1334-3520,"8",-177,5,,20.7,
J1335+0253,"2,8",-110,3,,3.7,2.4
J1335+4542,"5,8,15",-67,3,,1.3,0.1
J1335+5844,"2",19,4,,13.0,
J1335-0511,"2,8",38,3,,4.1,0.2
J1336+0314,"8",-162,5,,0.6,
J1336-0829,"2,8,24",-178,3,,2.3,1.4
J1336-1529,"2,8",-50,8,,3.1,1.9
J1336-1852,"2,8",-159,3,,2.4,1.7
J1336-3357,"2,5,8",-43,40,,4.6,1.7
J1337+0035,"5,8",97,4,,2.3,0.1
J1337+0206,"2,8",81,3,,7.2,0.4
J1337+5143,"5",-131,5,,1.5,
J1337+5501,"2,5,8",97,3,,1.5,0.5
J1337+6532,"2,8",-110,2,,2.5,1.9
J1337-0601,"8",82,5,,1.4,
J1337-1257,"1.4,2,5,8,15,24,43",153,3,,2.0,1.1
J1338+2501,"5",150,5,,2.3,
J1338+4302,"5,8",149,4,,9.7,5.8
J1338+6632,"5,8",7,4,,2.5,0.2
J1339+6328,"2,5,8",-160,5,,2.3,0.3
J1339+6910,"5,8",-133,4,,3.4,1.3
J1339-0317,"5",24,5,,5.5,
J1339-0637,"2,5,8",-56,3,,2.1,0.9
J1339-1819,"2,8",-8,3,,8.2,3.9
J1339-2401,"2,8",-176,3,,1.6,0.6
J1339-2620,"2,8",-83,3,,2.8,1.3
J1340+3008,"2,5,8",71,3,,9.3,1.5
J1340+3600,"2",22,4,,15.4,
J1340+3754,"2,5,8",-165,3,,3.6,0.2
J1340+6923,"2,8",67,3,,2.7,2.1
J1340-0137,"8",-67,5,,2.3,
J1340-0335,"2,8",-64,3,,6.7,0.4
J1340-0410,"8",-11,5,,2.2,
J1341+2816,"2,5,8",-6,3,,2.0,0.6
J1341+3301,"2",107,4,,4.9,
J1341+3532,"5",-28,5,,5.5,
J1341+3707,"2,8",-131,3,,9.4,1.5
J1341+7434,"5,8",-120,4,,3.0,0.6
J1341-1643,"8",57,5,,2.0,
J1341-3906,"8",-16,5,,14.6,
J1342+0504,"8",163,5,,2.3,
J1342+0910,"5,8",79,4,,6.5,0.7
J1342+1242,"8",-132,5,,1.2,
J1342+2709,"2,5,8",-135,3,,1.7,0.6
J1342+2828,"8",43,5,,2.3,
J1342+3507,"5,8",-68,4,,1.3,0.9
J1342+4032,"5",-36,5,,0.4,
J1342+5110,"5",-145,5,,1.7,
J1342-2051,"2,8",108,8,,2.2,1.1
J1342-2900,"2,8",2,3,,4.5,3.7
J1342-3010,"5",-81,5,,9.1,
J1343+1953,"8",-146,5,,6.3,
J1343+2844,"2,5,8",-143,3,,3.8,0.4
J1343+4532,"5,8",122,4,,1.1,0.4
J1343+5721,"2",133,4,,3.2,
J1343+5754,"5,8",56,4,,1.8,0.7
J1343+6602,"2,8",37,5,,2.2,1.3
J1343+6855,"2,8",-177,5,,3.4,0.1
J1343-1747,"8",48,1,,4.3,
J1344+3355,"5",16,5,,4.1,
J1344+6606,"2,8",93,3,,1.7,0.7
J1344+7907,"2,8",-37,3,,27.7,15.9
J1344-1723,"2,8,15",-55,5,,1.1,0.2
J1344-1739,"5",92,5,,20.0,
J1344-1857,"8",-81,5,,3.3,
J1344-2452,"5,8",145,4,,4.5,0.3
J1344-3655,"5",-21,5,,15.0,
J1344-3656,"8",-152,5,,58.1,
J1345+0706,"2,8",-164,3,,3.5,2.0
J1345+3823,"8",-123,5,,2.4,
J1345+4452,"2,5,8,15",169,2,,1.3,0.5
J1345+5332,"2,8",111,3,,1.9,0.9
J1345-3015,"2,8",-71,3,,3.7,1.5
J1345-3356,"5",72,5,,32.7,
J1346+7320,"8",-125,5,,0.7,
J1346-1248,"5,8",-108,4,,4.5,0.5
J1346-1834,"5,8",-40,4,,18.6,0.1
J1346-3758,"8",44,5,,11.3,
J1347+0552,"8",44,5,,1.4,
J1347+1217,"5,8,15",162,3,,9.7,0.2
J1347+1835,"5,8",10,3,,2.7,0.1
J1347+3850,"5",84,5,,1.2,
J1347+3928,"5",-4,5,,2.5,
J1347-1819,"2",-50,4,,2.8,
J1347-3750,"8",-73,5,,0.5,
J1348+2840,"2,8",-177,3,,6.3,4.0
J1348+3959,"8",-49,5,,0.9,
J1348+4335,"5",94,5,,2.3,
J1348-1640,"2,8",125,3,,2.7,0.8
J1348-1704,"2,8",20,3,,45.6,44.5
J1349+3524,"5,8",-40,4,,2.5,0.7
J1349+5341,"2,5,8",141,5,,4.1,0.6
J1349-1110,"2,8",-175,3,,3.0,1.6
J1349-1132,"2,8",65,3,,3.8,1.5
J1349-3056,"2,8",68,9,,4.1,2.7
J1350+0419,"8",23,5,,1.4,
J1350+0626,"8",76,5,,1.9,
J1350+0940,"8",-101,5,,0.9,
J1350+2331,"2,8",-95,3,,2.1,0.5
J1350+2411,"5,8",-10,4,,3.0,0.3
J1350+3034,"2,5,8,15",-62,4,,1.4,0.5
J1350+3812,"5,8",89,4,,6.8,0.1
J1350+6132,"2,5,8",139,5,,2.0,1.1
J1350+6428,"5,8",-121,4,,2.1,0.1
J1350-1439,"5,8",-105,4,,1.6,0.5
J1350-1634,"2,8",72,3,,2.6,0.9
J1350-2204,"8",-173,1,,27.4,
J1351+0031,"8",166,5,,3.0,
J1351+0830,"2,5,8",176,2,,2.9,0.9
J1351+0916,"8",-159,5,,3.8,
J1351+1114,"8",171,5,,1.7,
J1351+3025,"5",-79,5,,8.2,
J1351+3413,"8",-32,5,,0.8,
J1351+3838,"5",-125,5,,1.5,
J1351+5542,"5",75,5,,4.1,
J1351-1449,"2,5,8",-4,3,,16.9,0.8
J1351-2633,"8",-85,5,,0.8,
J1351-2754,"8",138,5,,12.1,
J1351-2912,"2,8",-41,3,,6.9,4.5
J1351-3442,"5",-143,5,,2.1,
J1352+1424,"8",29,5,,3.6,
J1352+3126,"8",100,5,,1.9,
J1352+3208,"5,8",139,4,,23.4,14.5
J1352+3603,"5",50,5,,1.0,
J1352-2649,"8",-88,5,,6.9,
J1352-2745,"2,8",-17,3,,10.1,9.5
J1352-4412,"2",-146,4,,30.1,
J1353+0151,"2,8",-164,3,,9.5,1.6
J1353+0443,"2",-3,4,,9.3,
J1353+1435,"8",44,5,,3.0,
J1353+3218,"5,8",42,4,,1.6,0.2
J1353+3741,"8",-16,5,,1.4,
J1353+5725,"5",-75,5,,6.0,
J1353+6044,"8",53,5,,2.3,
J1353+6324,"5,8",-155,4,,1.7,0.1
J1353+6345,"8",-52,5,,5.1,
J1353+7532,"8",14,5,,0.4,
J1353-1427,"5",90,5,,1.8,
J1354+3706,"8",-63,5,,1.1,
J1354+6645,"5",-130,5,,7.8,
J1354-0206,"2,5,8,15",135,13,,1.2,0.2
J1354-1041,"2,8",89,5,,2.9,2.0
J1354-2357,"5,8",70,4,,1.7,0.9
J1354-2443,"5",24,5,,6.2,
J1354-3648,"5,8",5,4,,8.9,5.3
J1355+0040,"8",169,5,,73.3,
J1355+1144,"5",16,5,,5.1,
J1355+3024,"5",-142,5,,2.5,
J1355+6708,"8",-30,5,,6.2,
J1355-0947,"2",140,4,,14.5,
J1355-3014,"5,8",125,4,,5.2,4.1
J1355-3709,"5,8",-12,4,,9.8,1.8
J1356+0515,"8",-106,5,,1.5,
J1356+2431,"2,8",-20,3,,7.4,6.3
J1356+2918,"5",-151,5,,1.7,
J1356-0355,"5",-5,5,,12.1,
J1356-1101,"2,5,8",-113,3,,2.7,0.4
J1356-1305,"5",1,5,,3.1,
J1356-1724,"2,8",124,3,,2.9,2.1
J1356-3421,"2,8",-25,3,,10.6,4.8
J1357+0015,"5,8",-43,4,,1.4,0.3
J1357+0128,"8",-178,4,,2.3,
J1357+1919,"2,5,8,15,43",140,3,,2.9,1.0
J1357+4353,"2,5",-60,4,,11.4,0.1
J1357+7643,"2,5,8,15",-117,4,,1.7,0.6
J1357-1527,"2,5,8,15",34,3,,3.8,1.8
J1357-1744,"2,8,15",70,3,,1.8,0.1
J1358+1119,"2,8",105,3,,2.4,1.5
J1358+2140,"8",104,5,,1.1,
J1358+4737,"2,5,8,15",-112,3,,5.8,0.3
J1358+6929,"8",-53,5,,1.3,
J1358+8340,"2,8",115,3,,2.7,0.6
J1358-2148,"5",82,5,,4.1,
J1358-3821,"5,8",165,4,,6.9,0.8
J1359+0159,"2,8",-56,3,,5.5,4.2
J1359+1436,"8",86,5,,0.7,
J1359+2229,"5",140,5,,1.8,
J1359+2708,"5,8",42,4,,2.6,1.4
J1359+2935,"5",73,5,,31.5,
J1359+4011,"2,5,8,15",10,3,,2.2,1.6
J1359+5544,"8",-111,5,,0.9,
J1359-0831,"5",32,5,,53.8,
J1359-1209,"5,8",-155,4,,19.9,0.2
J1359-4152,"2",7,4,,23.1,
J1400+0425,"2,8",-98,3,,3.6,0.3
J1400+1751,"8",-162,5,,5.0,
J1400+2918,"5",94,5,,2.5,
J1400-1023,"2,8",-87,3,,7.8,6.9
J1400-1858,"2,8",-20,3,,3.9,3.3
J1401+1947,"5,8",-10,4,,11.5,0.1
J1401+3611,"5,8",117,4,,1.9,0.4
J1401+5835,"2,8",100,15,,4.1,2.5
J1401-0911,"5,8",163,4,,2.2,0.1
J1401-0916,"2,8",140,3,,9.6,5.3
J1401-1136,"5",130,5,,31.3,
J1401-2126,"5,8",25,4,,2.5,0.6
J1401-3004,"2,8",-141,3,,5.3,3.1
J1402+1559,"2,8",84,3,,1.9,0.6
J1402+5817,"5,8",32,4,,4.1,0.1
J1402-1825,"8",145,5,,1.0,
J1402-1840,"2,8",-1,3,,3.1,1.8
J1402-2822,"2,8",109,3,,2.2,0.7
J1403+0610,"2,8",-98,3,,7.8,6.6
J1404+0728,"2,8",-154,3,,2.0,0.6
J1404+3220,"5",-125,5,,22.7,
J1404+6551,"8",4,5,,40.1,
J1404-0013,"2,8",59,3,,3.0,1.2
J1404-0130,"2,8",-135,2,,3.1,0.3
J1404-1405,"5",-98,5,,5.5,
J1404-3622,"5",-32,5,,13.6,
J1405+0415,"2,5,8,15",-40,2,,5.1,3.3
J1405+4056,"2,8",-121,3,,4.8,4.4
J1405-1440,"2,8",-18,3,,3.0,1.5
J1406+1859,"5",-93,5,,4.5,
J1406+2509,"5",-88,5,,0.5,
J1406+3433,"2,5,8",-22,3,,3.4,0.2
J1406+7828,"2,8",-42,3,,2.1,0.4
J1406-0324,"5,8",156,4,,5.2,0.8
J1406-0707,"5,8",-100,4,,2.3,1.3
J1406-0848,"2,8",-67,3,,3.2,1.5
J1406-1058,"2,5,8",-31,3,,2.4,0.7
J1407+0918,"5",-27,5,,4.7,
J1407+1344,"5,8",-11,4,,3.0,1.7
J1407+1406,"8",45,5,,9.5,
J1407+1853,"5",-74,5,,2.9,
J1407+2827,"2,5,8,15",-134,44,,4.3,3.0
J1407+7628,"2,8",-3,3,,2.0,0.9
J1407-0839,"5",163,5,,52.2,
J1407-2701,"2,8",91,2,,4.8,2.0
J1407-2709,"8",-117,5,,1.3,
J1407-3431,"8",-140,5,,2.7,
J1408+1047,"5",-99,5,,31.2,
J1408+3617,"5,8",-68,4,,3.2,0.1
J1408+5613,"2,5,8",148,3,,2.5,0.3
J1408+6505,"8",19,5,,33.7,
J1408+6854,"8",-51,5,,1.1,
J1408-0752,"1.4,2,5,8,15,24,43",-101,4,,1.0,0.8
J1408-2900,"2,8",-92,6,,2.8,1.6
J1408-3004,"8",165,5,,1.5,
J1409+1732,"8",66,5,,1.0,
J1409+3642,"5",147,5,,10.5,
J1409-0246,"2",-46,4,,8.2,
J1409-2315,"2",166,1,,9.8,
J1409-2657,"2,8",41,4,,4.9,3.9
J1410+0203,"2,8",-32,5,,1.5,0.3
J1410+0731,"2,8",-56,3,,3.1,2.2
J1410+1438,"5,8",150,4,,1.9,0.5
J1410+2820,"8",-29,5,,25.8,
J1410+6216,"2",100,4,,25.8,
J1411+0036,"2,8",-27,3,,3.1,1.1
J1411+0619,"8",-32,5,,2.4,
J1411+2134,"2,5,8",13,3,,4.8,1.9
J1411+3415,"5",-43,5,,2.2,
J1411+3705,"2,8",-23,3,,4.6,3.1
J1411+4239,"2",-41,4,,8.7,
J1411+5249,"5,8",30,4,,1.7,0.1
J1411+5917,"2,8",125,3,,7.7,5.2
J1411+7424,"2",117,4,,6.2,
J1411-0300,"5,8",85,4,,2.1,0.8
J1412+1334,"8",164,5,,1.6,
J1412+3200,"5",-142,5,,2.4,
J1412-2220,"8",-169,5,,3.7,
J1413+0111,"5",16,5,,5.5,
J1413+1509,"5,8",131,4,,2.9,0.1
J1413+4505,"5",-64,5,,2.4,
J1413+5019,"5,8",-148,4,,4.5,0.6
J1413-0312,"8",73,5,,31.2,
J1413-0710,"5",124,5,,15.2,
J1413-2020,"5,8",-128,4,,9.9,2.4
J1413-2813,"5,8",-47,4,,5.1,0.2
J1414+0307,"8",-30,5,,2.3,
J1414+1008,"8",-31,5,,4.4,
J1414+1922,"5,8",137,4,,4.4,0.1
J1414+4554,"8",44,5,,6.6,
J1415+0832,"2,8",-122,3,,1.9,0.5
J1415+1320,"2,5,8,15",-114,2,,1.4,0.8
J1415+3706,"2,5,8",-51,3,,1.6,0.3
J1415+4155,"5",100,5,,7.8,
J1415+4830,"2,8",26,3,,4.5,3.2
J1415+6501,"2,8",-52,3,,13.5,1.1
J1415-0708,"5,8",59,4,,6.8,2.4
J1415-0955,"2,8",-104,3,,1.9,1.1
J1415-2809,"2",127,4,,7.7,
J1415-3705,"8",29,5,,3.2,
J1416+1048,"5,8",32,4,,2.2,1.2
J1416+1242,"2,8",-81,3,,17.5,16.8
J1416+1307,"5,8",-107,4,,1.2,0.3
J1416+1430,"5,8",-47,4,,1.3,0.1
J1416+3444,"5,8",-144,4,,2.2,0.1
J1416+4058,"5",33,5,,3.4,
J1416+6205,"8",-45,5,,8.3,
J1416-1705,"2,8",89,3,,5.4,4.0
J1416-2131,"5,8",-140,4,,4.1,0.8
J1416-2418,"8",-30,5,,2.4,
J1417+1950,"5,8",-90,4,,2.6,0.2
J1417+2205,"5,8",-75,4,,1.7,0.1
J1417+2543,"8",-7,5,,1.2,
J1417+2644,"5,8",-25,4,,3.9,0.2
J1417+3818,"2,5,8",158,3,,2.6,0.3
J1417+4607,"2,5,8",-98,3,,7.3,4.7
J1418+1541,"2,8",-163,3,,2.9,2.3
J1418+1703,"5",-174,5,,5.4,
J1418+3542,"5,8",-61,4,,2.4,0.5
J1418-0233,"8",-82,5,,1.0,
J1418-1555,"5,8",-25,4,,4.5,1.1
J1418-3509,"8",-91,3,,2.0,
J1419+0108,"8",95,5,,2.4,
J1419+0603,"5,8",-103,4,,2.1,0.2
J1419+0628,"2,8",96,3,,6.9,5.1
J1419+0804,"5,8",-152,4,,2.3,0.7
J1419+2524,"8",-31,5,,1.9,
J1419+2706,"2,5,8,15,24",41,2,,0.8,0.5
J1419+3821,"2,5,8,15",-174,16,,1.4,0.8
J1419+4634,"5",-55,5,,5.4,
J1419+5423,"2,5,8,15,24,43,86",126,3,,1.3,0.9
J1419-0838,"5,8",159,4,,4.4,3.5
J1419-1423,"8",84,5,,4.6,
J1419-1928,"2,5,8",43,55,,2.7,1.2
J1420+1703,"5,8",164,4,,10.6,9.8
J1420+3721,"2,5,8",80,3,,1.7,0.5
J1420-0640,"5,8",62,4,,6.8,0.4
J1420-0642,"2,8",-83,3,,1.6,1.1
J1421+0355,"5,8",-89,4,,8.0,0.8
J1421+1013,"2,8",-99,3,,2.0,0.8
J1421+2824,"8",-171,5,,14.2,
J1421+3119,"8",-11,5,,11.7,
J1421+3855,"8",-86,5,,0.6,
J1421+4645,"5,8",148,4,,1.4,0.1
J1421+5814,"8",-57,5,,9.1,
J1421+7513,"8",-122,5,,4.5,
J1421-0643,"2,8",54,3,,3.1,1.0
J1421-1118,"8,15",139,3,,1.0,0.5
J1421-1931,"2,8",-16,3,,3.7,3.3
J1421-2001,"8",-121,5,,0.8,
J1422+0414,"8",148,5,,1.2,
J1422+3223,"2,5,8,15",142,3,,3.3,1.1
J1422-2308,"8",-27,5,,7.9,
J1422-2727,"2,8",-131,3,,2.3,0.1
J1423+1159,"2,8",-51,3,,12.7,9.5
J1423+3737,"5,8",-165,4,,4.6,2.8
J1423+4523,"5",57,5,,2.2,
J1423+4802,"2,5,8",-81,3,,2.4,0.3
J1423+5055,"2,5,8",-36,3,,2.9,0.7
J1423+5150,"5,8",111,4,,1.7,0.6
J1423+6351,"5,8",-61,4,,9.0,3.5
J1423-0751,"8",-150,5,,2.8,
J1423-2218,"2,8",-137,3,,2.9,0.6
J1423-2240,"5,8",-146,4,,3.8,1.1
J1424+0434,"2,8",138,3,,5.8,1.3
J1424+1640,"5,8",-141,4,,8.0,0.5
J1424+2000,"5,8",-164,4,,6.1,0.6
J1424+225A,"5,8",-128,4,,2.3,0.1
J1424+225B,"2,5,8",-142,3,,2.7,1.2
J1424+225C,"8",42,5,,2.5,
J1424+3615,"2,8",-26,3,,3.1,1.9
J1424+4705,"2,5,8",164,3,,1.7,0.6
J1424+8152,"5",4,5,,32.5,
J1424-1407,"2,8",-63,3,,1.9,1.4
J1425+1210,"5",15,5,,7.9,
J1425+1239,"5,8",-26,4,,3.8,1.8
J1425+1424,"2,8",-168,1,,3.2,1.5
J1425+2404,"8",23,5,,1.1,
J1425-0429,"5,8",-144,4,,1.4,0.2
J1425-2513,"2,8",-47,3,,4.0,1.4
J1425-2959,"5,8",-125,4,,2.9,1.6
J1426+3404,"2",-131,4,,2.5,
J1426+3625,"2,8",161,53,,1.6,0.4
J1426+5718,"5",-86,5,,1.3,
J1426-2234,"8",47,5,,1.0,
J1427+1602,"8",-1,5,,0.9,
J1427+2348,"2,5,8,15",145,3,,1.3,0.4
J1427+2632,"2,8",-122,3,,86.3,76.0
J1427-3305,"2,5,8",6,3,,5.8,3.6
J1427-4206,"2,8",47,18,,10.1,7.7
J1428+1628,"5",-118,5,,2.3,
J1428+2103,"2,8",-131,3,,5.3,2.2
J1428+3912,"5",63,5,,3.3,
J1428+4240,"8",-14,5,,1.6,
J1428+5636,"5",17,5,,1.9,
J1428-1553,"8",134,5,,2.2,
J1429+0251,"5",136,5,,9.6,
J1429+2148,"5",89,5,,140.7,
J1429+2607,"5,8",-44,4,,3.9,0.3
J1429+5250,"8",-179,5,,2.3,
J1429+5406,"2,5,8,15",136,3,,1.6,0.1
J1429+6316,"2,5,8",130,3,,3.5,0.2
J1429+6532,"5,8",-68,4,,1.8,0.6
J1429-0112,"5,8",-52,4,,4.5,1.0
J1430+1043,"5,8",-153,4,,6.2,5.1
J1430+3649,"5,8",-18,4,,1.1,0.4
J1430+4204,"2,5,8,15",-112,3,,1.4,0.8
J1430-0009,"2,8",65,3,,2.4,2.0
J1431+2442,"2,8",-52,3,,3.1,2.1
J1431+3952,"2,5,8",-3,3,,3.4,2.4
J1431-2903,"2,8",59,3,,2.1,1.6
J1431-3120,"8",-40,5,,1.2,
J1432+4103,"2,8",52,3,,12.6,1.9
J1432-1801,"2,5,8",-54,3,,2.9,0.2
J1433+6407,"8",69,5,,4.7,
J1433-0220,"5",-134,5,,7.0,
J1433-1548,"2,8",-118,3,,4.1,3.0
J1434+0404,"5",100,5,,2.5,
J1434+1448,"5",61,5,,3.5,
J1434+1952,"2,5,8",-133,4,,3.1,0.3
J1434+4203,"2,5,8",155,3,,1.4,0.3
J1434+4236,"5",101,5,,3.5,
J1434-1146,"2,8",169,3,,2.8,1.8
J1435+0722,"5",24,5,,4.9,
J1435+1729,"5,8",165,4,,5.2,2.3
J1435+2021,"8",-172,5,,2.3,
J1435+3012,"2,5,8",64,2,,3.3,0.5
J1435+4603,"8",138,5,,2.1,
J1435+5435,"5",155,5,,20.4,
J1435+7118,"5",-49,5,,4.9,
J1435+7605,"8",-178,5,,8.7,
J1435-0410,"8",-80,5,,1.3,
J1435-0414,"2",28,4,,2.6,
J1436+0229,"5",-179,5,,3.5,
J1436+2321,"2,5,8",166,3,,2.7,0.3
J1436+4820,"8",116,5,,1.1,
J1436+6336,"2,5,8,15",-134,3,,5.0,3.7
J1436-1536,"8",-163,5,,3.0,
J1436-1613,"5,8",-167,4,,21.6,19.0
J1436-1846,"2",31,4,,2.8,
J1436-3640,"5,8",-1,4,,4.9,1.6
J1437+0948,"5",-134,5,,6.9,
J1437+3804,"2",-173,4,,13.9,
J1437+5112,"2,5,8",-124,3,,2.3,0.4
J1437-1119,"5",54,5,,1.7,
J1437-2947,"2,8",104,3,,16.8,0.5
J1437-3244,"5",-45,5,,3.4,
J1438+3710,"2,5,8",-135,3,,2.6,0.9
J1438+6211,"2,8",-72,3,,4.3,1.6
J1438-2204,"2,5,8,24",59,5,,1.5,0.5
J1438-3122,"2,8,24",103,3,,3.6,1.5
J1439+2114,"8",73,5,,0.9,
J1439+3253,"2,5,8",80,3,,4.1,0.1
J1439+3712,"2,8",-45,4,,2.9,0.4
J1439+3932,"2,8",56,3,,2.6,1.5
J1439+4410,"5",-81,5,,2.5,
J1439+4958,"2,5,8",-60,4,,1.8,1.0
J1439+7237,"5",-10,5,,11.2,
J1439-1531,"2,8",41,3,,4.7,2.3
J1439-2341,"5,8",19,4,,7.7,6.6
J1440+0127,"2,5,8",-43,4,,1.6,0.6
J1440+0157,"2,8",-144,4,,10.5,8.6
J1440+0531,"5,8",103,4,,7.2,0.1
J1440+0556,"2,8",-140,3,,2.2,0.6
J1440+0610,"8",-141,5,,1.8,
J1440+3820,"2,5,8",-12,3,,2.4,0.6
J1441+6318,"2,5,8",46,3,,1.7,0.1
J1441-1523,"2,8",-36,3,,1.9,1.3
J1441-3303,"2,8",-170,6,,6.0,5.3
J1441-3456,"8",-15,5,,8.6,
J1442+0625,"8",-170,5,,2.6,
J1442+1200,"2",-78,4,,16.1,
J1442+1329,"8",-44,5,,6.1,
J1442+2300,"5",-67,5,,5.9,
J1442+3234,"2,5,8",80,3,,2.1,1.1
J1442+4044,"8",65,5,,7.2,
J1443+0809,"5,8",-68,4,,2.4,0.1
J1443+2501,"5,8,15",-59,3,,1.2,0.2
J1443+4714,"5,8",-153,4,,5.8,0.4
J1443+4725,"5,8",113,4,,1.7,0.1
J1443+5201,"2,8",-87,3,,1.8,1.0
J1443+5645,"5,8",-30,4,,3.6,2.2
J1443+6332,"5,8,15",-175,3,,8.5,0.1
J1443-0049,"5,8",-130,4,,2.3,0.1
J1443-0601,"2",-29,4,,13.1,
J1443-0953,"5,8",-57,4,,3.0,0.2
J1443-2215,"2",-24,4,,112.9,
J1443-3908,"8",-116,5,,2.9,
J1444+0257,"2,5,8",20,3,,1.8,0.5
J1444+1131,"2,8",167,3,,4.1,2.5
J1444+1632,"5,8",129,4,,5.7,0.5
J1444+5309,"5",-77,5,,4.7,
J1444+5538,"5,8",54,4,,3.9,0.1
J1444-0859,"8",172,5,,1.6,
J1445+0004,"5,8",98,4,,3.0,0.2
J1445+0958,"2,5,8,15",-129,2,,2.5,0.6
J1445+1844,"5,8",8,4,,2.7,1.3
J1445+2438,"5,8",26,4,,3.6,0.2
J1445-1614,"8",145,5,,0.8,
J1445-1629,"2,5,8",125,8,,1.6,0.2
J1445-2445,"2,5,8",18,3,,3.0,1.9
J1445-3037,"8",-141,5,,5.1,
J1446+0608,"5,8",-164,4,,2.8,0.4
J1446+1015,"5",134,5,,7.0,
J1446+1721,"2,5,8",-97,3,,3.1,1.8
J1446+2131,"5",-99,5,,10.9,
J1446+2757,"5",40,5,,14.5,
J1446+3110,"5",-28,5,,3.2,
J1446+6043,"5",177,5,,12.9,
J1447+1747,"5,8",90,4,,1.4,0.1
J1447+1920,"5,8",7,4,,6.2,1.3
J1447+7721,"5",-27,5,,3.7,
J1447-3409,"5",45,5,,15.5,
J1448+0250,"5,8",7,4,,2.6,0.2
J1448+0402,"2,8",46,3,,2.9,0.8
J1448+3608,"8",129,5,,6.6,
J1448+5326,"2,5",-120,4,,9.0,0.4
J1448+7601,"2,8",76,85,,1.4,0.7
J1448-1122,"2,8",-154,3,,2.7,1.8
J1448-1620,"2,8",-21,3,,5.2,3.7
J1449+2746,"5",-35,5,,2.1,
J1449-0045,"2,8",135,7,,2.5,1.3
J1450+0508,"5",54,5,,3.3,
J1450+0910,"2,8",124,3,,1.6,1.1
J1450+1006,"8",52,5,,2.8,
J1450+3653,"5,8",11,4,,6.1,1.9
J1450+5201,"8",18,5,,0.9,
J1450+6122,"5",-133,5,,9.5,
J1450-0908,"5",-54,5,,7.4,
J1451+0106,"5,8",-25,4,,1.7,0.3
J1451+0346,"5,8",44,4,,1.9,0.8
J1451+1343,"2,8",-119,3,,22.2,5.1
J1451+6357,"5,8",-79,4,,29.4,24.5
J1451-0127,"2,8",76,4,,9.4,7.8
J1451-2329,"2,8",-12,3,,7.4,0.7
J1452+0627,"5,8",80,4,,3.7,2.4
J1452+4522,"2,5,8",-50,3,,3.6,0.3
J1452+5142,"5",-170,5,,2.4,
J1452+5239,"5,8",23,4,,2.9,0.2
J1452+5655,"5,8",-124,4,,2.8,1.5
J1452-1319,"5,8",-164,4,,1.3,0.4
J1452-1713,"5",171,5,,3.7,
J1452-6502,"8",-139,5,,2.5,
J1453+0915,"2,8",112,3,,7.7,6.9
J1453+0934,"5",70,5,,1.9,
J1453+1025,"2,8",83,3,,1.7,0.3
J1453+2648,"2,5,8",162,3,,3.0,0.7
J1453+3505,"2,8",-170,3,,1.9,0.6
J1453-2204,"8",-41,5,,4.9,
J1453-2522,"2,8",-55,3,,2.7,1.5
J1454+1624,"2,5,8",-146,3,,2.8,0.4
J1454+2955,"2,5,8",-21,3,,3.4,0.4
J1454+5003,"5,8",-166,4,,6.1,0.3
J1454+5124,"5,8",-89,4,,2.6,1.2
J1454+5236,"5",-72,5,,7.1,
J1454-2505,"2,8",145,4,,3.4,1.2
J1454-3400,"8",-157,1,,11.8,
J1454-3747,"2,5,8",-145,7,,4.0,2.0
J1454-4012,"2,8",-138,9,,8.8,0.8
J1455+1151,"8",10,5,,2.0,
J1455+2131,"8",-69,5,,5.6,
J1455+4431,"8",-55,5,,1.0,
J1455-1108,"2,5,8",153,3,,2.0,0.1
J1455-1700,"2,8",98,4,,4.7,3.0
J1455-3655,"8",-107,5,,1.2,
J1456+5048,"2,5,8",64,3,,2.9,1.1
J1456-0617,"2,8",48,3,,11.0,9.9
J1457+0519,"8",96,5,,1.3,
J1457+0749,"2,8",59,3,,1.4,0.5
J1457+0938,"2",110,4,,18.5,
J1457+2435,"2",-94,4,,13.6,
J1457+3439,"2,5,8",-98,3,,2.6,0.8
J1457+6357,"5",140,5,,3.7,
J1457+6731,"5,8",171,4,,1.4,0.1
J1457-0751,"8",-132,5,,18.2,
J1457-3539,"2",-46,4,,5.9,
J1457-4642,"5",-169,5,,16.9,
J1458+0416,"2,8",-38,4,,2.8,1.7
J1458+3542,"5,8",-59,4,,1.7,0.1
J1458+3720,"2,5,8",121,3,,1.8,0.5
J1459+0904,"5,8",-165,4,,4.7,2.0
J1459+1526,"5,8",122,4,,1.3,0.1
J1459+2708,"5,8",-50,4,,4.0,0.1
J1459+4442,"2,8",-57,3,,1.3,0.6
J1459+7140,"2,8,15",162,3,,1.8,0.4
J1459-1637,"8",62,5,,1.5,
J1459-164A,"5",-3,5,,2.6,
J1459-1810,"2,8",149,3,,2.1,0.7
J1459-3655,"2,8",-61,7,,4.5,0.1
J1500+0628,"5,8",10,4,,3.9,2.9
J1500+0839,"5,8",93,56,,9.2,6.4
J1500+0855,"5,8",-74,4,,2.3,0.7
J1500+4751,"2,5,8,15,24",78,3,,1.1,0.1
J1500-1606,"8",-81,5,,0.8,
J1500-2358,"2,8",-179,3,,6.4,0.2
J1501+1829,"8",-86,5,,2.7,
J1501+2238,"2,8",-57,3,,2.0,1.4
J1501+5619,"8",-115,5,,1.3,
J1501-3828,"2",6,4,,14.7,
J1501-3918,"8",2,5,,13.2,
J1502+3350,"5",32,5,,2.3,
J1502+6806,"5",-62,5,,7.1,
J1502-1508,"8",-45,5,,0.5,
J1503+0419,"2",103,4,,5.1,
J1503+0917,"2,8",-139,3,,7.3,5.3
J1503+1939,"5,8",-137,4,,2.5,1.1
J1503+3608,"8",158,5,,27.5,
J1503+4758,"8",-36,5,,0.9,
J1503+4759,"8",-108,5,,0.6,
J1504+0407,"2,8",128,3,,2.9,0.1
J1504+0818,"5,8",150,4,,1.7,0.1
J1504+1001,"5,8",84,4,,1.5,0.2
J1504+1029,"2,5,8,15,24,43",110,4,,0.9,0.6
J1504+2218,"5,8",134,4,,1.2,0.4
J1504+2854,"2,5,8",28,3,,11.1,0.3
J1504+3208,"5",16,5,,2.5,
J1504+3249,"2,8",63,3,,1.8,1.0
J1504+5438,"8",-37,5,,13.1,
J1504+6856,"2,8",136,3,,8.9,5.7
J1504+7147,"5",-101,5,,3.0,
J1504-0248,"2,8",-77,3,,3.6,2.2
J1504-1845,"8",23,5,,29.1,
J1505+0326,"2,5,8,15,24,43",-65,5,,0.6,0.4
J1505-0017,"5,8",-166,4,,47.2,4.9
J1505-0855,"5",-128,5,,14.8,
J1505-1610,"8",33,5,,2.6,
J1506+0020,"5",11,5,,6.9,
J1506+081A,"8",-136,5,,39.8,
J1506+1250,"8",-35,5,,1.3,
J1506+3730,"2,5,8,15,24",-138,2,,2.1,1.4
J1506+4239,"2,5,8,15,24,43",-105,3,,0.9,0.4
J1506+4359,"5",-104,5,,2.0,
J1506+4933,"2,5",118,4,,4.7,2.8
J1506+6620,"8",-130,5,,2.3,
J1506+8319,"2,8",-12,5,,4.9,2.1
J1506-0919,"8",-176,5,,2.5,
J1506-1254,"5,8",-18,4,,5.0,3.1
J1507+0415,"2,5,8",6,3,,6.1,0.4
J1507+1236,"2,8",134,2,,2.6,0.6
J1507+3338,"5",-17,5,,12.3,
J1507+5117,"2",-84,4,,38.4,
J1507+5231,"5,8",59,4,,2.6,0.1
J1507+5857,"2,8",-35,3,,6.7,5.0
J1507-1652,"2,5,8,15,43",175,3,,3.3,1.4
J1508+1852,"5,8",-122,4,,1.7,0.1
J1508+2709,"8",-131,5,,2.9,
J1508+3347,"5",-48,5,,1.6,
J1508-0005,"5",-41,5,,75.2,
J1508-1548,"2,8",-15,3,,4.0,2.0
J1508-3036,"8",-28,5,,2.2,
J1509+1611,"8",-14,5,,0.8,
J1509+2839,"5",-10,5,,35.4,
J1509+4726,"5,8",-37,4,,10.4,2.7
J1509+5556,"2,8",-168,3,,11.7,7.6
J1509-0735,"8",51,5,,1.4,
J1509-2905,"5,8",-143,4,,2.4,0.8
J1509-3713,"8",128,5,,3.1,
J1509-4340,"5,8",11,4,,5.1,1.1
J1510+3127,"5",-124,5,,1.4,
J1510+3745,"8",-35,5,,28.8,
J1510+5702,"2,5,8,15",-178,2,,2.2,0.2
J1510+8000,"5,8",40,4,,2.2,0.1
J1510-0543,"2,5,8,15",84,2,,1.6,0.2
J1510-0843,"5,8",67,4,,3.5,1.2
J1510-1121,"8",-36,5,,16.5,
J1510-2901,"8",136,5,,3.0,
J1511+0518,"2,8,15",91,20,,4.9,0.1
J1511+0715,"8",-162,5,,27.0,
J1511+2208,"2,8",-113,3,,5.7,2.0
J1511+3439,"5",65,5,,1.6,
J1511+5225,"2",-115,4,,5.0,
J1511-3242,"2,8",-96,4,,2.0,1.2
J1512+0203,"2,8",165,2,,6.1,4.6
J1512+4703,"5",67,5,,3.3,
J1512+6441,"5",166,5,,21.3,
J1512-0554,"5,8",19,4,,3.6,0.2
J1512-0905,"1.4,2,5,8,15,43",-31,3,,2.1,1.2
J1512-2255,"5,8",-131,4,,57.4,6.6
J1512-2828,"8",82,5,,1.7,
J1513+2338,"2,5,8",-51,3,,4.9,1.4
J1513-0744,"5,8",-37,4,,5.7,0.5
J1513-1012,"2,5,8,15,24,43",92,4,,1.0,0.3
J1513-2114,"2,5,8",169,4,,3.9,2.3
J1513-3209,"2,8",-147,3,,5.1,1.6
J1513-4221,"8",-176,5,,15.0,
J1514+0252,"2,8",30,2,,4.1,1.6
J1514+2855,"5,8",89,4,,2.2,0.8
J1514+2931,"5",-12,5,,4.2,
J1514+3650,"2,8",-76,3,,2.1,0.3
J1514-0948,"5,8",-83,4,,2.3,0.1
J1514-1832,"8",-12,5,,47.6,
J1514-3617,"8",-18,5,,2.0,
J1515+0805,"5",-25,5,,5.2,
J1515+5934,"5,8",5,4,,6.4,0.2
J1515-3817,"5",7,5,,6.4,
J1516+0015,"2,5,8,15,24,43",-29,2,,2.0,1.4
J1516+0701,"8",-20,5,,4.4,
J1516+1932,"2,5,8,15,43",-25,3,,1.5,1.3
J1516+2535,"5,8",140,4,,1.5,0.2
J1516+2918,"8",3,5,,3.2,
J1516+3650,"8",178,5,,2.6,
J1517+0105,"5,8",136,4,,1.9,0.1
J1517+1332,"5,8",-47,4,,3.6,1.1
J1517+6525,"8",-85,5,,3.8,
J1517+6627,"5",-68,5,,3.9,
J1517-0710,"5,8",-57,4,,1.3,0.3
J1517-1639,"5,8",143,4,,8.2,4.5
J1517-2422,"2,5,8,15,24",163,2,,2.8,1.6
J1517-2618,"8",-137,5,,1.4,
J1517-4424,"8",-177,5,,9.5,
J1518+0613,"5,8",-162,4,,2.7,1.1
J1518-1205,"8",-61,5,,0.9,
J1518-2731,"8,15",90,4,,1.4,0.1
J1519-0904,"5,8",-18,4,,10.2,2.5
J1519-1151,"2,8",-20,3,,4.2,0.7
J1520+1601,"2,5,8",-93,3,,1.5,0.7
J1520+4211,"5",-164,5,,10.6,
J1520+5635,"5,8",65,4,,1.4,0.3
J1520+7225,"2,5,8",1,3,,3.0,0.1
J1520-3800,"5",3,5,,12.7,
J1520-3845,"5,8",-10,4,,16.0,8.3
J1521+0017,"5",133,5,,2.0,
J1521+0231,"8",-122,5,,1.3,
J1521+0238,"5",58,5,,3.8,
J1521+0420,"2,8",21,3,,3.6,2.2
J1521+0430,"2,5,8",20,3,,13.1,9.9
J1521+0517,"5,8",101,4,,6.5,4.8
J1521+1654,"5,8",95,4,,3.3,2.6
J1521+1756,"2,5,8",121,3,,3.0,0.3
J1521+3115,"5",-29,5,,1.8,
J1521+4336,"2,5,8",-14,3,,3.6,0.5
J1521+7858,"8",-12,5,,0.6,
J1522+3144,"2,5,8,15",9,2,,0.9,0.7
J1522+3414,"5",31,5,,2.7,
J1522+6645,"2,8",62,3,,2.0,0.4
J1522+7645,"5,8",108,4,,10.9,9.1
J1522-2730,"8,15,24",-71,7,,0.4,0.2
J1522-2936,"2",158,4,,7.3,
J1522-3607,"5,8",-167,4,,4.6,1.0
J1523+0533,"8",177,5,,9.0,
J1523+5721,"2",-136,4,,4.0,
J1523-3338,"8",60,5,,2.2,
J1524+1521,"2,5,8,15,24",166,3,,1.1,0.4
J1524+7336,"2,8",121,3,,3.4,2.1
J1524-3012,"2,5,8",-164,3,,3.8,0.5
J1525+1107,"2,8",38,3,,7.4,6.4
J1526+0959,"5,8",-171,4,,2.3,0.2
J1526+1632,"5",-154,5,,1.7,
J1526+6110,"2",157,4,,8.0,
J1526+6650,"2,8",37,3,,13.0,12.1
J1526-0425,"8",42,5,,0.9,
J1526-0831,"8",35,5,,5.8,
J1526-1351,"2,8",-34,4,,11.0,10.0
J1526-1530,"5",-129,5,,5.0,
J1526-1725,"8",-80,5,,1.6,
J1527+1521,"5",16,5,,2.3,
J1527+3115,"2,5,8",85,3,,4.0,0.2
J1527+5849,"5,8",69,4,,3.5,1.9
J1528+3157,"5",54,5,,1.2,
J1528+6739,"5,8",-152,4,,2.0,0.2
J1529+6934,"2,8",-71,3,,62.0,60.4
J1529+6954,"5",41,5,,6.1,
J1529-1904,"2,8",59,3,,3.5,0.5
J1530+0555,"8",-161,5,,10.7,
J1530+2352,"8",73,5,,1.7,
J1530+3758,"2,5",-176,4,,12.5,0.1
J1530+5137,"5,8",156,4,,3.7,2.8
J1530+5736,"5,8",-73,4,,1.8,0.6
J1530-1950,"2,8",168,3,,3.9,1.8
J1531+2549,"8",-15,5,,4.6,
J1531+3430,"2,5",-32,4,,8.0,5.8
J1531+5012,"5,8",179,4,,7.5,0.1
J1531+5104,"5",7,5,,10.8,
J1531+7206,"2,8",-58,3,,2.3,0.4
J1531-2735,"8",-149,5,,1.1,
J1532+2344,"2,5,8",-76,3,,2.1,0.4
J1532+3016,"8",-26,5,,7.4,
J1532+6755,"2,8",45,59,,5.1,3.6
J1532-1319,"2,8,15",-134,3,,1.5,1.1
J1532-1941,"5",-42,5,,9.6,
J1532-2310,"2,5,8",-48,3,,4.1,2.2
J1532-2716,"2,8",150,3,,1.8,0.2
J1532-3732,"2",-162,4,,27.2,
J1533+0658,"5,8",-120,4,,3.2,0.5
J1533+1332,"5",-40,5,,4.1,
J1533-0421,"2,8",98,2,,6.1,0.3
J1534+0131,"2,5,8,15,43",137,4,,1.4,0.7
J1534+4823,"5,8",82,4,,8.4,6.6
J1534+5839,"5",-61,5,,2.0,
J1534-2218,"2,8",146,3,,7.1,6.0
J1534-2243,"2,8",47,3,,5.2,2.1
J1534-3526,"8",1,5,,1.1,
J1534-3805,"2,5,8",129,4,,2.4,0.5
J1535+1954,"8",-127,5,,0.9,
J1535+4836,"2,8",-80,3,,3.4,2.3
J1535+4957,"2,8",-33,3,,1.4,0.4
J1535+8326,"2,8",-35,3,,3.0,2.2
J1536+3833,"2,5,8",66,3,,5.6,1.7
J1536-2212,"2,8",86,3,,4.9,3.0
J1536-3151,"2,8",95,3,,6.6,4.5
J1537+1344,"5",-75,5,,2.3,
J1537+2300,"2,8",13,3,,10.2,9.1
J1537+8154,"5,8",-107,4,,6.2,1.4
J1537-0731,"5",-66,5,,11.5,
J1537-1259,"2,8",88,2,,4.3,0.4
J1537-1527,"8",167,5,,1.4,
J1538+0019,"2,8",-85,3,,1.6,0.6
J1538+0108,"5",15,5,,4.6,
J1538+1444,"5,8",159,4,,1.0,0.1
J1538-0346,"2,8",-126,3,,8.0,0.5
J1538-1655,"8",-29,5,,48.7,
J1539+0534,"2,8",46,3,,4.8,3.7
J1539+1604,"2,5,8",93,2,,9.7,0.1
J1539+2744,"2,5,8,15",160,3,,1.5,0.6
J1539+3104,"2,5,8",81,3,,2.0,0.1
J1539+3530,"8",-22,5,,1.2,
J1539+4217,"5",-67,5,,5.1,
J1539+6113,"5",-154,5,,15.2,
J1540+1447,"1.4,2,5,8,15,24",-34,2,,3.0,2.4
J1540+5803,"8",-14,5,,29.0,
J1540+8155,"2",-113,4,,23.3,
J1540-0823,"2,8",-84,3,,3.0,1.9
J1540-2055,"2",65,4,,6.4,
J1540-3906,"2,8",-155,3,,6.0,2.8
J1541+0548,"5",0,5,,10.8,
J1541+1414,"8",83,5,,1.3,
J1541+5348,"2,5,8",-118,3,,4.4,0.1
J1541-1422,"5",37,5,,15.7,
J1541-1815,"8",149,5,,22.5,
J1542+0208,"5",-128,5,,25.2,
J1542+1756,"5",-15,5,,12.0,
J1542+5259,"8",94,5,,1.0,
J1542+5509,"5",-127,5,,2.4,
J1542+6129,"2,5,8,15",112,3,,2.4,1.7
J1542-0146,"5",146,5,,2.1,
J1542-1118,"2,5,8",-73,3,,4.9,0.2
J1542-1634,"2,5,8",-66,3,,2.9,0.6
J1543+0452,"2,8,15",-167,2,,3.4,2.4
J1543+1847,"2,5,8",-29,3,,2.5,0.5
J1543-0135,"8",164,5,,2.8,
J1543-0757,"8",150,5,,7.3,
J1543-2732,"8",34,5,,21.8,
J1544+0407,"2,8",103,3,,3.7,1.8
J1544+2308,"5",-29,5,,56.0,
J1544+3240,"2,5,8,15",-170,3,,2.0,1.0
J1544-0649,"8",-37,5,,1.2,
J1544-2312,"2,5,8",-164,3,,1.4,0.1
J1545+0149,"5",127,5,,35.9,
J1545+2006,"5,8",-65,4,,2.5,0.5
J1545+2049,"5",16,5,,7.2,
J1545+3941,"2",-44,4,,4.7,
J1545+4751,"2,5,8,15",136,3,,1.6,0.2
J1545+5135,"2,5,8",-180,3,,2.9,0.7
J1545+5259,"8",-143,5,,8.1,
J1545+5400,"2,5",99,4,,8.2,0.1
J1545+6751,"8",51,5,,1.2,
J1545-1029,"5",-94,5,,53.0,
J1546+0026,"5,8",-151,4,,1.4,0.3
J1546+0522,"5,8",-102,4,,3.4,0.2
J1546+1311,"5",19,5,,5.7,
J1546+1817,"8",-111,5,,0.7,
J1546+2621,"5",64,5,,1.4,
J1546+5146,"5,8",57,4,,2.0,1.0
J1546-1113,"8",24,5,,2.9,
J1547+2052,"2,8",-172,3,,3.8,2.2
J1547+4937,"2,8",27,3,,17.4,6.5
J1547+5021,"8",7,5,,14.2,
J1547+5955,"5,8",-107,4,,1.9,0.4
J1547-0032,"5,8",-0,4,,7.4,0.3
J1547-0943,"2,5,8",-47,3,,5.1,4.1
J1547-1416,"5",5,5,,9.6,
J1547-2040,"8",-46,5,,37.6,
J1548+0854,"8",-174,5,,1.7,
J1548+1727,"5",10,5,,3.4,
J1548+6949,"5",89,5,,5.0,
J1548+7845,"2,8",54,3,,3.0,0.1
J1548-1213,"2,8",53,3,,4.1,1.1
J1548-1605,"8",-164,5,,0.9,
J1548-2251,"2,8",119,3,,7.6,6.8
J1549+0237,"1.4,2,5,8,15,24,43,86",175,3,,1.9,1.3
J1549+1708,"8",-130,5,,1.1,
J1549+5038,"2,5,8",-131,2,,5.9,0.8
J1549+6134,"8",88,5,,45.5,
J1549+6310,"5,8",150,4,,1.2,0.3
J1549+7012,"5,8",-170,4,,1.7,0.2
J1549+7409,"5",-156,5,,79.5,
J1549-1639,"8",19,5,,2.8,
J1550+0527,"1.4,2,5,8,15,24,43",2,3,,2.2,1.2
J1550+1120,"2,8",158,3,,5.9,2.3
J1550+2717,"5,8",-104,4,,4.9,4.0
J1550+7416,"8",116,5,,1.4,
J1550-0538,"2,5,8",45,3,,1.1,0.1
J1550-2004,"2,8",69,3,,2.0,0.2
J1551+3149,"5",49,5,,1.8,
J1551+5806,"2,5,8,15",157,3,,1.3,0.3
J1551+6405,"5",-154,5,,69.1,
J1551-1755,"2,8",61,3,,7.4,5.5
J1552+0850,"2,8,15",-139,3,,0.9,0.3
J1552+5552,"5,8",38,4,,3.7,0.9
J1552-2425,"2",20,4,,2.0,
J1553+1256,"2,5,8,15",11,3,,4.7,2.1
J1553+1754,"5",158,5,,2.5,
J1553-0407,"5",82,5,,3.1,
J1553-2358,"8",152,5,,23.0,
J1553-2422,"2,5,8",-16,10,,7.2,1.9
J1553-3118,"5,8",165,4,,3.1,0.9
J1554+1947,"5,8",26,4,,1.8,0.5
J1554+3001,"2",-112,4,,5.9,
J1554+4348,"5,8",66,4,,1.9,1.0
J1554-0131,"5,8",-62,4,,4.4,0.2
J1554-2704,"2,8",-118,3,,3.3,0.9
J1554-4400,"5",134,5,,20.9,
J1555+0840,"5,8",-63,4,,21.8,20.1
J1555+1106,"5,8",38,4,,2.7,1.0
J1555+1111,"8,15",51,7,,0.4,0.1
J1555+2141,"5,8",130,4,,1.4,0.2
J1555+3812,"5",-76,5,,7.6,
J1555-0326,"2,5,8",52,3,,4.2,0.1
J1555-0938,"5,8",73,4,,5.9,4.3
J1555-2508,"2",-12,4,,6.4,
J1555-4150,"8",-175,5,,10.2,
J1556+1230,"5,8",-73,4,,5.2,0.1
J1556+1825,"2,5,8",-42,3,,4.0,0.3
J1556+2426,"8",-38,5,,1.3,
J1556+4259,"5",-77,5,,8.0,
J1556+7420,"2,5,8",-44,3,,2.1,0.8
J1556-3302,"8",-140,5,,1.2,
J1557+0253,"2,8",171,3,,8.4,4.1
J1557+3304,"5",-75,5,,4.6,
J1557+372A,"5",-57,5,,86.0,
J1557+372C,"5",-57,5,,89.1,
J1557+4522,"2,5,8",43,3,,4.0,1.6
J1557+7041,"8",-18,5,,0.6,
J1557-0001,"2,5,8,15",-73,6,,2.3,0.8
J1557-2724,"8",159,5,,5.3,
J1558+3323,"2,5,8",-171,3,,1.8,0.1
J1558+5625,"2,5,8,15",101,2,,2.0,0.7
J1558+6521,"8",172,5,,0.8,
J1558-1409,"2,8",58,3,,5.5,1.6
J1558-6432,"8",-13,5,,18.0,
J1559+0304,"2,8",155,4,,2.1,1.1
J1559+0805,"5,8",-168,4,,4.7,2.0
J1559+1624,"5",25,5,,3.3,
J1559+2316,"5,8",59,4,,2.0,0.1
J1559+2556,"8",63,5,,1.8,
J1559+255A,"5",145,5,,18.9,
J1559+5924,"2,5,8",62,3,,2.4,0.2
J1559-0531,"2",150,4,,171.1,
J1559-2442,"2,5,8",45,3,,4.1,0.8
J1600+0412,"2,5,8",61,3,,5.4,0.1
J1600+1838,"5",-101,5,,2.6,
J1600+8509,"8",-11,5,,1.9,
J1600-0422,"5,8",76,4,,3.0,0.9
J1600-0722,"2,8",-164,3,,8.5,3.0
J1600-2524,"8",-5,5,,44.9,
J1601+1357,"2,8",-129,3,,6.1,3.3
J1601+431A,"8",-100,5,,15.7,
J1601+431B,"8",-33,5,,1.3,
J1601-2429,"8",56,5,,48.0,
J1602+2418,"2,5,8",-63,2,,7.3,0.1
J1602+2610,"5",10,5,,9.6,
J1602+3326,"2,5,8,15",1,3,,3.0,1.0
J1602-1518,"2,5,8",-91,3,,13.7,0.5
J1602-1929,"8",148,5,,4.0,
J1603+0231,"2,5,8",-121,3,,3.4,0.3
J1603+0605,"8",-167,5,,1.7,
J1603+1105,"2,8",38,3,,1.7,0.4
J1603+1554,"2,8,15",-40,3,,0.7,0.5
J1603+1711,"2,8",9,3,,3.1,1.3
J1603+2126,"5",147,5,,2.3,
J1603+5009,"5",-94,5,,60.4,
J1603+5730,"2,5,8,15",134,3,,3.8,0.5
J1603+6945,"2,8",58,3,,8.3,7.3
J1603-1007,"2,5,8",-40,3,,2.6,0.9
J1603-2933,"2,8",-82,3,,3.0,0.5
J1604+0117,"5,8",150,4,,3.5,1.3
J1604+1744,"5,8",-172,4,,1.5,0.1
J1604+1926,"2,5,8",-129,3,,4.0,0.2
J1604+4746,"5",-47,5,,4.2,
J1604+5714,"2,5,8,15",-84,4,,2.2,1.0
J1604+6722,"8",-4,5,,22.5,
J1604-0019,"5,8",-97,4,,5.6,4.3
J1604-2223,"2,5,8",26,3,,12.3,0.5
J1604-4441,"2,8",-164,3,,10.1,4.9
J1605+2214,"5",-75,5,,3.9,
J1605+3001,"2,5,8",97,3,,2.3,0.4
J1605+3029,"5",-171,5,,14.7,
J1605+3722,"5",62,5,,1.4,
J1605-1139,"2,5,8",-7,2,,3.0,1.8
J1605-1854,"5,8",49,4,,3.5,1.2
J1606+0619,"5,8",-21,4,,3.7,1.2
J1606+1319,"5,8",-133,4,,2.4,1.8
J1606+1814,"2,5,8",160,2,,2.4,0.4
J1606+2032,"5",117,5,,9.0,
J1606+2717,"2,5,8",135,3,,2.0,1.0
J1606+3124,"2,5,8",-18,3,,2.8,0.3
J1606+5405,"2,8",-62,65,,6.4,0.3
J1606+5521,"8",78,5,,37.5,
J1606-0353,"5,8",159,4,,5.8,0.1
J1606-1929,"2,8",161,3,,4.4,2.0
J1607+1551,"2,5,8,15",66,2,,1.8,1.1
J1607+3528,"5",111,5,,2.1,
J1607+5921,"5",163,5,,3.6,
J1607+8501,"2",-129,4,,24.8,
J1607-2039,"2,8",27,3,,15.1,2.5
J1607-3331,"2,8",-7,31,,3.2,2.7
J1607-3724,"8",174,5,,2.3,
J1608+0041,"5,8",-70,4,,2.2,0.2
J1608+1029,"1.4,2,5,8,15,24,43",-48,3,,1.1,0.5
J1608+1511,"5",-24,5,,8.5,
J1608+2828,"5,8",-17,4,,3.4,1.5
J1608+4012,"8",136,5,,0.8,
J1608+5613,"2,5,8",152,3,,1.8,0.1
J1608+6018,"2,8",167,3,,1.6,0.7
J1608-1625,"2,5,8",12,3,,3.4,1.0
J1609+2641,"5,8,15",-151,3,,3.0,0.7
J1609+5354,"5,8",-98,4,,1.7,0.4
J1609-0547,"2,5,8",-31,3,,1.5,0.2
J1609-2205,"8",-32,5,,3.4,
J1610+1811,"2,8",-36,3,,5.7,2.3
J1610+2414,"2,5,8",-88,2,,1.1,0.4
J1610+7809,"8",-93,5,,0.6,
J1610-0818,"5,8",-88,4,,1.3,0.2
J1610-2247,"5",-58,5,,4.2,
J1610-3958,"8",-167,5,,3.2,
J1611+1856,"2,5",-3,4,,7.0,0.1
J1611+1859,"5",-102,5,,15.6,
J1611+2500,"5",-121,5,,2.1,
J1611-0636,"5",-62,5,,2.0,
J1611-0930,"8",95,5,,4.6,
J1611-3018,"5,8",140,4,,7.6,0.1
J1612+2825,"8",-170,5,,0.8,
J1612+5806,"5,8",38,4,,3.1,0.4
J1612-1133,"8",-34,5,,16.8,
J1612-3059,"8",-133,5,,1.7,
J1613+3412,"2,5,8,15,24,43",166,4,,2.9,0.9
J1613+6329,"8",-137,5,,1.3,
J1613-0816,"8",-41,5,,6.5,
J1613-2750,"2",-121,4,,2.4,
J1614+1742,"8",74,5,,5.5,
J1614+3746,"8",-32,5,,11.2,
J1614+5027,"8",-128,5,,2.5,
J1614-0921,"8",34,5,,0.9,
J1614-2149,"5",-68,5,,22.4,
J1614-3543,"8",-166,5,,1.7,
J1615+0623,"5,8",-48,4,,2.2,0.2
J1615+2130,"2,5,8",-134,3,,3.1,1.3
J1615+4711,"5,8",-103,4,,2.0,0.6
J1615-2430,"2",-21,4,,10.9,
J1616+0459,"8,15",-160,3,,1.5,0.1
J1616+3621,"2,5,8",-107,3,,2.9,0.5
J1616+4632,"8",-84,5,,0.9,
J1616-3509,"2,8",-180,8,,19.6,17.5
J1617+0246,"2,8",78,3,,3.0,1.4
J1617+0408,"2,8",-101,3,,11.8,9.2
J1617+3500,"8",-37,5,,0.9,
J1617+4106,"5,8",124,4,,1.7,0.7
J1617+5140,"5",103,5,,0.6,
J1617+5150,"2",80,4,,3.0,
J1617-1122,"2,5,8",-28,3,,2.1,0.9
J1617-1941,"2,8",-5,3,,3.4,1.3
J1617-2537,"8",-8,5,,1.2,
J1618+0819,"8",-160,5,,1.0,
J1618+1938,"5",34,5,,25.6,
J1618+3632,"5",-136,5,,7.9,
J1618+3717,"8",37,5,,3.6,
J1618-1019,"8",-168,5,,2.9,
J1619+0028,"5",113,5,,12.5,
J1619+0228,"5",166,5,,6.1,
J1619+0613,"2,8",-26,4,,4.0,2.2
J1619+2247,"2,5,8,15,24",136,3,,0.8,0.4
J1619+3030,"2,8",-141,3,,2.8,0.2
J1619+5256,"2,5,8",24,2,,2.7,0.1
J1619+5536,"5,8",21,4,,5.4,1.5
J1619+7226,"5",-26,5,,8.0,
J1619-0304,"8",5,5,,16.1,
J1619-1817,"2,8",-65,3,,2.8,1.7
J1620+0036,"5",176,5,,11.0,
J1620+4901,"2,5,8",5,3,,4.5,1.8
J1620+5002,"5,8",-78,4,,3.0,2.3
J1620+5448,"5,8",-55,4,,2.0,0.5
J1621+0959,"5,8",-33,4,,1.9,0.2
J1621+4844,"5,8",74,4,,3.3,0.2
J1621-1418,"8",175,5,,1.7,
J1621-4003,"2,8",-133,3,,24.6,22.1
J1622+1426,"2,8",-118,3,,2.4,1.5
J1622+3816,"5",-86,5,,1.2,
J1622-1942,"5,8",-162,4,,8.6,7.6
J1623+0115,"2,8",-138,3,,5.4,0.7
J1623+0741,"2,8",-27,3,,3.4,1.5
J1623+1542,"5",168,5,,4.3,
J1623+2735,"8",118,5,,62.6,
J1623+3559,"5",-158,5,,3.3,
J1623+3909,"2,5,8",-47,3,,3.2,0.5
J1623+6624,"2,8",69,3,,1.7,0.6
J1624+0543,"2,8",-19,3,,4.0,0.2
J1624+5652,"2,5,8,15",11,2,,2.6,0.2
J1624+5741,"2,5,8",-103,3,,3.3,0.1
J1624-0025,"5",5,5,,3.9,
J1624-0649,"2,8",-133,37,,12.8,7.2
J1624-2612,"8",-97,5,,53.2,
J1624-3012,"8",162,5,,6.7,
J1624-3213,"2,8",104,3,,3.6,1.3
J1624-3516,"8",162,5,,1.6,
J1625+1545,"8",-37,5,,27.9,
J1625+4053,"8",122,5,,1.0,
J1625+4118,"8",-17,5,,1.7,
J1625+4134,"2,5,8,15",-98,3,,1.4,0.2
J1625+4347,"5",144,5,,3.6,
J1625+5715,"5,8",126,4,,2.4,1.7
J1625-2527,"2,5,8,15",-27,11,,1.9,1.0
J1625-3108,"8",-134,5,,3.6,
J1626+3513,"5,8",55,4,,5.4,1.2
J1626+5049,"5,8",-101,4,,2.0,0.1
J1626+5442,"5",49,5,,1.5,
J1626+5809,"2,5,8",159,3,,2.4,0.6
J1626-2951,"2,5,8,15,43",-72,5,,2.1,1.8
J1626-3320,"5,8",83,4,,4.8,0.1
J1627+1216,"5,8",-56,4,,4.5,2.5
J1627+4955,"8",-6,5,,2.6,
J1628+0249,"8",165,5,,2.7,
J1628+024A,"8",-149,5,,1.7,
J1628+2247,"2,5,8",148,3,,2.2,1.0
J1628+3933,"2,8",85,3,,7.3,5.0
J1628+4734,"2,5,8",-142,3,,3.0,1.0
J1628+5140,"8",132,5,,0.9,
J1628+5146,"5",-145,5,,2.2,
J1628+7706,"2,8",-139,3,,7.3,6.4
J1628-0041,"2",-155,4,,6.4,
J1628-1415,"2,8",114,3,,12.4,11.5
J1628-3343,"8",42,5,,9.3,
J1629+6757,"2",-168,4,,11.1,
J1629+7430,"8",30,5,,1.1,
J1629-1720,"2,8",12,3,,4.1,0.4
J1629-2026,"2,8",-103,3,,5.0,1.7
J1630+0015,"8",89,5,,0.8,
J1630+0701,"2,8",101,3,,1.7,0.8
J1630+1436,"8",-30,5,,35.0,
J1630+2131,"2,5,8",67,3,,1.5,0.2
J1630+5221,"8",57,5,,1.2,
J1630+6659,"5",162,5,,12.1,
J1630-0718,"8",-116,5,,2.5,
J1630-1157,"5",-149,5,,4.8,
J1631+1052,"5,8",-56,4,,1.0,0.2
J1631+4348,"5,8",12,4,,2.7,0.6
J1631+4927,"2,5,8",-120,3,,1.3,0.2
J1631-1714,"5,8",138,4,,6.7,0.2
J1631-2134,"5",66,5,,2.7,
J1632+1615,"2,8",-121,3,,1.4,0.7
J1632+2643,"5",-175,5,,8.2,
J1632+3547,"5",-144,5,,2.7,
J1632+8232,"2,5,8,15,43",-62,3,,1.8,1.6
J1632-0033,"2,8",3,3,,3.9,2.1
J1632-1052,"2,5,8",139,3,,2.0,0.4
J1632-2258,"2,8",-96,3,,4.1,3.0
J1632-2354,"8",-124,5,,52.4,
J1632-4558,"8",-178,5,,4.8,
J1633+1535,"5",121,5,,6.4,
J1633+6500,"5,8",-41,4,,1.6,0.1
J1633-0739,"5,8",73,4,,3.2,0.7
J1633-2557,"5,8",72,4,,0.9,0.1
J1634+3203,"2,5,8",7,3,,2.7,1.4
J1634+6245,"8",169,5,,6.9,
J1634-2058,"2,8",-140,3,,3.5,1.0
J1635+1221,"5",2,5,,6.6,
J1635+1831,"2,5,8",-148,3,,2.6,0.4
J1635+3458,"5",149,5,,2.8,
J1635+3629,"5",46,5,,3.6,
J1635+3808,"1.4,2,5,8,15,43",-69,4,,2.7,0.9
J1635+5955,"2,8",-55,3,,1.2,0.5
J1635+6019,"2,5,8",-162,2,,2.0,0.8
J1635-1859,"2",-149,4,,9.9,
J1636+2112,"2,5,8",101,3,,1.3,0.1
J1636-1315,"2",133,4,,5.9,
J1636-4102,"8",147,5,,62.4,
J1637+1313,"8",-163,5,,1.8,
J1637+4326,"5",-102,5,,4.8,
J1637+4717,"2,5,8,15,43",-17,3,,2.0,1.4
J1637-1942,"5",-27,5,,11.2,
J1637-3309,"8",-42,6,,3.8,
J1638+0042,"8",148,5,,3.4,
J1638+3636,"5",-99,5,,2.2,
J1638+5720,"1.4,2,5,8,15,24,43",-155,3,,1.6,1.4
J1638+6234,"8",-70,5,,37.7,
J1638-0340,"2,8",-127,2,,3.3,1.4
J1638-1415,"2,8",134,3,,2.8,1.1
J1638-2024,"5",-108,5,,3.4,
J1639+1632,"2,5,8",-172,3,,3.4,0.5
J1639+5357,"5,8",31,4,,1.5,0.2
J1639+8631,"2,8",-68,5,,4.4,1.9
J1640+1144,"2,8,15",-94,2,,1.0,0.5
J1640+1220,"2,5,8",81,3,,3.6,0.6
J1640+3946,"1.4,2,8,15,24,43",-90,5,,0.3,0.2
J1640+5547,"8",-155,5,,1.8,
J1640-0011,"5,8",-86,11,,1.2,0.2
J1640-3727,"8",50,5,,4.8,
J1641+1525,"5",-132,5,,11.3,
J1641+2257,"2,5,8",168,3,,2.3,1.0
J1642+2523,"5,8",-99,3,,1.0,0.3
J1642+3948,"1.4,2,5,8,15,43,86",-88,3,,1.6,1.4
J1642+6655,"2,8",79,12,,4.2,0.6
J1642+6856,"1.4,2,5,8,15,43",-166,4,,4.7,3.5
J1642-0621,"5,8,15,43",94,17,,0.5,0.1
J1642-1805,"5",-34,5,,58.3,
J1642-2007,"2,8",-172,3,,1.4,0.4
J1642-2849,"8",22,5,,2.7,
J1643+0732,"2,5,8",22,3,,4.0,1.8
J1643+1715,"5,8",61,4,,3.7,0.3
J1643+3221,"8",-69,5,,10.4,
J1643-1645,"8",-65,5,,1.5,
J1643-2316,"2,5,8",-61,3,,8.9,0.4
J1644+0241,"5",47,5,,2.1,
J1644+0518,"5,8",58,4,,3.6,0.6
J1644+0720,"2,5,8",-13,3,,4.8,3.2
J1644+1813,"2,5,8",-15,3,,3.1,0.4
J1644+1852,"5",-7,5,,5.1,
J1644+2536,"5,8",110,3,,2.7,1.5
J1644+2551,"5",177,5,,1.7,
J1644+2619,"5",-42,5,,3.1,
J1644+3916,"5",-129,5,,3.9,
J1644+4546,"5",61,5,,2.8,
J1644-0313,"8",-142,5,,1.0,
J1644-0743,"8",-69,5,,0.7,
J1644-1804,"2,8",116,6,,3.8,3.0
J1644-2156,"8",85,5,,1.8,
J1645+1113,"5,8",164,4,,3.0,0.2
J1645+6330,"2,5,8,15",12,3,,2.1,1.0
J1645-2337,"5",-17,5,,43.9,
J1645-3318,"2",31,4,,38.9,
J1646+4059,"2,5,8",127,4,,2.4,0.1
J1646+7419,"2,8",-14,9,,5.3,3.1
J1647+1720,"5,8",87,4,,21.5,2.6
J1647+2705,"5,8",44,4,,2.1,0.2
J1647+2909,"5,8,15",-28,3,,2.0,0.1
J1647+4950,"2,5,8",135,3,,1.3,0.4
J1647+6153,"8",70,5,,1.8,
J1647-1926,"2,5,8",16,3,,15.4,0.7
J1647-2912,"2,5,8",140,3,,6.1,1.5
J1648+2141,"2,8",-162,3,,37.1,2.7
J1648+2224,"2,5,8",56,3,,2.6,1.0
J1648+4104,"2,5,8,15",-62,3,,1.3,0.7
J1648+7547,"5,8",164,4,,3.0,0.2
J1648-3301,"2,8",-3,3,,4.8,4.1
J1649+0412,"2,8",-35,3,,3.5,1.6
J1649+0626,"2,8",70,3,,2.0,0.9
J1649+3046,"8",87,5,,1.2,
J1649+5235,"8",155,5,,1.5,
J1649+7442,"2,8",-145,3,,2.2,1.3
J1649-2620,"2,8",10,3,,8.6,4.9
J1650+0824,"2,8",-126,3,,2.2,0.8
J1650-1248,"5,8",98,4,,5.5,0.8
J1650-2943,"2,8",10,3,,12.4,10.4
J1651+0129,"5,8",156,4,,2.0,0.1
J1651+2135,"2,5,8",-84,3,,2.3,0.7
J1651+4002,"2,8",156,3,,1.3,0.7
J1651-1709,"8",-78,5,,8.7,
J1652+0618,"2,8,15",116,3,,1.4,0.9
J1652+3902,"2,5,8,15",-32,3,,2.1,1.4
J1652+4013,"5,8",68,4,,2.9,0.3
J1652+6232,"5",40,5,,5.8,
J1653+3107,"2,5,8",81,3,,3.4,1.1
J1653+3503,"5",-28,5,,10.1,
J1653+3945,"2,5,8,15,24,43",139,4,,2.1,1.3
J1653-1551,"2,8",96,3,,1.5,0.5
J1654+3905,"5",-122,5,,6.7,
J1654+3950,"5",95,5,,6.2,
J1654-0738,"8",-68,5,,0.7,
J1655+0703,"5,8",21,4,,1.6,0.1
J1655+1948,"2,8",-168,3,,4.0,1.9
J1655+4233,"2,5,8",-21,3,,2.1,0.2
J1655+5430,"5",-81,5,,3.6,
J1655-1831,"8",-176,5,,1.7,
J1656+1515,"5,8",-126,4,,2.1,0.1
J1656+1826,"2,5,8",-90,3,,1.6,0.8
J1656+5321,"2,5,8",9,3,,1.7,0.7
J1656+6012,"2,8",171,7,,2.3,1.0
J1656-0206,"2,8",-93,3,,19.9,16.3
J1656-1504,"5",1,5,,8.2,
J1656-3302,"8",-33,5,,0.8,
J1657+4808,"2,5,8,15",-107,2,,1.0,0.1
J1657+5705,"2,5,8,15",55,2,,1.4,0.5
J1657-1021,"8",-16,5,,4.1,
J1657-2004,"2,8",62,3,,6.2,1.7
J1658+0515,"2,5,8,15",82,2,,9.3,8.5
J1658+0741,"1.4,2,5,8,15,43",-43,3,,5.5,3.5
J1658+3443,"2,5,8",97,4,,2.4,0.3
J1658+4732,"5,8",-95,4,,8.8,1.1
J1658+4737,"2,5,8,15,43",-9,3,,1.6,0.8
J1658+6150,"8",-127,5,,0.7,
J1658-0739,"2,5,8",20,3,,6.9,0.3
J1658-1451,"5,8",106,4,,4.0,0.2
J1659+0213,"2,8",171,3,,3.8,1.6
J1659+1305,"5,8",52,4,,3.5,0.6
J1659+1714,"5",24,5,,1.9,
J1659+2629,"2,5,8",73,3,,2.3,0.5
J1659+5847,"5",135,5,,0.9,
J1659-3130,"8",-32,5,,4.5,
J1700+0522,"2,8",151,3,,2.6,1.6
J1700+3008,"8",-132,5,,1.3,
J1700+3830,"5",91,5,,1.2,
J1700+6612,"5,8",77,4,,3.0,0.4
J1700+6830,"2,8,15",132,3,,0.8,0.1
J1700-2610,"2,8,15,43",4,15,,0.9,0.5
J1701+0338,"2,8",10,3,,2.1,1.3
J1701+3533,"5",52,5,,1.5,
J1701+3954,"2,5,8,43",-145,4,,2.6,1.2
J1701+5133,"5",59,5,,2.2,
J1701-1903,"2,5,8",32,3,,6.2,2.5
J1701-2954,"8",-62,5,,77.4,
J1702+1502,"2,8",-141,3,,2.2,0.5
J1702+2643,"5",-10,5,,2.1,
J1702+3157,"2,8",10,3,,4.3,1.2
J1702+5017,"5",25,5,,4.1,
J1702-2415,"2,8",116,3,,4.9,1.9
J1703-2110,"8",-32,5,,1.1,
J1704+0134,"2",-9,4,,20.0,
J1704+1234,"8",-17,5,,1.4,
J1704+2946,"8",59,5,,1.0,
J1704+7138,"2,8",-38,3,,2.3,1.5
J1704-1316,"2,8",-110,3,,4.9,4.1
J1705+5109,"2,5,8",1,2,,2.4,0.3
J1705+7756,"2,8",-124,3,,4.7,2.9
J1705-2445,"2,8",117,5,,2.8,1.2
J1705-2838,"8",-73,5,,1.2,
J1706+0953,"2,8",-62,3,,4.0,1.8
J1706+1208,"2,8",49,3,,2.1,1.2
J1706+3004,"5",179,5,,3.2,
J1706+5218,"8",-138,5,,51.3,
J1706-1931,"5",-51,5,,3.0,
J1706-2023,"8",85,5,,5.5,
J1707+0148,"2,5,8,24",29,4,,1.3,0.3
J1707+1122,"2,5,8",135,3,,2.9,0.5
J1707+1331,"2,8",27,3,,2.3,0.8
J1707+1648,"5,8",-63,4,,3.2,1.2
J1707+1846,"2,5,8",-40,3,,3.1,0.4
J1707+4204,"5",-50,5,,1.5,
J1707+4536,"2,5,8",-113,6,,2.8,1.1
J1707-1415,"2,8",-126,3,,2.5,1.1
J1707-1756,"2",-175,4,,19.5,
J1708+0035,"2,8",-25,3,,13.9,3.1
J1708+1402,"5,8",-158,4,,2.4,0.8
J1708+3346,"2,5,8",9,3,,1.4,0.2
J1708-0235,"5",173,5,,6.9,
J1709+4318,"2,5,8,15",107,2,,1.4,0.9
J1709-1728,"2,8",151,6,,3.4,1.6
J1709-3525,"8",-139,5,,5.0,
J1710-0355,"2,5,8",15,3,,6.3,0.9
J1710-1416,"8",-142,5,,0.5,
J1711+3818,"5",58,5,,1.6,
J1711+5411,"8",-119,5,,2.2,
J1711+6853,"5",7,5,,10.8,
J1711+7334,"8",-60,5,,1.4,
J1711-2509,"2,8",25,3,,3.9,2.0
J1711-3338,"8",23,5,,33.5,
J1712+4413,"5",-107,5,,2.6,
J1712+4655,"5,8",87,4,,2.1,0.2
J1712-0501,"5",-87,5,,1.5,
J1712-1820,"2,8",-172,3,,2.8,0.1
J1713+4916,"5,8",71,4,,1.5,0.1
J1713-0259,"5",-26,5,,31.0,
J1713-0816,"8",142,5,,23.0,
J1713-2658,"2,8,24",-85,3,,2.9,1.0
J1713-3226,"2,8",-45,3,,6.3,4.9
J1713-3418,"8",-25,5,,3.9,
J1714+2614,"5,8",-47,4,,2.2,1.7
J1714-0558,"2,8",-149,4,,2.5,0.8
J1714-2053,"2",170,4,,13.1,
J1714-2100,"8",36,5,,3.0,
J1714-2514,"2,8",-0,3,,105.0,30.8
J1714-2648,"8",141,5,,29.7,
J1715+2145,"2,8",-65,3,,9.6,4.5
J1715+2146,"2,8",174,3,,8.4,0.6
J1715-0333,"5,8",66,4,,2.8,0.2
J1715-0453,"5,8",42,4,,1.5,1.0
J1715-1206,"8",53,5,,18.4,
J1716+2152,"2,8",102,2,,4.2,0.5
J1716+2305,"8",75,5,,0.9,
J1716+2616,"5",-113,5,,1.3,
J1716+3024,"5",-122,5,,1.5,
J1716+3438,"8",-108,5,,52.7,
J1716+6836,"2,8,15",-35,3,,2.7,1.4
J1716-0452,"2,8",-177,3,,4.3,2.5
J1716-0613,"8",-19,5,,2.9,
J1716-1642,"5,8",-136,4,,30.8,21.2
J1716-1909,"2,8",-53,3,,5.9,3.3
J1716-2949,"5",-8,5,,46.4,
J1717+1917,"8",-21,5,,1.0,
J1717+4226,"2,5,8",-124,3,,3.2,0.8
J1718+0601,"5",57,5,,88.3,
J1718+2948,"5",44,5,,2.3,
J1718+4448,"5",10,5,,7.0,
J1718-1120,"8",-51,5,,1.5,
J1718-2850,"2,5,8",34,3,,4.3,1.6
J1718-3056,"8",71,5,,6.8,
J1719+0658,"8",16,5,,0.6,
J1719+0817,"2",19,4,,7.0,
J1719+1207,"5",-14,5,,3.0,
J1719+1745,"2,8,15,24,43",-158,3,,0.9,0.5
J1719+2245,"8",-133,5,,69.4,
J1719+4804,"8",-150,5,,23.0,
J1719+4858,"2,5",41,4,,22.4,0.8
J1719-1420,"2,8",-173,3,,2.9,0.1
J1720+0253,"8",165,5,,2.8,
J1720+2335,"5,8",-96,4,,4.0,0.2
J1720+3825,"2,8",11,3,,4.5,4.1
J1720-0058,"8",-110,5,,1.5,
J1720-0832,"2,5,8",-46,3,,1.8,0.6
J1720-2258,"2,8",-1,3,,6.2,4.6
J1721+3233,"5",-141,5,,49.6,
J1721+3542,"2,5,8",179,3,,5.3,2.9
J1721-1005,"8",169,5,,6.5,
J1721-1537,"5,8",-131,4,,8.8,0.1
J1721-1628,"2",153,4,,35.2,
J1722+1013,"2,8",-88,3,,1.8,1.1
J1722+2458,"2,8",-177,3,,3.9,0.2
J1722+2815,"2,5,8",-139,3,,3.6,1.8
J1722+4339,"5",-48,5,,1.5,
J1722+5654,"5",-118,5,,19.9,
J1722+5856,"2,5,8",103,4,,1.1,0.6
J1722+6105,"5,8",-97,4,,0.9,0.4
J1722+6144,"5",-68,5,,1.2,
J1722-0503,"2,8",61,3,,2.0,0.9
J1722-0946,"8",149,5,,31.8,
J1722-1435,"8",114,5,,0.7,
J1723+3417,"2,5,8,15",165,3,,6.8,1.6
J1723+5236,"2,5,8",132,3,,6.3,0.2
J1723+5357,"5",30,5,,7.2,
J1723+6547,"8",-8,4,,1.4,
J1723+7653,"2,8,15",89,3,,1.0,0.7
J1724+0224,"8",76,5,,3.4,
J1724+1648,"5",-32,5,,3.9,
J1724+3303,"2,5,8",-28,3,,2.7,1.7
J1724+4004,"2,5,8,15",-58,3,,2.6,1.7
J1724+4520,"8",90,5,,40.3,
J1724+6055,"5,8",-47,4,,2.8,0.1
J1724-0932,"5,8",16,4,,3.9,0.5
J1724-1443,"2,8",178,3,,3.2,1.5
J1725+1152,"2,8",166,3,,2.5,1.0
J1725+3026,"5",159,5,,2.7,
J1725+5301,"8",-85,5,,1.8,
J1725+5851,"2,8",133,3,,4.3,3.4
J1725+7708,"2,8",169,3,,6.0,3.9
J1725+7726,"2,8",-28,3,,30.9,26.9
J1725-0453,"5,8",107,4,,2.1,0.1
J1725-2036,"5",-16,5,,22.2,
J1726+0504,"8",-76,5,,0.7,
J1726+0639,"2,8",-142,3,,2.1,0.8
J1726+2717,"5,8",167,4,,5.9,2.9
J1726+3213,"2,5,8",-46,3,,1.6,0.8
J1726+3957,"5",-160,5,,6.5,
J1726+4348,"5",52,5,,3.2,
J1726-2258,"8",63,5,,1.2,
J1727+4530,"1.4,2,5,8,15,24,43",-111,5,,1.1,0.9
J1727+5510,"2,8,15",-22,2,,1.0,0.2
J1727+5846,"5",41,5,,4.5,
J1727-1951,"2,8",130,3,,2.4,1.2
J1728+0427,"2,5,8,15,43",115,4,,1.2,1.0
J1728+1215,"2,5,8,15",-26,3,,2.7,2.0
J1728+1931,"5,8",-95,4,,3.6,0.1
J1728+2829,"5",-103,5,,4.8,
J1728+3838,"2,5,8",-112,3,,1.9,0.6
J1728+5013,"2,5,8,15",-70,3,,1.5,0.2
J1728+7529,"5",-71,5,,2.1,
J1728-0350,"2,8",-127,2,,4.8,2.3
J1729+2612,"5,8",-9,4,,1.7,0.3
J1729+7935,"2",161,4,,8.8,
J1729-0735,"5,8",128,4,,3.4,0.6
J1729-2657,"5,8",78,5,,3.1,0.4
J1730+0024,"2,8",1,3,,4.4,3.0
J1730+3714,"8",-77,5,,1.8,
J1730+3811,"5",-155,5,,2.7,
J1730+6025,"2",20,4,,3.8,
J1730-0515,"2,5,8",-48,3,,10.7,0.1
J1731+4617,"5",2,5,,10.0,
J1732+6533,"5,8",67,4,,3.1,0.6
J1732-1744,"8",170,5,,1.4,
J1733+0804,"5,8",159,4,,4.3,1.8
J1733+1635,"5,8",-22,4,,2.9,0.1
J1733-0456,"5,8",53,4,,1.2,0.4
J1733-1304,"2,5,8,15,24,43",6,5,,1.4,0.6
J1733-3722,"8",-167,5,,2.2,
J1734+0806,"5",-20,5,,6.0,
J1734+0926,"2,15",115,3,,13.6,0.8
J1734+2537,"5",82,5,,11.0,
J1734+3857,"2,5,8,15,24,43",115,3,,0.8,0.4
J1735+0808,"2,5,8",-157,3,,2.6,0.7
J1735+3616,"2,5,8",63,3,,2.7,1.2
J1735+5049,"2,5,8,15",19,2,,2.9,0.3
J1735+5255,"5",-111,5,,9.2,
J1735-0559,"2,8",160,2,,13.2,0.2
J1735-0720,"8",-34,5,,12.3,
J1735-1117,"8",4,5,,3.4,
J1736+0631,"8",164,5,,1.3,
J1736+1646,"8",41,5,,11.0,
J1736+2033,"8",106,5,,5.6,
J1737+0621,"2,8",84,3,,3.8,0.1
J1737+8717,"8",-111,5,,12.5,
J1737-0101,"8",40,5,,41.3,
J1737-0343,"5,8",-23,4,,4.7,3.3
J1737-2251,"2,8",-104,64,,3.8,1.8
J1738+2645,"5",-85,5,,12.2,
J1738+3224,"2,8",-176,4,,1.7,0.5
J1738+4003,"5",88,5,,5.0,
J1738-1503,"2,5,8",138,3,,2.1,0.1
J1739+2240,"5,8",-153,4,,1.3,0.4
J1739+3358,"2,8",-77,3,,12.7,11.8
J1739+4737,"2,5,8,15,24",-131,3,,0.9,0.3
J1739+4955,"2,5,8,15",28,3,,1.0,0.4
J1740+0311,"2,5,8",-77,2,,3.5,0.1
J1740+1943,"2,8",49,3,,3.3,2.0
J1740+2211,"2,8",2,3,,5.9,0.3
J1740+4348,"2,5,8",134,3,,4.4,0.7
J1740+4506,"2,5,8",-25,3,,3.6,0.2
J1740+5211,"1.4,2,5,8,15,86",32,10,,1.2,0.9
J1740+5346,"5,8",122,4,,2.0,0.1
J1740-0811,"2,8",-29,3,,4.8,4.2
J1741+1206,"5,8",88,4,,4.7,0.1
J1741+1720,"8",-21,5,,8.1,
J1741+2554,"8",38,5,,3.2,
J1741+4751,"2",-82,4,,3.0,
J1741+7224,"2,8",-80,3,,2.8,0.4
J1742+1904,"8",136,5,,18.9,
J1742+4633,"5",59,5,,3.4,
J1742+5945,"2,5,8",101,3,,1.4,0.1
J1742-1517,"2,5,8",22,3,,38.4,0.2
J1742-1903,"2,8",-151,3,,3.8,3.1
J1742-3341,"2,8",174,3,,5.9,3.3
J1743+1326,"8",-47,5,,1.0,
J1743+1935,"2,8,15",71,3,,1.6,0.7
J1743+2752,"2,8",-48,3,,1.7,1.0
J1743+3747,"5,8",-24,4,,1.1,0.4
J1743+5006,"5,8",95,4,,3.5,0.3
J1743-0350,"1.4,2,5,8,15,24,43",-169,5,,0.6,0.5
J1743-1658,"2,5,8",38,3,,10.9,1.8
J1743-3058,"8",-109,149,,10.0,
J1744+1424,"8",37,5,,0.8,
J1744+3259,"8",176,5,,1.2,
J1744+4014,"2,5,8",-100,3,,5.2,1.7
J1744+5542,"2,5,8",-115,2,,2.0,1.1
J1744+7356,"5",66,5,,4.1,
J1744-0849,"2,5,8",-100,2,,15.4,0.3
J1745+1655,"5",21,5,,2.7,
J1745+1720,"2,5,8",159,2,,3.5,0.8
J1745+1814,"2,8",-170,3,,4.7,1.4
J1745+2252,"2,8",-162,3,,2.5,0.8
J1745+3951,"8",173,5,,1.6,
J1745+5627,"8",-68,5,,1.1,
J1745+6703,"2",25,4,,10.0,
J1745-0753,"2,5,8,15,24,43",-173,3,,1.9,1.5
J1745-2820,"8",-77,5,,31.9,
J1746+1015,"8",81,5,,6.2,
J1746+1127,"5,8",117,4,,5.3,0.1
J1746+2603,"2,8",136,3,,9.2,8.0
J1746+5341,"5,8",118,4,,1.8,0.1
J1746+6048,"5",-150,5,,3.5,
J1746+6226,"2,8,15",-146,6,,1.4,0.4
J1746+6421,"5,8",-140,4,,4.5,0.1
J1746+6920,"5,8",117,4,,1.6,0.6
J1747+0304,"8",140,5,,12.3,
J1747+2324,"5,8",-128,4,,1.4,0.1
J1747+2759,"5,8",146,4,,1.1,0.2
J1747+4658,"5,8",74,4,,1.0,0.7
J1747-5310,"2",30,4,,51.5,
J1748+0440,"5",7,5,,7.8,
J1748+0832,"2,8",-162,3,,9.4,1.4
J1748+2704,"8",-97,5,,1.3,
J1748+3404,"2,8",-177,3,,1.4,0.7
J1748+7005,"2,5,8,15",-60,2,,2.2,0.3
J1749+1944,"2,8",-143,64,,4.1,1.1
J1749+4321,"2,8",175,3,,8.3,6.1
J1749+5241,"5,8",-33,4,,4.3,0.1
J1750+2020,"5,8",-173,4,,7.0,0.1
J1751+0939,"1.4,2,5,8,15,24,43",18,4,,1.1,0.9
J1751+2920,"2,8",135,3,,3.1,2.1
J1751+3457,"8",83,5,,2.8,
J1751+4713,"2,8",-48,3,,9.3,0.9
J1751-0520,"8",10,5,,2.1,
J1751-1950,"8",-149,5,,3.5,
J1751-2524,"5",-162,5,,68.6,
J1752+0611,"2,5,8",168,3,,7.4,0.1
J1752+1734,"2,8",-165,3,,4.7,3.7
J1752+4530,"8",135,5,,0.9,
J1752+7311,"8",45,5,,0.6,
J1752-1011,"2,8",-45,3,,7.0,2.0
J1752-2956,"2,8",-44,3,,7.7,7.3
J1753+2750,"5",-113,5,,1.1,
J1753+2848,"2,8,15,24",22,5,,0.6,0.2
J1753+4409,"2,5,8",85,3,,1.6,0.1
J1753+6635,"5",13,5,,10.5,
J1753-1843,"8",-178,5,,1.3,
J1753-1934,"2,8",-9,3,,9.1,7.1
J1754+0459,"2,8",-105,3,,3.3,0.4
J1754+1156,"5,8",-62,4,,1.7,0.2
J1754+2840,"5,8",-166,4,,2.9,0.7
J1754+3212,"8",11,5,,2.2,
J1754+3234,"8",30,5,,3.0,
J1754+3540,"5",-70,5,,3.8,
J1754+6452,"5,8",-49,4,,1.2,0.2
J1754-1658,"2,8",-98,3,,3.1,2.2
J1755+0454,"2,8",99,3,,12.1,0.3
J1755+1820,"2,8",34,3,,4.8,1.2
J1755+2023,"2,8",-19,3,,5.1,1.8
J1755+3350,"8",-30,5,,41.9,
J1755+5959,"5",84,5,,3.0,
J1755+6236,"2,8",-159,3,,5.9,2.2
J1756+1535,"2,5,8,15,24",-128,2,,0.9,0.7
J1756+1553,"2,8",-4,3,,5.8,3.0
J1756+2914,"2,8",-100,3,,2.6,0.8
J1756+3046,"5",51,5,,4.2,
J1756+5748,"2,5,8",-102,3,,11.1,0.2
J1756+6531,"5,8",-154,4,,2.5,0.8
J1756-1427,"8",-8,5,,2.5,
J1756-1627,"5",-50,5,,8.8,
J1757+0531,"2,8",-173,3,,4.2,2.0
J1757+7539,"2,8",-151,4,,1.4,0.8
J1757-1628,"8",-100,5,,21.1,
J1757-4149,"2",-154,4,,15.9,
J1758+0610,"2,8",-31,3,,3.6,2.3
J1758+5407,"5,8",166,4,,3.3,0.2
J1758-1203,"5",-157,5,,182.8,
J1758-1757,"8",166,5,,5.2,
J1758-3029,"8",-36,5,,11.9,
J1759+1824,"8",-179,5,,3.2,
J1759+2343,"2,8",32,3,,3.5,1.8
J1759+4627,"5,8",-126,4,,3.0,0.8
J1759+5157,"8",-180,5,,7.6,
J1759-1505,"8",154,5,,3.7,
J1800+1731,"5,8",-94,4,,3.5,2.6
J1800+3848,"8,15",-61,6,,0.4,0.1
J1800+3854,"8",-47,5,,1.4,
J1800+7828,"1.4,2,5,8,15,24,43",-91,3,,1.5,0.2
J1801+0438,"2,8",-21,3,,2.6,0.1
J1801+1620,"8",-24,5,,1.2,
J1801+4404,"1.4,2,5,8,15,24,43",-158,3,,0.9,0.7
J1801+6051,"5",-113,5,,10.3,
J1801+6243,"5",-61,5,,7.8,
J1802+0534,"5",8,5,,2.7,
J1802+2653,"5,8",-109,4,,2.1,0.3
J1802+4557,"8",-147,5,,1.7,
J1802+7040,"5",-53,5,,11.8,
J1802-1639,"8",-109,5,,47.2,
J1802-3940,"2,5,8",-13,8,,3.8,0.4
J1803+0341,"2,8",172,3,,4.4,2.3
J1803+0934,"2,8",-127,3,,2.0,0.7
J1803+2521,"8",-148,5,,1.1,
J1803+6548,"5",-1,5,,5.1,
J1803+7601,"2,8",139,3,,4.8,2.7
J1803-0433,"2,8",-85,3,,1.8,0.9
J1803-2748,"8",166,5,,1.8,
J1804+0042,"8",-163,5,,2.9,
J1804+0101,"8",29,5,,1.7,
J1804-0747,"8",-85,5,,2.8,
J1804-3017,"2",87,4,,6.0,
J1805+1714,"8",93,5,,1.4,
J1805-0438,"8",53,5,,6.5,
J1805-1408,"2",120,4,,2.2,
J1805-3805,"8",128,5,,3.0,
J1806+1543,"8",74,5,,23.8,
J1806+2225,"8",-62,5,,1.1,
J1806+2850,"5",26,5,,3.3,
J1806+5342,"8",172,5,,1.4,
J1806+6141,"2,8",87,6,,4.4,2.8
J1806+6949,"1.4,2,5,8,15,43",-101,3,,2.2,1.3
J1806-0751,"8",-53,5,,1.7,
J1807+0528,"2,8",-2,3,,7.9,6.7
J1807+2204,"2",-162,4,,18.6,
J1807+2532,"5",-112,5,,2.6,
J1807+2608,"8",107,5,,1.1,
J1807+3106,"2,8",107,3,,7.9,7.2
J1807+6429,"8",102,5,,8.7,
J1807-2506,"8",-152,5,,4.0,
J1808+3501,"5",-88,5,,2.2,
J1808+3520,"8",25,5,,2.2,
J1808+3905,"5,8",155,4,,4.6,0.2
J1808+4542,"2,8",172,3,,3.2,2.4
J1808+4649,"5,8",72,4,,2.9,0.1
J1809+0114,"5",-96,5,,1.6,
J1809+1849,"5",-76,5,,7.5,
J1809+2041,"8",-19,5,,3.5,
J1809+2758,"2,5,8",21,3,,1.6,0.2
J1809-0825,"8",179,5,,4.5,
J1809-4552,"2,8",76,3,,15.2,7.0
J1810+1608,"8",25,5,,5.0,
J1810+5000,"8",114,5,,1.8,
J1810+5649,"2,8,15",-29,3,,2.3,0.1
J1810+7350,"5,8",57,4,,5.9,1.4
J1810-0918,"8",130,5,,2.3,
J1811+0341,"8",14,5,,2.4,
J1811+1704,"2,8",112,3,,2.8,1.5
J1811+3751,"8",62,5,,2.4,
J1811+5214,"2",-61,4,,7.5,
J1812+5603,"2,8",132,3,,1.6,0.8
J1812-0648,"5",-4,5,,13.0,
J1812-064A,"5,8",-4,4,,13.6,2.0
J1812-2836,"5,8",32,4,,3.3,1.8
J1813+0615,"2,8,15",-69,8,,0.7,0.4
J1813+2952,"2,8",-53,3,,3.2,0.6
J1813+3144,"2,8",-5,3,,4.9,0.4
J1813+4304,"2,5,8",50,3,,3.1,0.3
J1813+4721,"8",-53,5,,18.2,
J1814+0920,"5,8",108,4,,4.0,3.0
J1814+4113,"2,8",80,3,,3.8,0.2
J1814-0822,"5,8",54,4,,2.2,0.4
J1815+1623,"2,8",26,3,,9.3,8.2
J1815+6127,"2,8",-121,2,,6.3,3.6
J1815+6806,"5,8",-139,4,,1.6,0.2
J1816+0309,"5",-180,5,,4.7,
J1816+0651,"5",-68,5,,5.4,
J1816+3457,"8",-112,5,,0.8,
J1816+4021,"5,8",-110,4,,1.6,0.2
J1816+5307,"2,8",-53,3,,1.8,0.1
J1816+6134,"5",82,5,,2.5,
J1817+0328,"2,8",134,3,,4.3,0.1
J1817+0646,"5,8",107,4,,1.5,0.1
J1817+5528,"8",122,5,,1.4,
J1818+0903,"8",165,5,,3.0,
J1818+3520,"5",-71,5,,10.1,
J1818+5017,"2,8",-90,3,,2.7,1.6
J1818-1108,"8",-87,25,,11.4,
J1819+0640,"5,8",157,4,,3.2,2.0
J1819+1543,"2,8",-88,3,,4.7,2.4
J1819+2132,"8",113,5,,1.5,
J1819+3845,"2,8",9,3,,1.5,0.8
J1819+5511,"2,8",161,3,,2.0,1.2
J1819-0258,"2",96,4,,16.4,
J1819-2036,"8",44,5,,7.0,
J1820+3623,"8",140,5,,12.7,
J1820-0630,"8",-179,5,,3.2,
J1820-2528,"2,8,15",-168,8,,2.6,0.6
J1821+3546,"5,8",-104,4,,21.7,2.9
J1821+3945,"2,8",165,6,,4.1,2.0
J1821+6818,"2,8",-137,3,,2.6,1.0
J1821-0502,"2,8",88,3,,3.3,1.4
J1822+1216,"8",-36,5,,2.3,
J1822+1600,"2,8",-158,3,,3.9,2.8
J1822+8257,"2,8",105,3,,4.7,0.3
J1823+1053,"8",162,5,,2.6,
J1823+6857,"2,5,8",23,5,,2.2,0.6
J1823+7938,"2,8",-117,3,,14.3,1.5
J1823-2240,"5",-122,5,,1.6,
J1823-2726,"2,8",-145,3,,11.8,10.5
J1823-3454,"8",149,5,,5.2,
J1824+0104,"8",73,5,,0.8,
J1824+0119,"5,8",-15,3,,5.1,4.1
J1824+0322,"2,8",173,2,,7.7,6.1
J1824+1044,"2,5,8,15",-14,2,,2.2,0.2
J1824+1127,"2,8",149,3,,3.0,1.7
J1824+4309,"8",91,5,,42.7,
J1824+5651,"1.4,2,5,8,15,24,43,86",-159,3,,1.2,0.8
J1825+3031,"8",71,5,,1.4,
J1825+5753,"2,8",89,5,,2.7,0.7
J1825-0046,"8",-100,5,,6.2,
J1825-0737,"5,8",-152,3,,11.7,0.9
J1825-1718,"2,8",-179,4,,5.0,1.6
J1826+0149,"2,8,15",-42,3,,1.6,0.3
J1826+1831,"2,5,8",56,4,,4.6,1.8
J1826+3431,"2,8,15",128,3,,3.7,1.2
J1826+6706,"8",67,5,,0.8,
J1826-2924,"8",-157,4,,2.6,
J1826-3650,"2,5,8",30,3,,3.7,1.1
J1827+2633,"5",107,5,,1.7,
J1827+2638,"2,5,8",-176,3,,1.5,0.1
J1827+2658,"2,8",112,3,,2.9,0.4
J1827-0405,"2,8",92,7,,5.9,2.3
J1827-4533,"8",-136,5,,4.9,
J1828+0508,"8",-173,5,,20.7,
J1828+0820,"2,8",-163,3,,5.6,2.8
J1828+2626,"5",-26,5,,3.7,
J1828+2734,"5,8",71,4,,2.1,0.2
J1828+4616,"5,8",-82,4,,1.0,0.3
J1828+6434,"2,8",50,3,,4.4,3.3
J1828-0530,"8",143,5,,5.8,
J1828-2123,"2,8",48,6,,4.5,0.1
J1829+0518,"2,8",-169,3,,14.1,11.8
J1829+2729,"8",-72,5,,0.7,
J1829+2819,"5,8",106,4,,3.2,0.1
J1829+3957,"5,8",-54,3,,1.4,0.1
J1829+4844,"2,8,15,43",-44,4,,2.4,1.0
J1829+6409,"5",12,5,,4.7,
J1829-3904,"2",-153,4,,14.0,
J1830+0619,"2,8,15",-39,2,,2.2,0.7
J1830+1324,"8,15",147,3,,2.0,1.7
J1830+3936,"5",-12,5,,4.3,
J1830-4441,"8",-123,5,,2.0,
J1831+2200,"2,8",118,5,,4.0,0.6
J1831+2907,"5",84,5,,9.7,
J1831-1843,"8",66,5,,5.6,
J1831-2259,"2,8",160,3,,9.5,0.2
J1831-2714,"2,8",-129,3,,2.7,0.9
J1832+0118,"2,8",18,3,,4.7,3.2
J1832+0731,"2,8",168,3,,4.1,1.1
J1832+1357,"2,8",-46,5,,2.0,0.3
J1832+2833,"1.4,2,5,8",-38,3,,3.7,0.3
J1832+3821,"5,8",162,4,,22.6,6.2
J1832+4041,"5,8",-120,4,,2.5,1.0
J1832+6848,"2,8",-67,3,,5.2,3.9
J1832+8049,"2,8",48,3,,6.7,0.6
J1832-2039,"8",-98,5,,1.2,
J1833+0115,"2,5,8",-36,3,,4.4,0.2
J1833+4531,"8",-157,5,,1.3,
J1833+4726,"5",23,5,,8.0,
J1833-210A,"8",-32,5,,3.7,
J1834+0506,"2,8",100,3,,2.2,0.5
J1834+2051,"2,8",98,3,,2.5,1.2
J1834+3136,"5,8",-104,4,,3.5,0.9
J1834+3205,"5,8",-114,4,,3.2,0.9
J1834-0301,"5,8",85,3,,1.9,0.2
J1834-2341,"2,8",28,3,,4.3,2.7
J1835+1348,"8",-147,5,,1.8,
J1835+2407,"2,8",26,3,,2.1,1.4
J1835+2506,"2,5,8",36,3,,1.3,0.2
J1835+3241,"2,5,8,15",56,2,,2.9,1.0
J1835+6119,"2,8",-173,3,,5.3,0.5
J1835-1115,"8",42,5,,5.0,
J1836+0846,"5,8",-149,4,,4.0,0.7
J1836+1943,"5,8",100,4,,1.8,0.4
J1836+3136,"8",-6,5,,2.5,
J1837+1330,"5,8",-93,4,,5.7,3.7
J1837+5347,"8",51,5,,2.3,
J1837+7507,"5,8",119,4,,2.5,0.6
J1837-1532,"2,8",-145,3,,15.7,7.6
J1837-2157,"8",-67,5,,1.9,
J1838+0404,"2,8",113,3,,5.5,0.1
J1838+0628,"2,8",-175,3,,4.8,1.8
J1838+0927,"2,5,8",-6,3,,3.5,0.4
J1838+3253,"8",65,5,,2.5,
J1838+4802,"8",-162,10,,2.7,
J1838+5735,"2,8",127,3,,2.4,1.1
J1838+7331,"5",-1,5,,7.5,
J1838-1853,"2,8",-55,3,,14.5,10.1
J1838-3427,"2,8",-92,3,,4.1,3.2
J1839+4100,"8",-79,5,,1.6,
J1839+4236,"8",-154,5,,2.8,
J1839-2920,"8",-38,5,,2.3,
J1840+2457,"5,8",-75,4,,2.6,2.0
J1840+3702,"5,8",-162,4,,1.9,0.1
J1840+3900,"8",8,5,,1.5,
J1840+5452,"2,8",-171,3,,9.8,8.9
J1840+6212,"8",-165,5,,1.3,
J1840-2703,"2",12,4,,13.5,
J1841+2107,"5",-36,5,,5.1,
J1841+3218,"5",143,5,,44.0,
J1841+3711,"8",22,5,,1.4,
J1841+6718,"8",-20,5,,1.1,
J1841+6740,"8",-154,5,,0.6,
J1841+7947,"2",-38,4,,7.9,
J1842+3516,"5,8",35,4,,1.7,0.1
J1842+6441,"8",164,5,,2.1,
J1842+6809,"2,5,8,15,43",137,3,,1.1,0.9
J1842+7946,"1.4,2,5,8,15",-38,2,,5.5,1.3
J1842+794G,"2,8",-37,3,,5.7,0.9
J1842-2842,"5,8",-109,4,,19.1,0.1
J1843+3225,"5",21,5,,10.4,
J1843+4449,"2,8",-84,3,,4.2,2.6
J1844+0137,"8",-109,5,,12.8,
J1844+1140,"2,8",147,3,,10.2,8.6
J1844+1312,"2,8",-53,7,,2.4,1.3
J1844+1546,"8",-174,5,,3.5,
J1844+3316,"5",-178,5,,11.5,
J1844+4533,"8",-121,5,,2.2,
J1844+5709,"8",-175,5,,3.3,
J1844-1324,"2,8",62,3,,3.8,2.8
J1844-2029,"2",-179,4,,107.0,
J1845+0953,"5,8",-75,4,,2.6,0.3
J1845+3541,"2,5,8",-137,3,,7.0,0.5
J1845+4007,"2,8",-128,3,,4.7,0.1
J1845+5715,"8",-95,5,,0.7,
J1845-2200,"2,8",140,3,,1.8,1.1
J1845-2852,"2,8",-42,3,,4.5,3.1
J1846+3747,"5,8",50,4,,1.5,0.2
J1846+7237,"5",58,5,,9.5,
J1846-0003,"8",-177,5,,2.8,
J1846-0651,"8",105,5,,1.2,
J1847+0810,"2,8",53,3,,1.7,1.0
J1847+5215,"5",176,5,,6.1,
J1847-1623,"2",122,4,,83.2,
J1848+2131,"2,8",-79,3,,2.3,1.2
J1848+3219,"2,8,15",-32,3,,0.8,0.5
J1848+3244,"8,15",131,3,,4.7,0.1
J1848-0822,"8",158,5,,3.4,
J1848-2718,"5",50,5,,5.3,
J1848-3745,"8",-38,5,,2.9,
J1849+2748,"2,8",-23,3,,3.4,2.0
J1849+3024,"2,8",9,3,,3.0,1.5
J1849+6425,"8",102,5,,11.1,
J1849+6705,"1.4,2,5,8,15,24,43",-41,3,,1.1,0.8
J1849-0856,"5,8",43,4,,3.3,0.3
J1850+2825,"2,8",-134,3,,2.3,1.6
J1850+4959,"2,5,8",95,3,,1.5,0.1
J1850+5745,"5",-175,5,,2.5,
J1850-0758,"8",-106,5,,2.1,
J1850-0906,"8",-2,5,,2.1,
J1850-1655,"8",-99,5,,1.7,
J1851+6100,"2,8",72,3,,2.5,0.9
J1852+1426,"2",164,4,,5.0,
J1852+4019,"2,8",-121,3,,3.5,1.4
J1852+4855,"2,8,15",37,2,,0.7,0.4
J1852-2433,"2,8",-88,3,,21.1,3.3
J1853+2344,"2,8",177,3,,3.5,1.6
J1853+3310,"2,8",-29,3,,2.3,1.2
J1853-3628,"2,8",-94,3,,11.5,1.8
J1854+0542,"8",-26,5,,2.7,
J1854+1447,"8",-95,5,,46.1,
J1854+7351,"2,5,8,15",26,3,,3.4,1.7
J1854-1539,"8",-176,1,,2.0,
J1854-1611,"2,8",78,3,,4.1,2.4
J1855+0251,"8",165,2,,2.1,
J1855+3742,"2,8",163,3,,7.8,5.5
J1855-1754,"5,8",-89,4,,2.9,0.6
J1855-2727,"2,8",47,3,,23.6,14.7
J1856+4400,"5,8",-123,4,,3.1,0.2
J1856-2236,"2,5,8",31,3,,9.8,0.1
J1857+1624,"2,8",26,3,,3.8,0.2
J1857+3104,"5",-59,5,,4.1,
J1857+4913,"5",78,5,,12.7,
J1857+5547,"8",-24,5,,1.2,
J1857+6305,"5,8",57,4,,2.8,0.4
J1857-0048,"8",15,5,,5.5,
J1857-2058,"2,8",65,3,,4.5,2.1
J1858+0313,"8,24",-59,4,,3.2,2.0
J1858+4115,"5,8",99,4,,3.1,0.1
J1858+4324,"8",-148,5,,2.2,
J1858+5708,"5,8",121,4,,6.8,5.4
J1858-2510,"2,8",110,3,,3.1,2.4
J1859-0121,"8",63,5,,1.2,
J1900+0900,"5",-78,5,,4.0,
J1900+2701,"2,8",82,3,,10.2,7.1
J1900+2722,"2,8",-145,3,,5.9,0.4
J1900+3405,"5,8",-59,4,,2.5,0.1
J1900+4128,"5",-45,5,,5.0,
J1901+8623,"8",95,5,,2.8,
J1901-1738,"8",-70,5,,4.6,
J1901-2112,"2,8",-171,3,,6.3,4.5
J1901-2528,"8",-175,5,,3.1,
J1902+3159,"2,5,8,15,24,43",118,4,,0.9,0.6
J1902+4235,"5,8",-115,4,,1.7,0.1
J1902-0458,"8",-93,5,,3.1,
J1902-0628,"8",16,5,,3.0,
J1903+0145,"8",-111,5,,2.2,
J1903+5130,"5,8",113,4,,1.6,0.2
J1903+5540,"2,5,8,15",43,2,,2.8,0.9
J1904+0110,"8",141,5,,1.4,
J1904+1536,"2,8",-101,3,,9.6,3.7
J1904+1603,"5,8",122,4,,1.9,0.7
J1904+3626,"5,8",-54,4,,1.6,0.1
J1905+0952,"2,8",64,3,,3.8,2.5
J1905+1654,"5,8",98,4,,13.9,0.1
J1905+1943,"2,8",-26,3,,3.2,0.5
J1905-0437,"8",141,5,,2.5,
J1905-1153,"2,5,8",-146,6,,3.4,0.6
J1905-2538,"5",173,5,,5.7,
J1906+3956,"5,8",98,4,,2.7,0.2
J1907+0127,"5,8",43,4,,2.5,0.9
J1907-3715,"8",-134,5,,2.2,
J1908+2028,"8",-69,5,,6.8,
J1908+2222,"8",-153,5,,0.4,
J1908+4235,"8",19,5,,7.2,
J1908-2400,"8",-54,5,,2.6,
J1908-2509,"2,8",-8,3,,18.6,0.5
J1908-2942,"2,8",2,3,,6.5,5.5
J1909+4834,"2,8",60,10,,3.4,2.1
J1909+6241,"5",37,5,,2.1,
J1909+7813,"2,8",70,3,,37.3,35.0
J1909-2139,"2,8",108,3,,4.8,3.0
J1910+2305,"2,8",27,3,,8.4,0.6
J1910+4802,"5,8",-62,4,,2.1,1.3
J1910+5151,"5,8",-10,4,,2.5,0.3
J1910-1911,"2,8",-51,3,,2.8,0.3
J1910-2223,"2,8",-133,3,,28.1,26.9
J1910-2447,"5,8",127,4,,3.3,0.5
J1911+0311,"8",57,5,,1.6,
J1911+1611,"2,8",-152,6,,2.4,1.3
J1911+2658,"2,8",-129,3,,4.8,2.1
J1911-1921,"2,8",-99,3,,1.7,1.1
J1911-2006,"2,5,8,15",30,6,,3.1,0.4
J1911-2102,"2,8",136,3,,6.7,0.5
J1912+0518,"8",-73,5,,4.7,
J1912+2456,"5,8",175,4,,3.9,0.1
J1912+3740,"2,8",166,3,,4.0,2.6
J1912-0804,"2,8",-72,3,,4.1,3.4
J1912-1223,"5",171,5,,6.0,
J1912-1504,"2,5,8",62,3,,3.0,0.5
J1913+1307,"5,8",8,4,,3.7,2.1
J1913+4706,"8",-26,5,,1.5,
J1913+7251,"5",49,5,,21.8,
J1913-0151,"2,8",-90,3,,12.1,8.0
J1913-3630,"8",-119,5,,1.0,
J1914+0124,"5,8",82,4,,1.4,0.3
J1914+1636,"2,8",-180,3,,4.5,1.6
J1914-2552,"8",34,5,,2.5,
J1914-2947,"2,5",-88,4,,4.3,0.7
J1915+4403,"5,8",-58,4,,1.4,0.1
J1915+6548,"2,8",-110,3,,2.0,0.5
J1916+6053,"5",-9,5,,1.8,
J1916+6630,"5",122,5,,75.3,
J1916-1519,"2,8",-153,3,,2.8,1.3
J1916-2708,"2,8",-177,3,,3.1,1.5
J1917-0107,"5,8",-136,4,,7.0,0.3
J1917-1921,"2,8,15",-28,2,,1.5,0.2
J1917-2110,"2,8",-48,3,,4.4,3.4
J1918+4937,"2,8",-40,2,,4.9,3.1
J1918+5520,"8",142,3,,1.1,
J1918-2931,"5",172,5,,77.0,
J1919+0619,"2,5,8",141,3,,3.6,2.6
J1919+3159,"5,8",91,4,,2.9,0.1
J1919+7433,"5",101,5,,4.3,
J1919-0800,"8",-18,5,,3.4,
J1919-2823,"8",-22,5,,4.2,
J1919-3244,"8",43,5,,0.9,
J1920+1856,"5",-69,5,,3.3,
J1920+2651,"2,5,8",4,3,,1.8,0.2
J1920+5350,"8",-124,5,,3.6,
J1920-0236,"2,8",78,4,,3.5,0.1
J1920-2445,"8",-63,11,,1.1,
J1920-3831,"2,8",44,3,,11.9,7.0
J1921+0204,"2,8",92,3,,1.9,1.0
J1921+0549,"5,8",47,4,,3.8,1.0
J1921+1625,"5,8",154,4,,2.7,0.7
J1921+4333,"2,8",-67,3,,3.5,0.2
J1921+4506,"2,8",-87,3,,4.3,0.1
J1921+4806,"8",16,5,,40.3,
J1921+5309,"8",-161,5,,44.7,
J1921+7349,"5",-13,5,,13.8,
J1921-1231,"8",61,5,,1.5,
J1921-1607,"8",-130,5,,1.9,
J1922+0451,"5",-99,5,,10.6,
J1922+0841,"2,5,8",-18,3,,4.5,0.2
J1922+1530,"2,8",-84,3,,4.9,0.9
J1922-0658,"8",-135,5,,2.0,
J1923+2010,"8",-173,5,,2.5,
J1923+4754,"2,8",13,3,,4.1,3.0
J1923-2104,"2,5,8,15,43",-1,5,,2.1,0.7
J1924+1540,"8,15",113,9,,1.0,0.1
J1924+2258,"5",-24,5,,14.1,
J1924+3329,"5,8",72,4,,5.7,0.2
J1924-0734,"8",-115,5,,0.9,
J1924-1549,"2,8",-146,3,,11.0,10.2
J1924-2914,"2,5,8,15,24,43",6,10,,2.9,2.5
J1925+1227,"2,5,8,15",-3,3,,3.0,1.5
J1925+2106,"2,5,8,15,86",-111,2,,1.6,1.4
J1925-1018,"8",80,5,,2.4,
J1925-2219,"2,8",-90,3,,4.6,3.7
J1925-3401,"2,8",55,3,,4.2,3.8
J1926+3954,"5",-109,5,,194.3,
J1926+4209,"2,8",-78,3,,1.4,1.0
J1926+5052,"2,8,15",3,2,,2.2,1.4
J1926+5106,"8",51,5,,15.3,
J1926+6154,"5",-172,5,,11.4,
J1926+7706,"2,8",102,3,,3.0,0.4
J1926-1005,"2,8",-145,3,,7.0,4.7
J1927+6117,"2,5,8,15,43",124,3,,1.2,0.4
J1927+7358,"1.4,2,5,8,15,43,86",159,3,,2.8,2.0
J1928+0848,"2,8",-28,3,,3.3,0.1
J1928+4412,"2,8",7,3,,4.0,1.5
J1928+6814,"8",137,5,,66.4,
J1928-0106,"5",-53,5,,26.0,
J1928-0456,"8",-16,5,,3.0,
J1928-2035,"8",-177,5,,1.5,
J1928-2931,"8",173,5,,1.9,
J1929+0507,"2,8",-105,3,,10.2,0.9
J1929+0910,"2,5,8",-36,3,,3.2,0.6
J1929+2325,"8",81,5,,1.0,
J1929+2543,"2,8",15,2,,3.7,1.7
J1929+6146,"5,8",-88,4,,11.4,8.0
J1930+1532,"2,24",-168,4,,2.6,1.5
J1930+5948,"8",106,5,,0.8,
J1930-0516,"8",54,5,,1.7,
J1930-2053,"2,8",-174,3,,9.7,7.9
J1931+0937,"8",151,5,,0.8,
J1931+2243,"2,8",-36,5,,2.9,0.9
J1931+3122,"2,8",2,3,,6.2,3.3
J1931+4743,"2,5,8",39,3,,2.6,0.6
J1931+5227,"5",-164,5,,46.0,
J1932+4454,"5",21,5,,10.6,
J1932-0818,"8",-60,5,,1.6,
J1932-2928,"2,8",-40,3,,5.6,3.0
J1932-4536,"2",53,4,,15.6,
J1933+0726,"8",76,5,,6.6,
J1933+1504,"2,8",-78,3,,4.8,1.2
J1933+6540,"2,8",-43,3,,1.7,1.1
J1933-1025,"5",3,5,,2.3,
J1934+0731,"5,8",-50,4,,3.9,0.2
J1934+1043,"2,8",179,3,,4.1,1.8
J1934+1732,"8",119,5,,36.4,
J1934+4119,"5",-4,5,,6.6,
J1934+6001,"8",100,5,,2.9,
J1934+6138,"2,8",174,3,,2.3,0.8
J1934+6807,"5",-134,5,,10.4,
J1934-2416,"2,8",120,3,,3.8,1.9
J1935+2031,"8",-172,7,,0.9,
J1935+8130,"2,8",-67,1,,10.0,0.3
J1935-1602,"2,8",90,3,,10.0,0.3
J1936+0142,"2,8",-40,3,,7.8,6.0
J1936+2051,"2",-35,4,,5.1,
J1936+2246,"2,8",-127,3,,3.7,2.2
J1936+2357,"2",-174,4,,9.5,
J1936+3642,"2,8",-105,3,,2.4,0.6
J1936+4625,"5,8",19,4,,3.5,0.2
J1936+7131,"2,8,15",-176,3,,1.6,0.1
J1937+3607,"2,8",10,4,,2.5,0.8
J1937+6144,"8",96,5,,1.2,
J1937+7440,"2,5,8",6,3,,3.1,0.8
J1937+8356,"2,8,15",-91,1,,6.8,0.2
J1937-3958,"2,5,8",101,3,,3.3,1.0
J1938+0448,"2,8",-33,3,,9.4,8.1
J1938+0942,"2,8",105,3,,11.0,4.9
J1938+6307,"2,8",22,3,,9.8,0.2
J1938+6648,"8",-89,5,,76.1,
J1938+664B,"5",11,5,,3.2,
J1938+664C,"8",-28,5,,30.6,
J1938-1749,"2,8",162,3,,6.3,5.6
J1939+3713,"2,5,8",-78,3,,2.5,0.4
J1939+3817,"2,8",-106,3,,5.3,0.1
J1939-1002,"2,5,8,15",15,3,,3.0,1.2
J1939-1525,"1.4,2,5,8,15,24",136,3,,1.1,0.4
J1940+4304,"2,8",-126,2,,4.1,0.2
J1940-0039,"8",122,5,,5.5,
J1940-2006,"8",-16,5,,1.2,
J1941+7221,"2,8",-166,3,,1.7,0.4
J1941-0211,"5",-130,5,,22.2,
J1941-0511,"2,8",-37,3,,9.3,3.4
J1941-2933,"2,8",-121,3,,10.0,0.7
J1941-3007,"2,8",-92,3,,3.7,0.1
J1942+1033,"5,8,15",90,3,,1.5,0.1
J1942+4129,"2,8",6,3,,1.8,0.1
J1942+6307,"5,8",148,4,,1.5,0.4
J1942-3130,"2,8",8,3,,10.3,9.1
J1943+2118,"5",145,5,,14.8,
J1944+3920,"8",-74,5,,1.1,
J1944+4911,"5",85,5,,3.0,
J1944+5448,"2,8,15",64,3,,2.0,0.6
J1944-1354,"5",141,5,,33.5,
J1945+0936,"8",-129,5,,2.0,
J1945+0952,"2,5,8",8,3,,4.6,1.3
J1945+6534,"5",1,5,,2.9,
J1945+7055,"2",-168,4,,5.9,
J1945-0153,"2,8",-14,3,,1.9,0.9
J1945-3048,"8",161,5,,6.6,
J1945-3111,"8",-9,5,,2.4,
J1945-4005,"8",-140,5,,3.7,
J1946+2300,"2,5,8",-27,3,,3.4,0.9
J1947+0422,"5,8",-109,4,,2.8,0.3
J1947+1248,"5,8",-114,3,,2.7,0.4
J1947+4633,"5,8",52,4,,2.5,1.2
J1947+6750,"8",10,5,,1.0,
J1947-0103,"2,8",-8,3,,3.2,2.5
J1948+1314,"8",-39,5,,13.6,
J1948+3556,"8",62,5,,2.7,
J1948+3943,"2,8",-96,6,,6.3,5.6
J1949+1246,"5,8",11,4,,3.6,0.1
J1949+2421,"2,5,8",62,3,,3.6,2.6
J1949+5041,"2,8",4,3,,2.0,0.2
J1949+7252,"2,8",-50,3,,2.5,1.8
J1949-1153,"5,8",-38,4,,3.2,0.8
J1949-1957,"2,5,8",-151,2,,4.9,1.7
J1950+0807,"2,5,8",168,3,,17.7,3.4
J1950+1213,"5",77,5,,3.6,
J1950+5704,"5",126,5,,5.5,
J1950+7310,"8",-117,5,,8.9,
J1950-0436,"2,8",0,3,,10.3,8.6
J1950-3226,"8",71,5,,34.6,
J1951+0134,"2,5,8",157,3,,1.0,0.3
J1951+0939,"5,8",-71,4,,1.2,0.2
J1951+4801,"8",-38,5,,6.6,
J1951+5727,"2,8",-107,3,,5.6,4.4
J1951-0509,"2,8",-167,2,,4.5,1.6
J1951-1830,"8",-120,5,,1.0,
J1951-2403,"2,5",50,4,,3.8,0.7
J1952+1803,"5,8",31,4,,2.8,0.3
J1952+2526,"2,8",-173,3,,6.7,3.5
J1952+4958,"2,8",-89,3,,1.7,0.8
J1952+6234,"5,8",-75,4,,1.7,0.3
J1952+6501,"8",-112,5,,1.9,
J1952-2348,"8",-140,5,,2.4,
J1953+3537,"2,5,8,15",-163,4,,2.3,1.3
J1953+5350,"5",106,5,,4.6,
J1953-2036,"2",70,4,,4.4,
J1953-2654,"8",127,5,,46.9,
J1954+6153,"2",-39,4,,4.4,
J1954+7504,"5",-169,5,,1.8,
J1954-1123,"2,8,15",17,3,,2.1,0.4
J1955+0618,"5",149,5,,1.7,
J1955+1358,"2,8",-152,3,,4.5,3.6
J1955+3719,"8",-134,5,,5.4,
J1955+5131,"2,5,8,15,43,86",-61,3,,1.0,0.6
J1956+1856,"8",23,5,,1.4,
J1956+2820,"2,5,8",-102,3,,6.5,0.5
J1956-1957,"2,8",-154,3,,1.9,0.8
J1956-3225,"2,8",-54,4,,7.0,5.9
J1957+3338,"2,5,8,15",-76,3,,7.5,6.8
J1957+3427,"2,8",-146,3,,7.1,0.4
J1957-3845,"2,5,8,15",-35,19,,4.1,3.6
J1958-2052,"8",-153,5,,28.8,
J1958-3011,"5,8",107,4,,2.8,0.9
J1959+3846,"8",-79,7,,0.8,
J1959+4044,"2,5,8,15",-82,2,,3.0,1.3
J1959+4213,"8",-92,5,,1.5,
J1959+6206,"5,8",-111,4,,1.2,0.2
J1959+6508,"2,8,15,43",149,4,,0.6,0.1
J2000-1325,"5,8,43",10,4,,1.6,0.4
J2000-1748,"2,5,8,15,43",114,17,,0.6,0.2
J2000-1921,"8",-93,5,,23.9,
J2001+1027,"2,8",103,3,,4.7,2.1
J2001+2416,"2,5,8,24",-149,3,,3.1,1.2
J2001+4352,"2,8,15",59,3,,0.9,0.3
J2001-0422,"5,8",115,4,,2.4,0.6
J2001-0830,"5",133,5,,2.3,
J2002+0651,"2,8",-135,3,,3.2,0.1
J2002+1501,"2,8",160,5,,3.4,2.3
J2002+4506,"2,8",108,3,,2.7,1.7
J2002+4725,"8",-76,118,,0.6,
J2002-1455,"2,8",-57,3,,6.5,3.2
J2002-1649,"2,8",89,3,,4.1,3.0
J2003+1332,"5,8",159,4,,3.5,1.3
J2003+1405,"5,8",-104,4,,3.3,0.2
J2003+2328,"8",41,5,,2.3,
J2003+3034,"8",-52,5,,0.6,
J2003+6625,"2,5,8",-116,3,,13.5,13.1
J2003-0421,"2,8",-0,3,,2.1,0.3
J2003-3251,"2,5,8,15",-35,2,,2.9,0.7
J2004+5939,"5",-159,5,,6.3,
J2004+7355,"2,5,8",21,3,,2.5,0.3
J2004-1014,"5",119,5,,3.5,
J2005+1033,"2,5,8",39,3,,1.8,0.2
J2005+1825,"5,8",123,4,,2.5,0.1
J2005+4428,"8",-104,5,,4.5,
J2005+4533,"5",-172,5,,7.6,
J2005+7004,"8",162,5,,18.9,
J2005+7752,"2,5,8,15,43",-89,3,,1.4,1.2
J2005-1822,"2,8",176,3,,5.7,4.4
J2005-2310,"2,8",103,4,,2.8,1.1
J2005-3723,"2,5,8",-14,15,,8.1,6.3
J2006+6424,"2,8,15",-79,3,,1.0,0.6
J2006+7605,"5",-101,5,,7.8,
J2006-0826,"5,8",-40,4,,3.0,0.3
J2006-1222,"2,8",32,3,,5.0,4.2
J2007+0116,"8",-25,5,,1.4,
J2007+0636,"2,8",-147,3,,2.1,1.3
J2007+3722,"8",97,5,,2.3,
J2007+4029,"8,15",96,3,,2.2,0.6
J2007+6235,"8",-82,5,,1.3,
J2007+6607,"2,8",-154,2,,3.1,1.0
J2007+7452,"2,8",-95,3,,11.2,10.5
J2007-3556,"8",125,5,,38.7,
J2007-4434,"2,8",141,3,,16.5,15.0
J2008+6345,"5,8",6,4,,1.4,0.1
J2008-0015,"5",66,5,,7.4,
J2008-0418,"2,5,8,24",35,3,,1.8,0.8
J2009+0727,"2,8",-8,3,,4.8,1.5
J2009+1318,"5,8",141,4,,1.8,0.4
J2009+7229,"8,15",-42,3,,1.3,0.1
J2009-2526,"5,8",-118,4,,5.4,0.1
J2009-2812,"2,8",93,3,,4.7,3.3
J2010+1513,"5,8",70,4,,10.2,0.1
J2010+3322,"8",99,5,,5.8,
J2010+6116,"2,8",141,3,,2.4,0.4
J2010-0944,"8",148,5,,15.3,
J2010-2523,"8",38,5,,2.4,
J2011+2754,"5,8",-60,4,,2.8,0.2
J2011+7205,"5,8",159,4,,4.0,0.7
J2011-0644,"2,8",152,8,,13.2,11.0
J2011-1546,"1.4,2,5,8,15,24,43",10,3,,1.2,1.0
J2012+4628,"15",-38,8,,0.5,
J2012+5308,"5,8",-64,4,,15.2,0.1
J2012+6319,"5,8",-150,4,,1.9,0.1
J2012-1646,"5,8",171,4,,2.1,0.2
J2012-1914,"2,8",-99,3,,19.3,6.3
J2013+1006,"5,8",81,4,,1.5,0.4
J2013+2200,"5,8",120,4,,4.0,1.5
J2013-2448,"8",60,5,,2.1,
J2013-2624,"2,8",150,3,,13.4,11.0
J2014+0322,"5",145,5,,5.7,
J2014+0634,"5",-3,5,,4.3,
J2014+0648,"8",-1,5,,9.8,
J2014+233A,"5",-58,5,,13.9,
J2014+5059,"2,8",-74,3,,7.2,0.4
J2014+6123,"8",11,5,,2.0,
J2014+6553,"2,8",-37,4,,7.0,0.7
J2014-0047,"8",92,5,,0.7,
J2015+1622,"5,8",66,4,,2.3,0.6
J2015+1727,"5",-28,5,,10.4,
J2015+3710,"5,8,15,86",-146,3,,2.1,1.8
J2015+4628,"8",-26,5,,1.9,
J2015+5253,"2,8",-147,3,,4.3,2.7
J2015+6047,"8",-43,5,,1.1,
J2015+6554,"2,8",-50,3,,7.3,6.5
J2015-0137,"2,8,15",27,3,,2.1,1.2
J2015-1703,"2,8",-18,3,,6.2,3.0
J2016+1632,"2,8,15",-70,4,,0.8,0.4
J2016+3600,"2,8",18,2,,5.8,3.1
J2016+6450,"5,8",-148,4,,2.1,1.3
J2016-0903,"8,15",79,3,,0.8,0.2
J2016-2708,"2",-13,4,,19.0,
J2017+7440,"2,8",83,2,,2.2,1.5
J2017-1819,"2,8",-175,3,,5.3,0.1
J2017-2514,"8",-32,5,,3.5,
J2018+0831,"2,8",176,3,,3.6,2.1
J2018+3851,"8",-44,5,,2.5,
J2018+5645,"5",6,5,,2.9,
J2018-1109,"8",125,5,,0.9,
J2018-2718,"8",107,5,,1.9,
J2018-2856,"5,8",-55,4,,4.0,0.1
J2019+112B,"5",130,5,,8.9,
J2019+5943,"5,8",-8,4,,3.6,0.1
J2019-3728,"5",88,5,,92.4,
J2020+2826,"2",144,4,,11.5,
J2020+2942,"8,24",20,4,,8.2,4.5
J2020+294A,"8",6,5,,2.3,
J2020+6524,"8",150,5,,0.7,
J2020+6747,"5,8",-14,4,,1.2,0.1
J2020-2650,"8",-50,5,,6.3,
J2021+0515,"2,8",170,3,,2.1,0.2
J2021+2318,"5,8",100,4,,5.0,0.2
J2021+5143,"5,8",-66,4,,3.2,2.2
J2021+6045,"8",150,5,,1.5,
J2021-3137,"5,8",166,4,,6.2,0.2
J2022+1001,"8",-78,5,,1.2,
J2022+6136,"2,5,8,15",33,2,,6.9,0.2
J2022+6355,"8",59,5,,51.6,
J2022+7611,"2,5,8,15,86",-141,3,,2.4,1.7
J2022-1204,"8",34,5,,0.7,
J2022-2007,"2,5,8",-2,3,,9.0,4.2
J2022-2058,"2,8",43,3,,2.9,1.1
J2022-2201,"2",-144,4,,12.9,
J2022-4038,"2,8",123,3,,4.0,0.5
J2022-4513,"8",-171,5,,3.2,
J2023+2223,"2,8",-11,3,,4.6,2.8
J2023+3153,"2,8,15,24,43",174,3,,0.9,0.5
J2023+5427,"2,5,8",156,3,,3.1,0.3
J2023-0123,"2,8",7,3,,5.9,3.0
J2023-0855,"5,8",-37,4,,3.0,0.3
J2023-3655,"2,8",100,3,,3.0,1.7
J2024+0027,"2,8",90,3,,2.7,1.7
J2024+1718,"8,15",87,5,,0.5,0.1
J2024+2036,"5,8",-60,4,,4.7,0.6
J2024+2736,"2,8",-40,3,,5.9,4.8
J2024-2942,"5",-121,5,,3.3,
J2024-3253,"2,8",53,7,,3.0,0.9
J2025+0316,"2,8",-128,3,,2.2,0.2
J2025+3343,"5,8,15,24,43",-15,10,,0.7,0.3
J2025+5028,"2,8",89,9,,2.3,0.7
J2025-0735,"2,5,8,15,43",-13,3,,1.5,0.7
J2025-0930,"5,8",25,4,,3.2,0.1
J2025-2845,"2,8",-149,6,,5.1,3.0
J2027+0749,"5,8",20,4,,2.4,0.1
J2027+3612,"8",-144,5,,6.8,
J2027-0250,"5",-45,5,,6.7,
J2027-0732,"5",53,5,,4.3,
J2027-0831,"2,8",-21,3,,3.8,0.2
J2027-2136,"2,5",-58,4,,28.4,25.5
J2027-2208,"8",-84,5,,1.0,
J2028+1750,"5,8",21,4,,3.1,0.1
J2028-5226,"8",-34,5,,8.9,
J2029+0847,"5",148,5,,2.1,
J2029+4636,"5,8",3,4,,2.8,0.3
J2029+4926,"15",19,4,,0.8,
J2029-1837,"8",58,5,,1.6,
J2030+0202,"5",70,5,,1.8,
J2030+1936,"8",138,5,,5.6,
J2030+5015,"5",30,5,,14.5,
J2030+5957,"5",-117,5,,1.8,
J2030-0325,"2,8",-104,10,,2.9,1.8
J2030-0503,"2,8",122,4,,9.1,8.4
J2030-0622,"2,8,15",-117,4,,0.7,0.1
J2030-2506,"8",109,5,,1.8,
J2030-3039,"8",-131,5,,3.5,
J2031+0239,"2,8",-109,3,,3.0,1.4
J2031+1219,"2,5,8,15,43",-155,3,,1.1,0.9
J2031+1330,"5",-23,5,,3.4,
J2031+1622,"5",153,5,,27.2,
J2031+2405,"5",8,5,,1.5,
J2031+5455,"2,8",5,1,,10.9,9.3
J2031-0405,"5,8",-156,4,,4.3,0.6
J2031-2615,"8",-54,5,,1.6,
J2032+2702,"2,8",131,3,,3.9,1.6
J2032-0246,"5",96,5,,17.5,
J2032-2125,"2,8",-26,3,,4.0,1.7
J2033+2146,"2,8,15",85,2,,1.5,0.2
J2033+6308,"8",10,5,,0.7,
J2033-0638,"8",107,5,,29.0,
J2034+0433,"8",157,5,,1.2,
J2034+1154,"2,8",86,3,,5.2,4.4
J2034+2059,"5,8",24,4,,2.9,0.5
J2034+2820,"2,8",-20,3,,2.8,0.8
J2034-0523,"2,8",123,3,,2.2,0.4
J2034-1640,"2,5,8",89,3,,3.9,3.0
J2035+1024,"8",-108,5,,2.3,
J2035+1056,"5,8,15",-113,4,,0.8,0.2
J2035+1857,"2,8",-98,3,,10.3,6.6
J2035+2511,"8",152,5,,2.9,
J2035+5821,"2,8",-117,3,,3.2,0.7
J2035-2632,"8",-121,5,,31.6,
J2036+2227,"2,8",-90,3,,1.2,0.1
J2036+4654,"8",140,5,,11.4,
J2036+6553,"8",44,5,,2.8,
J2036-0629,"8",-71,13,,3.0,
J2036-2146,"2,5,8",-12,3,,6.6,3.1
J2036-2830,"8",150,5,,1.0,
J2037-0508,"8",174,5,,11.6,
J2037-0729,"5",54,5,,4.2,
J2037-1522,"2,5,8",22,3,,5.5,3.1
J2037-2438,"2,8",-162,3,,5.4,1.4
J2038+0445,"8",-56,5,,3.2,
J2038+1957,"8",-25,5,,2.7,
J2038+5119,"2,5,8,15,24,43",-148,3,,3.4,3.1
J2038-2819,"5",-62,5,,3.5,
J2039+2152,"2,8",-15,3,,3.3,0.5
J2039+6637,"5",35,5,,10.8,
J2039-0317,"8",25,5,,1.3,
J2039-1046,"2,8",20,3,,2.7,1.0
J2040+1235,"8",0,5,,5.2,
J2040-0247,"8",-87,5,,5.6,
J2040-0837,"5",-18,5,,1.9,
J2040-1707,"2,8",118,3,,3.6,0.5
J2040-2507,"2,5,8",-35,3,,4.8,3.5
J2040-3836,"8",-112,5,,2.9,
J2041+1309,"8",-174,5,,1.2,
J2041-0838,"8",-70,5,,52.6,
J2042+0356,"8",84,5,,3.1,
J2042+0726,"5,8",-179,4,,2.3,0.2
J2042+2426,"8",164,5,,1.1,
J2042+7508,"2,8,15",163,1,,2.0,0.5
J2042-0149,"5,8",134,4,,2.9,0.8
J2042-1414,"5,8",17,4,,6.2,3.1
J2042-1531,"8",-143,5,,10.9,
J2042-2223,"2,8",54,3,,7.7,0.2
J2042-2255,"2,8",57,5,,4.0,2.9
J2043+0001,"8",-110,5,,1.6,
J2043+1034,"8",-138,5,,10.8,
J2043+1255,"2,8",150,3,,4.6,3.1
J2043+1502,"5",-161,5,,3.5,
J2043+3423,"2",34,4,,5.7,
J2043+5526,"5,8",-161,4,,4.0,0.2
J2043-0040,"5,8",75,4,,3.3,0.4
J2043-2326,"8",-84,5,,3.0,
J2044+0713,"8",-50,5,,1.7,
J2044+1259,"5",-164,5,,11.3,
J2044-0632,"8",118,5,,2.2,
J2044-0940,"2,5,8",-1,3,,8.8,0.6
J2044-2346,"5,8",-23,4,,7.1,1.2
J2045+1547,"2,5,8",-90,3,,1.5,0.3
J2045+7625,"8",67,5,,0.9,
J2045-0435,"8",127,5,,3.2,
J2045-1440,"5,8",-61,4,,3.2,0.3
J2045-1858,"2,8",-84,3,,2.7,1.6
J2046+5752,"5,8",-163,4,,3.2,0.1
J2046+6054,"5,8",-37,4,,3.1,2.0
J2046-1010,"5",-135,5,,3.8,
J2046-1011,"8",-167,5,,6.1,
J2046-1152,"2",-145,4,,7.0,
J2047+2324,"5",-51,5,,5.3,
J2047+5343,"2,8",-92,3,,2.8,1.4
J2047+5735,"8",-46,5,,2.4,
J2047-0236,"2,8",-20,3,,74.3,27.5
J2047-0246,"8",-71,5,,0.9,
J2047-1639,"2,8",142,3,,8.3,6.9
J2047-1841,"2,8",-176,3,,8.0,6.4
J2047-2849,"2,8",-47,3,,4.9,0.5
J2048+0453,"5",113,5,,3.2,
J2048+1239,"5,8",161,4,,15.4,1.2
J2048-0554,"8",-154,5,,1.4,
J2048-1600,"5",14,5,,6.9,
J2049+1003,"2,8,15",-52,2,,1.9,0.7
J2049+1822,"5,8",-13,4,,6.3,1.8
J2049+1953,"5,8",154,4,,3.9,1.9
J2049-4020,"8",162,5,,3.9,
J2050+0407,"2,8,15",-45,2,,0.9,0.1
J2050+3127,"8",81,6,,1.4,
J2050+3619,"15,24",-100,4,,0.9,0.2
J2050+3714,"2,8",-28,3,,4.7,2.8
J2050-2628,"2,8",-139,4,,3.3,2.5
J2051+1743,"2,8",-97,4,,2.7,0.3
J2051+1950,"2,8",173,3,,3.8,1.0
J2051+7441,"2,8",-57,3,,3.2,0.9
J2051-0553,"8",176,5,,1.5,
J2052+1619,"2,8",-160,2,,4.1,2.2
J2052+3635,"2,8,15",109,2,,1.8,0.1
J2052+6858,"2,5,8",61,3,,2.7,1.5
J2052-0756,"8",-148,5,,22.8,
J2053+0435,"5,8",-126,4,,3.1,0.4
J2053+2248,"2,8",-128,3,,3.6,0.1
J2053+2923,"5",-147,5,,2.5,
J2053+3515,"2,8",9,3,,10.2,0.1
J2053-0100,"5",-105,5,,3.4,
J2053-0514,"8",167,5,,60.8,
J2053-1620,"8",-179,5,,17.3,
J2053-1702,"8",-19,5,,2.1,
J2054+0015,"5,8",141,4,,3.2,1.0
J2054+0041,"8",-122,5,,2.5,
J2054+0333,"8",-164,5,,35.3,
J2054+0727,"8",133,5,,2.6,
J2054+2407,"2,8",-80,3,,2.3,0.8
J2054-0135,"8",-149,5,,3.1,
J2054-0215,"8",-56,5,,22.8,
J2054-2016,"2,8",-104,3,,2.0,0.1
J2055+1631,"5",119,5,,6.6,
J2055+6122,"2,5,8",165,3,,3.6,0.5
J2055-0416,"2,8",92,3,,5.6,4.2
J2055-1234,"2,8",84,3,,11.0,9.7
J2056-0205,"8",114,5,,2.9,
J2056-3208,"2,8",-86,3,,2.8,1.3
J2056-3857,"2,8",33,3,,3.8,0.1
J2056-4714,"2,8",-66,3,,16.6,13.3
J2057+0012,"5",112,5,,3.3,
J2057+0738,"5,8",-29,4,,4.6,0.1
J2057+7150,"5,8",78,4,,3.1,0.2
J2057-0719,"2,8",-27,3,,5.3,4.9
J2057-3734,"8",90,5,,0.9,
J2058+3142,"8",135,5,,64.2,
J2058-2022,"8",-4,5,,1.0,
J2059+6626,"5",4,5,,2.5,
J2059+7328,"5,8",72,4,,3.0,0.4
J2059-0238,"8",-69,5,,51.8,
J2059-3645,"2,8",35,3,,4.7,0.8
J2059-4103,"8",35,5,,11.9,
J2100+2059,"8",132,5,,1.9,
J2100+2347,"2,8",136,3,,2.0,0.2
J2100+2615,"2,8",113,3,,2.8,0.4
J2100+5612,"2,8",110,3,,3.8,0.5
J2100-1709,"8",-26,5,,2.2,
J2101+0341,"2,5,8,15",24,2,,1.7,0.5
J2101+1334,"5",-94,5,,2.8,
J2101+2003,"5,8",65,4,,4.2,0.4
J2101-2933,"2,5,8",33,3,,3.5,0.7
J2101-4219,"5,8",-160,4,,8.6,1.4
J2102+3503,"5,8",-57,4,,2.7,0.1
J2102+4702,"2,5,8,15",-130,3,,0.9,0.6
J2102+6015,"8",-101,5,,0.9,
J2102-1121,"5,8",-99,4,,3.5,0.1
J2102-3313,"2",-142,4,,2.3,
J2103+0344,"5,8",65,4,,6.9,4.7
J2103+0346,"8",140,5,,1.8,
J2103+2731,"5,8",31,4,,3.8,0.2
J2103-0836,"5",-60,5,,3.1,
J2103-0933,"2,8",153,2,,7.8,2.5
J2103-1453,"5,8",-28,4,,4.8,0.4
J2104+0108,"5,8",-36,4,,4.8,0.3
J2104+2950,"5",18,5,,4.0,
J2104+5909,"5,8",-4,4,,1.4,0.3
J2105+0033,"2,8",52,3,,1.9,0.1
J2105+0555,"5",70,5,,4.0,
J2105+1959,"5",-36,5,,3.4,
J2105+2920,"5,8",-165,4,,2.4,0.6
J2105+3320,"8",157,5,,2.1,
J2105-7825,"8",56,5,,33.3,
J2106+0231,"8",5,5,,0.8,
J2106+1239,"2,5,8",144,3,,3.1,0.8
J2106+2135,"2,8",157,3,,8.4,8.0
J2106+5520,"8",4,5,,1.4,
J2106+6004,"2,8",-139,3,,8.5,6.9
J2106-1923,"5",38,5,,16.1,
J2107+1347,"2",-139,4,,27.1,
J2107+7339,"5,8",101,4,,2.0,0.3
J2107-0730,"5,8",73,4,,1.9,0.1
J2107-1708,"2,5,8",-10,3,,1.6,0.6
J2107-2525,"8",32,5,,0.9,
J2107-2528,"5",49,5,,2.9,
J2108+1430,"2,8",-153,8,,1.5,0.6
J2108+3157,"5,8",18,4,,3.0,0.1
J2108+3655,"8",-36,5,,1.9,
J2108+4711,"5",81,5,,2.5,
J2108-0250,"8",-165,5,,2.8,
J2108-2101,"8",-73,5,,0.9,
J2108-210A,"2,8",-94,3,,3.5,2.4
J2108-2452,"2,8",60,3,,2.5,0.1
J2108-2911,"8",22,5,,2.8,
J2109+0440,"8",-39,5,,3.0,
J2109+1614,"5",-95,5,,8.8,
J2109+2155,"5",-28,5,,2.1,
J2109+2212,"8",72,5,,2.4,
J2109+3532,"2,5,8",-143,3,,4.0,1.8
J2109+8021,"2,8",-34,3,,5.3,3.9
J2109-4110,"2,5,8",112,10,,4.7,1.7
J2110+0809,"8",-137,5,,1.8,
J2110+6405,"5,8",23,4,,2.7,0.2
J2110-0126,"2,5,8",110,3,,2.1,0.1
J2110-1020,"5,8",94,4,,1.6,0.2
J2110-1033,"8",21,5,,19.4,
J2110-1524,"5",47,5,,33.5,
J2111+3740,"5,8",28,4,,2.6,0.9
J2111+6439,"5,8",-63,4,,8.6,1.1
J2111-3224,"8",-1,5,,9.3,
J2112+2730,"5",32,5,,11.8,
J2112+2916,"5",-166,5,,4.9,
J2112+6946,"5",99,5,,23.4,
J2112-2302,"8",109,5,,4.3,
J2113+1431,"5",-152,5,,1.6,
J2113+4012,"2,8",-32,3,,4.4,0.8
J2114+1018,"5,8",39,4,,4.4,0.2
J2114+1714,"5,8",-113,4,,2.1,0.2
J2114+2026,"8",38,5,,1.6,
J2114+2832,"2,8",-135,3,,1.6,0.4
J2114+3742,"2",133,4,,5.7,
J2114+4036,"5",-103,5,,16.7,
J2114+4634,"8",154,5,,2.7,
J2114+8204,"2,8",-27,2,,2.7,1.5
J2115+0342,"5,8",113,4,,33.3,0.5
J2115+2933,"2,5,8,15,24",-178,4,,1.1,0.4
J2115-1416,"2,5,8",132,7,,1.8,0.8
J2116+0225,"8",-121,5,,31.4,
J2116+0337,"5,8",-175,4,,2.6,0.4
J2116+0536,"2,8",7,3,,4.0,2.6
J2116+0615,"5",133,5,,6.8,
J2116+0644,"5,8",-126,4,,1.8,0.2
J2116+3016,"8",161,5,,1.6,
J2116+3339,"8",135,5,,1.3,
J2116+6159,"8",122,5,,46.6,
J2116-0108,"5,8",-145,4,,3.7,0.7
J2116-0907,"5",-94,5,,4.8,
J2117+0503,"2,8",121,6,,1.4,0.7
J2117+5757,"5,8",-28,4,,4.9,1.0
J2117-1522,"5,8",-82,4,,1.5,0.1
J2118+0847,"5",-174,5,,1.2,
J2118+2007,"5",146,5,,51.2,
J2118+2034,"2,8",-55,3,,4.0,0.7
J2118+2626,"8",-151,5,,1.7,
J2118-0258,"8",-152,5,,17.9,
J2118-0636,"2,8",7,2,,4.4,2.6
J2118-0732,"8",150,5,,57.3,
J2118-3019,"2,8",97,3,,4.9,1.6
J2118-3316,"5,8",-155,4,,4.9,0.4
J2119+7110,"2,8",162,3,,3.3,1.1
J2119-1106,"5,8",62,4,,3.1,1.1
J2119-1357,"8",-174,5,,10.7,
J2119-2340,"2,8",-29,3,,3.8,0.6
J2120+0246,"8",-70,5,,1.9,
J2120+0533,"2,8",-108,3,,1.8,0.4
J2120+1033,"5,8",92,4,,1.3,0.1
J2120+1327,"5,8",-12,4,,3.2,0.2
J2120+3658,"5,8",-35,4,,4.3,3.4
J2120+4434,"8,24",126,4,,0.8,0.4
J2120+6642,"2,8",-122,3,,9.9,0.3
J2120-0330,"8",-101,5,,1.1,
J2120-5102,"8",145,5,,37.8,
J2121+1901,"2,5,8",-16,3,,5.3,0.7
J2121+3015,"8",-125,5,,2.6,
J2121-2628,"2",-65,4,,139.8,
J2121-3703,"5,8",-12,4,,6.2,3.1
J2122+1316,"5,8",-52,4,,2.0,0.4
J2122+6506,"5,8",-2,4,,3.2,0.7
J2123+0535,"8,15,24,43",-97,13,,0.7,0.1
J2123+1007,"2,8",108,3,,9.7,0.5
J2123+2659,"5,8",-57,4,,4.9,0.5
J2123+3134,"5,8",35,4,,6.3,2.2
J2123+4614,"2,8",177,5,,2.4,1.4
J2123+5452,"8",-151,5,,1.0,
J2123+5500,"2,8,24",-25,3,,3.7,3.1
J2123-3046,"2,5,8",15,3,,9.8,1.5
J2124+5058,"8",-81,5,,36.2,
J2124-1438,"2,8",50,3,,3.2,1.1
J2124-1941,"8",-34,5,,0.4,
J2125+0441,"2,8",-15,3,,2.9,1.0
J2125+2442,"2,8",-172,3,,8.4,0.6
J2125+3029,"5,8",-16,4,,3.7,0.1
J2125+5850,"5",-97,5,,3.1,
J2125+6423,"2,8",171,3,,6.8,5.4
J2125+7418,"5,8",155,4,,8.8,0.1
J2125-2338,"2,8",-178,3,,6.5,5.0
J2126+1841,"8",-10,5,,0.7,
J2126+2904,"5,8",114,4,,3.5,0.6
J2126-0119,"2,8",-45,3,,4.4,0.2
J2126-1659,"8",58,5,,0.8,
J2126-2322,"5",-134,5,,4.1,
J2126-4605,"2",-123,4,,13.7,
J2127+3613,"8",-95,5,,9.3,
J2127+5528,"8",5,5,,12.8,
J2127-1151,"8",161,5,,1.6,
J2127-2133,"8",19,5,,12.1,
J2127-2730,"8",13,5,,16.8,
J2127-3858,"5",-6,5,,12.9,
J2128+0714,"5,8",-3,4,,3.8,0.6
J2128+2258,"8",29,5,,2.7,
J2128+4911,"5,8",-5,4,,2.2,0.2
J2128-0244,"5,8",16,4,,6.1,4.8
J2128-1125,"5",-91,5,,18.9,
J2128-1504,"5,8",-67,4,,2.9,1.0
J2129+1133,"5,8",171,4,,6.2,0.3
J2129+6819,"2,8",-178,3,,2.6,0.8
J2129-1538,"2,5,8,15,24,43",-170,3,,1.4,0.7
J2129-1821,"2,8",30,2,,3.5,0.7
J2130+0339,"5",-79,5,,1.9,
J2130+0502,"15",158,4,,11.0,
J2130+0843,"8",23,5,,0.7,
J2130+1643,"8",169,5,,1.4,
J2130+3332,"2,8",94,3,,4.9,3.6
J2130-0927,"2,5,8",32,3,,2.7,1.9
J2131+8430,"2,8",151,3,,14.2,0.1
J2131-0915,"8",-29,5,,23.6,
J2131-1207,"1.4,2,5,8,15",-150,2,,7.8,3.8
J2131-2036,"2,5,8",-37,3,,5.7,0.4
J2131-2701,"8",102,5,,3.3,
J2131-2746,"8",-56,5,,21.3,
J2132+0243,"5",-167,5,,8.8,
J2132+1541,"5,8",-113,4,,5.5,1.8
J2132+2611,"5,8",58,4,,3.8,0.3
J2132+6853,"5,8",-32,4,,2.4,0.4
J2132-2831,"5",145,5,,7.8,
J2133+1443,"2,8",-19,3,,3.6,2.0
J2133+2528,"5",-17,5,,4.2,
J2133+2820,"8",138,5,,1.2,
J2133+6647,"8",-0,5,,8.1,
J2133+8239,"2,8",141,3,,4.1,0.9
J2133-1810,"5,8",39,4,,7.0,1.8
J2134+2520,"5",-108,5,,5.6,
J2134+3559,"5",129,5,,1.7,
J2134+4050,"8",-159,5,,0.9,
J2134-0153,"1.4,2,5,8,15,24,43",99,3,,2.2,1.7
J2134-0419,"5,8",80,4,,1.5,0.1
J2134-2130,"8",137,5,,11.8,
J2134-3351,"8",-12,5,,1.7,
J2134-4218,"2",-169,4,,20.0,
J2135+1812,"5,8",155,4,,1.8,0.4
J2135+4710,"8",-134,5,,1.2,
J2135-0235,"5,8",157,4,,1.9,1.3
J2135-1822,"8",153,5,,5.3,
J2136+0041,"1.4,2,15,43",-59,4,,3.5,1.8
J2136+4301,"2,8",-106,3,,2.2,1.1
J2136-0643,"2,8",142,3,,6.2,3.8
J2136-1042,"8",163,5,,2.6,
J2137+2357,"2,8",-47,3,,25.6,0.2
J2137+2830,"8",130,5,,1.5,
J2137+3455,"2,5,8",-55,3,,7.2,0.4
J2137+5101,"8,24",49,4,,2.1,1.3
J2137-1432,"2,8",96,3,,4.1,2.7
J2137-2042,"8",-117,28,,4.6,
J2138+0220,"5",140,5,,3.0,
J2138+3326,"5,8",74,4,,2.0,1.0
J2138+3554,"5,8",-145,4,,2.3,0.4
J2138+4435,"5,8",-132,4,,2.6,0.1
J2138+5906,"5",-122,5,,5.2,
J2138-1750,"5",83,5,,8.4,
J2138-1810,"2,8",-84,3,,14.6,1.7
J2138-1849,"2,8",-3,3,,4.7,2.9
J2138-2439,"8",143,5,,0.9,
J2139+0122,"2,8",-66,3,,1.6,0.6
J2139+1316,"2,8",-148,3,,3.4,1.9
J2139+1423,"1.4,2,8,15,24,43",-70,5,,0.5,0.2
J2139+1718,"5,8",91,4,,2.9,0.7
J2139+2111,"5,8",142,4,,6.4,1.3
J2139+6831,"5,8",62,4,,1.3,0.3
J2139-1104,"5,8",139,4,,3.4,0.1
J2139-2454,"2,8",38,3,,4.9,3.8
J2139-4235,"8",67,5,,2.3,
J2140+1438,"5,8",25,4,,2.7,0.6
J2140+3911,"2,8",89,3,,5.6,0.8
J2140-1923,"8",132,5,,1.0,
J2141+1350,"5,8",120,4,,9.7,8.6
J2141-0417,"8",-28,5,,2.0,
J2141-3729,"2,8",-137,3,,4.9,2.3
J2142+1354,"5",152,5,,1.7,
J2142+3115,"5,8",-39,4,,3.8,0.5
J2142+4410,"5,8",140,4,,3.6,0.5
J2142-0437,"2,8",130,4,,6.2,5.2
J2142-2303,"2,8",-160,3,,5.5,4.6
J2142-2444,"2,8",-103,4,,1.5,0.4
J2142-2551,"2,8",-94,3,,2.7,1.7
J2143+0550,"5,8",-6,4,,2.3,0.7
J2143+1212,"5",-14,5,,5.5,
J2143+1743,"8,15,43",-65,5,,0.4,0.2
J2143+3337,"5,8",-62,4,,2.0,0.2
J2143-2549,"8",17,5,,0.7,
J2144+1905,"5",49,5,,2.4,
J2144+3133,"8",54,5,,1.4,
J2144-3312,"2,8",71,3,,4.6,3.6
J2144-4137,"8",148,5,,16.9,
J2145+0719,"2",41,4,,7.2,
J2145+1115,"2,8,43",165,4,,1.7,1.2
J2145+1845,"8",-126,5,,1.1,
J2145-0434,"8",35,5,,1.0,
J2145-3142,"5",18,5,,6.1,
J2146+0427,"2,8",123,3,,1.7,0.9
J2146+0920,"8",25,5,,0.7,
J2146+1713,"5,8",-120,4,,3.1,0.5
J2146+5703,"8",-22,82,,4.5,
J2146-1525,"2,5,8,24",32,3,,4.4,2.9
J2146-2326,"2,8",140,3,,4.8,3.6
J2146-2902,"5",16,5,,8.9,
J2146-2935,"2,8",1,3,,4.3,2.6
J2147+0016,"5",-18,5,,11.3,
J2147+0830,"2,8",158,3,,3.4,1.1
J2147+0929,"2,5,8,15,43",75,3,,0.7,0.4
J2147+2629,"2,8",-117,3,,7.4,6.6
J2147+4417,"5,8",-146,4,,2.2,1.3
J2147+4532,"5",40,5,,4.0,
J2147+4723,"8",139,5,,1.3,
J2147-0620,"2,8",-69,3,,3.1,1.5
J2147-3601,"2",-113,4,,3.1,
J2148+0211,"8",141,5,,1.1,
J2148+0657,"2,5,8,15,24,43",127,2,,0.8,0.1
J2148+1337,"5",36,5,,10.6,
J2148+3405,"5,8",-44,4,,3.2,0.3
J2148+4709,"5",122,5,,3.6,
J2148+6107,"2,8",-89,3,,3.3,0.4
J2148-0006,"5,8",-28,4,,3.7,0.1
J2148-1723,"2,8",53,3,,5.3,2.5
J2149+0322,"8",-141,5,,3.5,
J2149+0756,"2,8",15,3,,5.1,1.7
J2149+1920,"5,8",15,4,,3.7,2.9
J2149+3343,"5",-95,5,,2.1,
J2149-0046,"5",-96,5,,8.8,
J2149-1859,"8",81,5,,0.7,
J2150+1449,"2,8",1,3,,3.9,1.5
J2150+5103,"8",-166,5,,1.9,
J2150-1410,"8",-78,5,,3.8,
J2150-1822,"8",141,5,,1.2,
J2150-2232,"8",-8,5,,1.3,
J2150-2812,"2,8",-89,3,,4.5,2.6
J2150-3154,"5",17,5,,35.6,
J2151+0552,"2,5,8",-64,3,,2.5,0.6
J2151+0709,"2",-38,4,,12.2,
J2151+3848,"8",-80,5,,1.6,
J2151+4156,"8",119,5,,0.9,
J2151-2742,"2,8",-142,3,,5.6,5.0
J2151-3027,"2,8",113,8,,4.6,3.5
J2152+1734,"2,5,8,15,24,43",-81,3,,2.3,1.1
J2152+2935,"5,8",-106,4,,3.9,0.2
J2152+4013,"5,8",-130,4,,1.9,0.1
J2152-1205,"5,8",8,4,,2.4,0.6
J2152-1207,"8",109,5,,1.0,
J2153+1216,"5,8",71,4,,1.9,0.1
J2153+1241,"5",-10,5,,8.3,
J2153+1741,"5",-18,5,,13.1,
J2153+2351,"5,8",112,4,,5.7,2.4
J2153+4322,"2",-69,4,,3.7,
J2153-1136,"5,8",41,4,,2.8,1.1
J2153-3445,"5",-65,5,,6.3,
J2154+1727,"2,8",38,4,,3.2,1.7
J2154+2646,"5,8",-129,4,,6.4,0.2
J2154+6217,"8",-150,5,,1.6,
J2154-1501,"2,8",15,3,,2.6,1.0
J2154-3826,"8",134,5,,1.4,
J2155+1914,"2,5,8",-37,3,,2.1,0.4
J2155+2034,"8",-166,5,,1.2,
J2155+2250,"2,8",-103,3,,4.8,3.9
J2155-0513,"8",-74,5,,3.1,
J2155-1139,"2,8",93,3,,4.1,1.2
J2156+1935,"8",-111,5,,0.9,
J2156+2229,"5",55,5,,48.7,
J2156+8337,"2,8",-109,3,,10.9,7.8
J2156-0037,"2,8",54,3,,1.1,0.6
J2156-0333,"8",-63,5,,2.2,
J2156-1734,"8",-109,5,,2.2,
J2156-2012,"2,8",93,3,,3.8,0.2
J2157+0649,"5,8",-7,4,,7.0,0.5
J2157+1014,"2,8",84,3,,7.1,4.9
J2157+3127,"2,8,15",27,4,,1.3,1.0
J2157+6348,"5",162,5,,12.5,
J2157+662B,"8",-71,5,,0.9,
J2157-1130,"8",-96,5,,1.3,
J2157-1319,"5",-163,5,,2.3,
J2157-1807,"2,8",29,3,,6.6,0.2
J2157-3219,"8",-93,5,,28.6,
J2157-6941,"8",42,5,,3.2,
J2158-1501,"1.4,2,5,8,15,43",-153,3,,3.1,1.4
J2158-3013,"2,8",-52,3,,5.2,2.6
J2158-3752,"5,8",-30,4,,5.2,0.9
J2159+0628,"5,8",-72,4,,6.2,1.4
J2159+2710,"5",101,5,,5.6,
J2159+5820,"5",64,5,,4.8,
J2159+6606,"8",47,5,,2.2,
J2159-0105,"2,8",-103,3,,9.6,1.1
J2159-2516,"2",-9,4,,26.7,
J2159-2841,"5",14,5,,7.4,
J2200+0234,"8",-71,5,,1.2,
J2200+1030,"2,8,15",44,3,,2.3,1.9
J2200+2137,"2,8,15",52,2,,2.5,0.1
J2200+4848,"5",135,5,,5.3,
J2200+5544,"5",37,5,,5.7,
J2200-1105,"5,8",52,4,,3.2,0.7
J2200-1309,"8",-95,5,,1.0,
J2200-1945,"2",-18,4,,10.0,
J2200-3716,"8",47,5,,1.9,
J2201+0312,"2,8",83,3,,2.8,0.1
J2201+1938,"5",-87,5,,1.9,
J2201+3310,"5,8",40,4,,10.4,0.1
J2201+4033,"8",165,5,,2.6,
J2201+5048,"2,8,15,24",-69,3,,1.4,0.9
J2201+6049,"8",127,5,,8.0,
J2201-3321,"5,8",176,4,,7.2,4.8
J2202+4216,"1.4,2,5,8,15,24,43,86",-174,3,,2.0,1.1
J2202-0847,"5",90,5,,6.4,
J2202-1401,"5",-163,5,,5.2,
J2202-1839,"5,8",74,4,,3.9,0.1
J2202-2335,"2,5,8",135,3,,1.8,0.1
J2203+0740,"5",174,5,,18.5,
J2203+1007,"8,15",-70,3,,7.9,2.4
J2203+1725,"1.4,2,8,15,24,86",44,3,,1.5,1.3
J2203+2811,"5",-37,5,,4.1,
J2203+3145,"1.4,2,5,8,15,24,86",-145,3,,2.2,1.5
J2203+3711,"5,8",69,4,,3.2,0.8
J2203+6750,"2,8",155,3,,2.0,0.9
J2203+7151,"2,8",-74,3,,10.6,8.1
J2204+0440,"2,8",-48,3,,5.1,4.1
J2204+2031,"5",-84,5,,32.8,
J2204+3632,"2,8",-44,3,,1.2,0.6
J2204-0616,"8",122,5,,1.8,
J2205+0117,"5,8",-116,4,,2.0,0.1
J2205+0321,"5",88,5,,10.5,
J2205+2926,"2,5,8",-104,3,,4.0,2.2
J2205+4912,"5,8",18,4,,5.1,2.9
J2205+7436,"2,8",-68,3,,2.5,1.0
J2206+3753,"5,8",114,4,,7.8,6.9
J2206-0031,"2,5,8",162,4,,3.0,2.2
J2206-1835,"8",-177,5,,2.3,
J2206-2119,"2,8",57,3,,2.5,0.2
J2207+0041,"8",3,5,,3.1,
J2207+0052,"8",-6,5,,1.0,
J2207+1652,"2,8",-165,3,,2.7,0.8
J2207+2541,"8",114,5,,16.2,
J2207+2735,"5,8",89,4,,4.4,0.2
J2207+4316,"5",-34,5,,1.7,
J2207-0002,"2,8",-155,3,,2.0,0.4
J2207-0510,"5",77,5,,57.5,
J2207-0955,"5",-6,5,,7.1,
J2207-1132,"5,8",-44,4,,9.1,2.9
J2207-2038,"8",-26,5,,2.5,
J2207-2134,"5",19,5,,6.2,
J2208+0353,"5",-145,5,,5.1,
J2208+1808,"2",35,4,,2.4,
J2208+1902,"5",-21,5,,2.6,
J2208+3720,"5",57,5,,4.5,
J2208+3953,"8",-43,5,,10.3,
J2208+6519,"5,8",-136,3,,2.6,0.6
J2208+7423,"8",177,5,,2.4,
J2208-1316,"5",-119,5,,9.4,
J2208-4509,"8",-14,5,,7.5,
J2209+3314,"5",-31,5,,2.5,
J2209+3556,"2,8",-29,3,,3.7,2.1
J2209+3742,"8",-137,5,,15.7,
J2209+4328,"5",141,5,,11.5,
J2209+5158,"2,8",-138,3,,3.6,2.3
J2209+6442,"5",146,5,,18.9,
J2209-2331,"5,8",39,4,,40.5,36.8
J2209-233A,"8",-113,5,,3.1,
J2210+0857,"2,5,8",-148,3,,3.6,0.8
J2210+2013,"2,8",-136,5,,5.3,4.1
J2210+4827,"5",35,5,,3.8,
J2211+0238,"5,8",-44,4,,4.1,0.4
J2211+1841,"2,8",21,3,,3.4,2.1
J2211-1328,"2,8",173,3,,9.5,7.0
J2211-3707,"8",69,5,,2.8,
J2212+0152,"2,8",42,3,,11.2,0.1
J2212+0646,"2,8",7,3,,10.4,9.8
J2212+0819,"2",15,4,,11.9,
J2212+1452,"5,8",-144,4,,3.6,0.4
J2212+2355,"1.4,2,5,8,15,24,43",36,3,,1.5,1.0
J2212+2759,"2,5,8,15",-175,2,,2.5,1.4
J2212+3308,"2,5,8",69,3,,2.0,0.5
J2212+3546,"5",-130,5,,12.6,
J2212-0904,"8",-89,5,,2.9,
J2212-1037,"2,5,8",-33,3,,3.8,1.0
J2212-2518,"8",-154,5,,2.0,
J2213+0847,"8",16,5,,2.9,
J2213+2910,"2,8",-100,3,,3.6,0.2
J2213-2207,"5",-77,5,,4.6,
J2213-2529,"2,5,8",43,3,,5.2,1.9
J2213-3246,"8",140,5,,3.1,
J2214+0711,"2,8",165,3,,7.2,5.9
J2214+1802,"8",-169,5,,1.4,
J2214+3739,"2",106,4,,12.2,
J2214-1257,"5",-26,5,,2.8,
J2214-2521,"2",69,4,,4.0,
J2214-3835,"2,8",-145,3,,14.0,5.5
J2215+2902,"5,8",173,4,,2.0,0.5
J2215-1100,"8",-139,5,,2.4,
J2215-2944,"2,8",-163,3,,8.4,5.7
J2216+3102,"2",-6,4,,4.9,
J2216+3518,"2,8,24",166,7,,0.8,0.4
J2216-1452,"5,8",166,4,,4.1,1.8
J2217+0220,"2,5,8,15",101,3,,1.0,0.3
J2217+2024,"8",-125,5,,8.9,
J2217+2421,"2,8,15",-11,3,,1.6,0.6
J2217+3156,"2,8",-159,3,,1.7,0.2
J2217-1902,"8",-74,5,,2.0,
J2218+0052,"8",-179,5,,1.9,
J2218+1520,"8",-41,5,,0.4,
J2218+1938,"5,8",-164,4,,5.9,0.5
J2218+4146,"5",-134,5,,68.0,
J2218-0028,"2",131,4,,21.4,
J2218-0335,"1.4,2,5,8,15,43",-170,4,,2.3,0.4
J2218-0532,"8",-63,5,,1.4,
J2218-1229,"5,8",-171,4,,10.3,1.7
J2219+0229,"5,8",-29,4,,10.5,2.2
J2219+1806,"8,15",50,5,,1.2,0.9
J2219+2120,"8",6,5,,2.7,
J2219+2141,"2,8",71,3,,4.1,0.9
J2219+2613,"2,8",179,3,,5.0,3.4
J2219+2826,"8",14,5,,14.5,
J2219-0051,"2,8",173,3,,3.6,2.7
J2219-2719,"2,8",76,3,,2.2,0.3
J2220+0204,"8",-19,5,,13.7,
J2220+0737,"5",158,5,,2.9,
J2220+0829,"5",-90,5,,1.8,
J2220+2628,"5,8",38,4,,4.9,2.7
J2220+3354,"5",139,5,,2.9,
J2222+1213,"2,8",-65,3,,2.1,0.9
J2222+1344,"2,8",177,3,,2.3,0.1
J2222+1441,"8",-179,5,,8.6,
J2222+2517,"8",96,5,,1.1,
J2222+7220,"5",-140,5,,3.8,
J2222-1144,"2,8",18,3,,4.8,1.6
J2222-1604,"5",-98,5,,33.9,
J2222-2107,"5",-20,5,,83.1,
J2223+0838,"5,8",-51,4,,1.3,0.3
J2223+1213,"5",52,5,,0.9,
J2223+1326,"8",-12,5,,1.2,
J2223+1453,"5,8",-3,4,,19.4,0.4
J2223+2439,"5,8",-35,4,,2.5,0.8
J2223+4127,"8",-78,5,,1.8,
J2223+6249,"8",176,2,,2.0,
J2223+6547,"5",-56,5,,2.1,
J2223-1607,"2",159,4,,13.9,
J2223-3137,"2,8",144,3,,5.7,3.5
J2223-3455,"2,5,8",18,4,,3.6,0.5
J2224+0710,"5,8",-12,4,,2.1,0.5
J2224+5433,"5,8",65,4,,5.2,0.1
J2224+6016,"2,8",22,3,,7.5,1.4
J2224-1126,"2,5,8",-98,3,,3.9,0.6
J2224-3831,"2,8",147,3,,18.8,18.2
J2225+0841,"5,8",-79,4,,4.5,0.1
J2225+2040,"5",-128,5,,9.1,
J2225+2118,"2,5,8,15,43",-144,3,,3.1,2.7
J2225-0224,"8",18,5,,4.5,
J2225-0457,"1.4,2,5,8,15,43",103,6,,2.6,1.3
J2225-1113,"2",11,4,,39.3,
J2226+0052,"2,5,8",158,5,,5.2,4.0
J2226+0705,"5",-116,5,,3.6,
J2226+3241,"5,8",108,4,,3.0,0.1
J2226+5749,"5",-154,5,,4.1,
J2227+0005,"5,8",63,4,,3.1,0.6
J2227+0037,"5",-155,5,,2.2,
J2227+0355,"2,8",-65,3,,2.3,1.3
J2227+3715,"5",36,5,,3.1,
J2227+7733,"2,8",-49,3,,2.4,0.1
J2227-3033,"5",-172,5,,11.5,
J2228+2211,"5,8",-148,4,,13.2,9.2
J2228+2605,"5,8",-99,4,,3.1,0.1
J2228+2807,"5,8",60,4,,3.3,1.5
J2228+3331,"5",121,5,,5.3,
J2228+4419,"2,8",77,3,,4.3,0.2
J2228-0054,"5,8",-48,4,,2.2,0.1
J2228-0753,"2",86,4,,6.4,
J2228-1850,"8",-156,5,,1.3,
J2229+0114,"2,5,8",40,3,,1.7,0.1
J2229+1523,"5,8",-65,4,,2.4,0.8
J2229+6646,"5,8",-66,4,,0.9,0.2
J2229-0832,"1.4,2,5,8,15,24,43",-7,4,,1.3,1.2
J2230+1444,"5,8",-133,4,,4.3,0.1
J2230+2753,"5",22,5,,2.6,
J2230+6630,"5",4,5,,2.6,
J2230+6946,"2,8",43,5,,2.6,1.3
J2230-1325,"2,8",-125,3,,7.3,6.4
J2230-3942,"2,8",-91,3,,5.0,3.5
J2230-4416,"2",16,4,,15.6,
J2231+0655,"8",-114,5,,0.6,
J2231+5922,"24",96,7,,0.3,
J2231-0128,"5,8",-9,4,,3.2,0.3
J2231-0943,"8",-130,5,,0.9,
J2231-1422,"2,8",-178,3,,7.6,5.9
J2232+1143,"1.4,2,5,8,15,24,43",146,3,,2.8,2.5
J2232+1718,"5",122,5,,13.1,
J2232+2958,"5,8",55,4,,12.4,3.0
J2232+6249,"8",174,5,,15.9,
J2232-1659,"2,8",94,3,,2.6,0.5
J2233+1008,"2,8",92,3,,3.6,2.3
J2233+1616,"5",86,5,,5.1,
J2233+3154,"5",-130,5,,2.1,
J2233+4245,"2,8",-126,3,,2.5,0.1
J2233+4532,"5,8",17,4,,1.9,1.0
J2233-0750,"5,8",20,4,,7.8,5.7
J2233-1230,"2,8",140,3,,25.6,4.1
J2233-1712,"5",-167,5,,33.0,
J2234+3611,"5",-65,5,,3.9,
J2234+6653,"5,8",38,4,,3.5,1.8
J2234-2055,"2,8",-46,3,,2.4,0.9
J2235+3418,"2,8",-71,3,,2.9,1.6
J2235-1826,"2",-17,4,,4.9,
J2235-4835,"8",121,5,,40.7,
J2236+2112,"5,8",-63,4,,1.3,0.2
J2236+2828,"2,5,8,15,24,43",45,27,,0.8,0.2
J2236+7322,"2,8",34,4,,2.7,0.6
J2236-1433,"2,8,15",110,3,,1.7,0.5
J2236-1706,"2,8",62,3,,2.3,1.5
J2236-2131,"8",149,5,,0.8,
J2236-2309,"8",-83,5,,0.8,
J2237+2921,"5",-9,5,,2.4,
J2237+4216,"8",168,5,,23.9,
J2237+5125,"5",134,5,,11.4,
J2237-2506,"2",-155,4,,8.9,
J2237-3921,"8",24,5,,3.3,
J2238+0412,"5",-14,5,,5.0,
J2238+0724,"2,8",-131,4,,4.0,2.9
J2238+1242,"2,8,15",134,3,,2.3,0.3
J2238+2749,"8",-30,5,,11.5,
J2238+3629,"5",-157,5,,2.3,
J2238+6804,"2,8",-32,2,,3.7,1.1
J2239+0939,"5",175,5,,3.2,
J2239+1222,"2,8",7,3,,2.0,1.2
J2239+2300,"5",-167,5,,3.3,
J2239+7333,"5,8",128,4,,6.7,0.6
J2239-0631,"8",-175,5,,1.7,
J2239-2153,"2,8",-169,3,,8.4,7.6
J2239-3401,"8",150,5,,43.6,
J2240+5133,"2,8",137,3,,2.9,0.9
J2240+5532,"5,8",-113,4,,4.9,3.4
J2240-0836,"2,8",146,3,,3.9,1.8
J2240-1044,"5",-14,5,,1.2,
J2240-1209,"5,8",63,4,,1.8,0.4
J2240-1839,"5",18,5,,4.9,
J2240-3621,"5",-14,5,,21.4,
J2241+0953,"2,8,24",25,3,,1.1,0.6
J2241+4120,"8",-149,7,,0.8,
J2241-2442,"8",-67,5,,1.6,
J2241-3559,"2,8",106,3,,7.7,6.3
J2242+1136,"5,8",-78,4,,6.9,0.1
J2242+1741,"5,8",15,4,,2.3,0.2
J2242+4114,"5",45,5,,7.6,
J2242+7049,"5,8",-52,4,,6.2,2.6
J2242+8224,"2,8",66,3,,7.2,1.5
J2242-2608,"8",31,5,,1.2,
J2243+0716,"8",-178,5,,3.3,
J2243+1814,"5",-99,5,,9.9,
J2243+2021,"2,8",-14,3,,11.0,6.6
J2243+3251,"5,8",62,4,,4.2,0.1
J2243+6055,"8",-11,5,,2.5,
J2243-0609,"2,8",121,3,,4.1,0.1
J2243-2505,"8",12,5,,2.7,
J2243-2544,"2,5,8",146,3,,3.3,0.2
J2244+1632,"5,8",53,4,,3.0,0.4
J2244+2600,"8",-67,5,,1.2,
J2244+4057,"2,8,15",132,2,,0.8,0.1
J2245+0324,"2,8",40,3,,4.7,0.1
J2245+0500,"5,8",-176,4,,1.7,0.2
J2245+1625,"5",-54,5,,5.9,
J2245+3941,"5,8",-107,4,,2.8,0.8
J2245-0755,"2,8",11,3,,0.6,0.3
J2245-1737,"8",150,5,,27.0,
J2245-3430,"5,8",-28,4,,9.9,4.0
J2246+0633,"5",-115,5,,7.9,
J2246-0300,"5,8",33,4,,3.5,0.1
J2246-1206,"1.4,2,5,8,15,43",19,3,,4.5,2.3
J2247+0000,"2,5,8",-47,3,,1.7,0.2
J2247+0310,"2,8",73,3,,2.5,0.6
J2247+1417,"5",-172,5,,2.6,
J2247+3511,"8",-130,5,,1.7,
J2247+4413,"5",-118,5,,13.8,
J2247+4723,"2,8",-90,3,,10.1,8.7
J2247-0850,"2,8",-150,3,,3.2,0.2
J2247-1237,"2,5,8",-54,3,,19.3,0.5
J2247-2355,"5",12,5,,59.3,
J2247-3657,"2,8",29,6,,8.3,5.8
J2248+0627,"5",128,5,,1.1,
J2248+3718,"2,8",-93,3,,2.2,1.5
J2248+7054,"5,8",27,4,,2.4,0.8
J2248-0541,"2,8",-28,3,,6.7,1.7
J2248-2931,"5",-155,5,,9.7,
J2248-3235,"2,8",-96,69,,3.7,1.7
J2249+1136,"2,8",-139,3,,2.1,0.8
J2249+1331,"8",-122,107,,13.4,
J2249+2107,"2,8",-2,3,,2.0,0.3
J2249-1251,"2,8",179,3,,3.7,2.7
J2249-3039,"2",-11,4,,20.2,
J2250+1419,"2,8",155,3,,84.5,55.7
J2250+1749,"8",-121,5,,0.8,
J2250+3625,"5",-22,5,,2.5,
J2250+3824,"8",-79,5,,1.5,
J2250+4652,"8",121,5,,8.8,
J2250+5222,"5",-9,5,,4.7,
J2250+5550,"8,24",-177,4,,1.1,0.2
J2250-1204,"5",14,5,,7.6,
J2250-2806,"2,8,15",162,3,,1.3,0.5
J2251+1143,"8",152,5,,1.7,
J2251+1436,"5,8",-175,4,,5.5,0.2
J2251+1848,"5,8",-156,4,,8.0,0.4
J2251+2217,"5",-18,5,,2.1,
J2251+4030,"2,8",147,3,,2.6,0.8
J2251+4242,"8",-98,5,,0.8,
J2251-0234,"5,8",-147,4,,3.2,2.2
J2252+1245,"5,8",164,4,,1.6,0.2
J2252+4226,"5",-173,5,,4.2,
J2252+7043,"2",91,4,,10.7,
J2252-0315,"5,8",-109,4,,4.1,0.2
J2252-2008,"5",153,5,,50.8,
J2252-2047,"2,8",-44,3,,2.7,1.9
J2252-2751,"2,8",-49,3,,3.6,0.4
J2253+0105,"2",-164,4,,3.9,
J2253+0236,"2,8",-173,3,,20.3,8.1
J2253+1404,"8",118,5,,4.0,
J2253+1608,"5,8,15,24,43,86",-89,6,,0.9,0.5
J2253+1942,"2,8,15",176,7,,1.0,0.1
J2253+3236,"2,8",-96,3,,1.7,0.3
J2253+4810,"8",-179,5,,1.8,
J2253+8153,"8",-40,5,,1.8,
J2253-2428,"5,8",180,4,,5.3,0.9
J2254+0054,"2,8",63,3,,7.6,6.0
J2254+1136,"8",139,5,,0.6,
J2254+1341,"2,5,8,15",-176,2,,3.3,1.0
J2254+2445,"2,5,8",10,3,,5.0,0.1
J2254+4211,"5",-140,5,,3.2,
J2254+6209,"8",143,5,,0.9,
J2254-2725,"5,8",-103,4,,1.5,0.3
J2255+2410,"8",3,5,,2.7,
J2255+4202,"2,5,8",11,3,,2.6,0.7
J2255+4328,"5,8",54,4,,1.5,0.6
J2255-0844,"2,8",-124,6,,6.4,5.0
J2256+1305,"5",-26,5,,60.6,
J2256+2301,"2,8",-66,3,,3.0,1.1
J2256+2618,"8",161,5,,1.6,
J2256-1249,"5,8",-12,4,,7.5,3.5
J2256-2011,"2,8",-93,3,,1.9,0.2
J2256-2735,"2,5,8",40,3,,3.6,1.1
J2257+0243,"2,8",161,3,,8.4,8.0
J2257+0743,"2,5,8,15",-122,3,,2.0,0.5
J2257+3706,"5,8",10,4,,8.8,5.5
J2257+4154,"2,8",168,3,,9.1,1.4
J2257+5720,"2,8",98,3,,4.4,3.3
J2257-1336,"8",-179,5,,45.1,
J2257-1826,"5",85,5,,10.7,
J2257-3627,"2,8",-35,3,,9.8,5.6
J2258+0203,"2,8",135,3,,3.9,0.5
J2258+0516,"5,8",12,4,,3.8,0.1
J2258+5719,"2,8",-100,3,,2.3,1.6
J2258+7114,"8",92,5,,1.2,
J2258+8711,"5,8",-172,4,,1.8,0.6
J2258-2758,"2,5,8,15,24",-140,3,,3.7,1.2
J2259+2007,"8",171,5,,2.8,
J2259+2047,"5",176,5,,3.3,
J2259+2743,"8",101,5,,7.6,
J2259+4037,"5,8",4,4,,7.1,0.1
J2259-0431,"5",133,5,,39.4,
J2259-0811,"2,5,8",155,3,,7.3,0.3
J2259-1553,"8",175,5,,1.8,
J2259-2920,"2",-66,4,,89.8,
J2259-3548,"8",-55,5,,29.7,
J2300+0337,"2,8",-134,3,,2.0,0.9
J2300+1037,"2,8",-174,3,,3.3,2.0
J2300+1655,"2,8",-67,3,,4.1,0.2
J2300+3137,"8",149,5,,0.8,
J2300+3249,"5,8",-99,4,,2.8,0.4
J2300+3818,"5",43,5,,3.1,
J2300+4901,"8",168,5,,11.6,
J2300+7110,"5,8",145,4,,1.8,0.2
J2300-2644,"2,8",-179,3,,15.6,10.1
J2301+0609,"2,8",-7,3,,5.1,3.4
J2301+2123,"5",-91,5,,61.2,
J2301+2550,"5",-78,5,,3.9,
J2301+3513,"5,8",78,4,,1.6,0.2
J2301+3726,"2,8",-5,3,,4.0,0.3
J2301+4044,"5",51,5,,3.6,
J2301+5706,"2,8",121,3,,4.7,0.7
J2301-0158,"2,5,8,15",-87,3,,1.3,0.5
J2302+2121,"5,8",-82,4,,2.8,0.1
J2302+4653,"5,8",82,4,,1.8,0.4
J2302+5149,"8",-144,5,,1.1,
J2302+6405,"8",11,5,,1.1,
J2302-0757,"8",-13,5,,3.6,
J2302-1345,"5",-19,5,,6.9,
J2302-1453,"2,8",-68,3,,10.7,7.3
J2302-3718,"8",4,5,,1.4,
J2303+1431,"2,8",-150,3,,2.6,1.7
J2303+3446,"2,8",-134,3,,3.0,1.8
J2303+3853,"8",-39,5,,2.0,
J2303-0743,"5",98,5,,2.8,
J2303-1002,"2,8",-108,3,,5.4,4.0
J2303-1841,"2,8",28,3,,5.9,3.6
J2303-3030,"2,8",130,3,,1.2,0.6
J2304+0620,"2,8",-155,3,,4.6,2.3
J2304+2331,"2,8",147,3,,4.3,2.7
J2304+2710,"5,8",33,4,,4.1,0.1
J2304+3616,"5",-76,5,,1.4,
J2304+3705,"8",-91,5,,51.3,
J2304+4401,"5,8",-148,4,,6.0,0.5
J2304-1939,"5",-47,5,,5.4,
J2304-3625,"5",48,5,,5.0,
J2305+0144,"8",-158,5,,1.0,
J2305-2738,"5,8",-36,4,,4.1,1.2
J2306+0837,"2,8",-128,3,,3.4,0.9
J2306+3406,"8",144,5,,2.4,
J2306-0402,"5,8",-11,4,,4.1,1.7
J2306-0459,"2,8",105,3,,6.8,5.4
J2306-3013,"5,8",159,4,,5.1,0.3
J2307+1450,"8",-144,5,,1.1,
J2307+1901,"2,8",-24,3,,3.1,0.2
J2307+3230,"2,8",124,3,,2.5,1.4
J2307+3802,"2",114,4,,13.1,
J2307+4123,"5",37,5,,1.8,
J2307-0718,"5,8",-160,4,,2.9,0.3
J2307-2247,"2,8",58,5,,4.1,2.1
J2308+0946,"2",167,4,,4.8,
J2308+2008,"2,8",-116,5,,3.8,1.2
J2308+2322,"8",-116,5,,1.0,
J2308+4629,"5",15,5,,4.8,
J2308+5043,"5",-141,5,,1.7,
J2309+2839,"5",72,5,,3.8,
J2309+3726,"5,8",-83,4,,6.7,0.3
J2309+3932,"5",84,5,,6.2,
J2309+6820,"2,8",-70,3,,2.3,1.3
J2309-0931,"2,8",-126,3,,2.7,1.5
J2309-3059,"8",151,5,,2.1,
J2310+1055,"2,8",-96,7,,2.2,1.3
J2310+6730,"5,8",-52,4,,2.9,0.2
J2310+8857,"2,8",-150,3,,4.6,1.3
J2311+0205,"2,8",-56,6,,3.0,1.9
J2311+1008,"2,8",-49,3,,2.1,1.2
J2311+1752,"8",152,5,,0.8,
J2311+2526,"5",-167,5,,3.6,
J2311+3156,"5,8",-28,4,,1.8,0.2
J2311+3425,"2,5,8,15,43",8,3,,1.9,1.1
J2311+4543,"2,8,24",126,6,,0.9,0.2
J2311+5317,"5",143,5,,1.6,
J2311+6305,"8",-38,5,,1.7,
J2311-1306,"8",-41,5,,15.4,
J2312+0919,"8",-161,5,,5.5,
J2312+1236,"5,8",60,4,,1.8,0.4
J2312+3603,"5",67,5,,46.8,
J2312+3847,"2,8,15",-135,3,,2.1,0.7
J2312+7241,"2,8",-48,3,,3.2,0.1
J2312+7530,"5,8",88,4,,2.2,1.2
J2312-0109,"5,8",-95,4,,1.5,0.6
J2313+1444,"8",4,5,,2.0,
J2313+2757,"8",-131,5,,1.3,
J2313+4712,"5,8",-46,4,,3.4,0.7
J2313-0651,"5",-143,5,,1.6,
J2313-3704,"2,8",62,3,,8.3,7.0
J2314+0201,"5",-1,5,,7.5,
J2314+1923,"5,8",67,4,,1.4,0.9
J2314+3224,"5",48,5,,3.1,
J2314+4518,"5",150,5,,16.9,
J2314-0325,"5",27,5,,3.2,
J2314-3138,"2,8",-21,9,,4.9,1.9
J2314-4455,"8",110,5,,5.5,
J2315+3209,"5",-107,5,,31.6,
J2315+8631,"2,8",-138,3,,3.3,1.0
J2315-1800,"2,8",97,3,,17.5,16.5
J2316+0405,"2,8",-62,3,,7.6,2.0
J2316+1618,"2,8",149,3,,3.7,0.3
J2316-3349,"2,5,8",179,3,,7.3,6.0
J2316-4041,"2,8",-27,3,,11.4,1.7
J2317+1539,"5",-4,5,,2.4,
J2317+1930,"5",-54,5,,10.4,
J2317+2902,"8",-62,5,,1.8,
J2317+3743,"5,8",-26,4,,2.6,0.1
J2317+3759,"5,8",148,4,,1.9,0.1
J2317+4254,"5,8",127,4,,4.7,1.3
J2317-1122,"2,8",6,3,,6.3,2.1
J2317-1256,"5",-19,5,,62.9,
J2317-1756,"2,8",176,3,,9.8,0.2
J2318+0328,"5,8",-14,4,,5.5,1.7
J2318+1459,"5",-168,5,,4.7,
J2318+1914,"5,8",2,4,,3.2,2.0
J2318+2404,"2,8",143,6,,3.7,3.0
J2318-0352,"5",139,5,,1.6,
J2318-1659,"2",-14,4,,9.9,
J2318-4010,"2,8",-88,3,,5.0,2.5
J2319+0018,"8",-39,5,,1.4,
J2319+1800,"5,8",-16,4,,2.2,0.9
J2320+0513,"2,5,8,15,24,43",-38,4,,0.9,0.7
J2320+0813,"8",-151,5,,0.8,
J2320+1829,"2,8",-168,3,,5.9,4.0
J2320-0027,"2,8",-31,3,,7.1,0.6
J2320-1231,"8",77,5,,0.8,
J2320-1919,"8",42,5,,6.2,
J2321+0527,"5",-100,5,,21.0,
J2321+2732,"2,5,8,15",4,3,,2.8,0.8
J2321+2836,"5,8",-97,4,,1.8,0.7
J2321+3204,"2,8,15",172,3,,0.6,0.3
J2321+5111,"5,8",46,4,,23.2,20.9
J2321-0827,"2,8",-46,3,,3.1,2.3
J2322+0812,"2,8",-53,3,,4.2,2.2
J2322+1448,"5",114,5,,5.7,
J2322+3048,"8",-17,5,,5.9,
J2322+4445,"2,5,8",-11,4,,2.0,1.0
J2322+5057,"1.4,2,5,8,15",-148,3,,1.8,0.7
J2322+6911,"2",-10,1,,13.9,
J2322-0737,"5,8",116,4,,28.7,27.3
J2322-2011,"5",166,5,,6.2,
J2323+2035,"8",44,5,,1.5,
J2323+2735,"5,8",128,4,,5.4,2.4
J2323+5109,"8",59,5,,8.6,
J2323-0150,"2,5,8",-100,3,,2.4,0.2
J2323-0317,"2,5,8,15,43",-30,3,,2.8,1.1
J2323-0617,"2,8",32,3,,1.7,0.5
J2323-1612,"2,8",-82,3,,4.6,0.3
J2323-3057,"5",2,5,,4.2,
J2324+3127,"5,8",-33,4,,1.4,0.2
J2324-0058,"5,8",88,4,,4.6,0.1
J2324-2119,"2,5,8",-162,3,,4.1,0.3
J2324-2304,"5",-5,5,,5.2,
J2324-2719,"8",16,5,,8.3,
J2324-3430,"5",-7,5,,13.6,
J2324-3714,"2,8",66,3,,9.2,7.1
J2324-4040,"8",70,5,,2.5,
J2325+0327,"8",-18,5,,1.5,
J2325+1646,"8",149,5,,2.7,
J2325+1822,"8",145,5,,1.2,
J2325+3957,"2,8",104,4,,2.2,0.9
J2325+4806,"2,5,8",103,3,,4.8,0.9
J2325+7917,"2",-73,1,,19.4,
J2325-0344,"2,8",162,3,,6.8,4.6
J2325-1207,"5,8",61,4,,1.8,0.2
J2325-4051,"8",-7,5,,1.6,
J2326+0112,"8",-109,5,,2.0,
J2326+0359,"8",84,5,,0.9,
J2326+0435,"5,8",75,4,,2.2,0.2
J2326+1507,"2,8,24",-103,3,,1.2,0.1
J2326+5257,"5,8",90,4,,6.7,0.4
J2326-0023,"8",-102,5,,0.9,
J2326-0202,"2,8",63,3,,11.3,10.4
J2326-2029,"8",-13,5,,6.2,
J2327+0447,"5,8",-90,4,,4.4,1.4
J2327+0940,"2,5,8,15,24",-97,2,,1.4,1.1
J2327+1524,"2,8",-75,2,,3.0,1.9
J2327+1533,"2,8",-90,3,,2.0,0.7
J2327+2535,"5,8",-19,4,,7.4,0.2
J2327+2715,"8",-78,5,,1.4,
J2327+4716,"8",46,5,,7.6,
J2327+4754,"8",151,5,,1.7,
J2327+7643,"2,5",9,4,,5.8,0.6
J2327+8012,"2,8",86,3,,2.4,1.6
J2327-0041,"5,8",160,4,,3.3,0.1
J2327-1447,"2,8",49,3,,7.9,6.8
J2328+0626,"8",-9,5,,10.7,
J2328+1014,"8",97,5,,2.5,
J2328+1929,"2,8",-127,3,,2.8,1.6
J2328+1956,"5,8",-155,4,,1.9,0.1
J2328+2937,"8",-25,5,,12.9,
J2328-0634,"5,8",16,4,,1.4,0.2
J2329+0601,"8",129,5,,3.3,
J2329+2008,"5",-87,5,,3.8,
J2329+2749,"5,8",142,4,,7.1,0.1
J2329-2117,"8",-16,5,,3.2,
J2329-4730,"8",69,5,,8.1,
J2330+1100,"2,5,8,24",-34,3,,3.1,1.6
J2330+1228,"5",34,5,,3.8,
J2330+2906,"5,8",-120,4,,3.1,2.1
J2330+3348,"8,15",94,3,,0.7,0.2
J2330+4104,"5,8",-165,4,,2.7,0.5
J2330-1656,"5,8",136,4,,8.2,0.2
J2330-2336,"5",-35,5,,46.4,
J2330-3724,"2,8",-68,3,,2.3,0.3
J2330-4539,"2,8",-177,3,,9.3,0.1
J2331+0705,"2,8",-117,3,,6.3,4.8
J2331+3744,"5",62,5,,7.7,
J2331+4522,"2,8",84,3,,10.8,8.0
J2331-1556,"2,5,8,15",84,5,,2.8,1.5
J2331-1816,"8",102,5,,1.6,
J2331-3811,"2,8",150,3,,10.8,5.0
J2332+0115,"5,8",108,4,,2.5,0.1
J2332+0838,"2,8",96,3,,2.2,1.4
J2332+4030,"5",70,5,,2.1,
J2332-4118,"2,8",48,3,,3.8,1.5
J2333+1913,"5,8",105,4,,2.0,0.1
J2333+2953,"5,8",70,4,,3.8,0.1
J2333+3901,"2,8",147,3,,9.1,7.8
J2333-0131,"2,8",39,3,,2.5,1.4
J2333-2343,"2,5,8",137,3,,2.0,0.7
J2334+0736,"1.4,2,5,8,15,24",-123,3,,1.4,0.8
J2334+1432,"8",148,5,,2.5,
J2334+1843,"8",-142,5,,15.2,
J2334+2010,"8",-139,5,,2.0,
J2334+2804,"5,8",-58,4,,1.8,0.4
J2334-2652,"8",24,5,,1.3,
J2335+2330,"8",-64,5,,12.0,
J2335-0034,"5,8",-51,4,,2.7,0.1
J2335-0131,"2,8",66,3,,2.4,1.0
J2335-2907,"8",-54,5,,1.5,
J2335-3116,"5",41,5,,236.5,
J2336+0640,"5,8",131,4,,1.6,0.3
J2336+2120,"8",156,5,,2.7,
J2336-0943,"8",176,5,,1.4,
J2336-1451,"5",104,5,,1.5,
J2336-4115,"2,8",162,5,,5.6,2.6
J2337+2342,"5",33,5,,80.6,
J2337-0135,"2,8",45,3,,6.3,0.4
J2337-0230,"2,5,8,24",53,4,,1.1,0.3
J2337-0622,"8",101,5,,7.0,
J2337-1752,"2,8",-168,3,,8.7,6.0
J2337-1909,"5",12,5,,8.9,
J2338+0251,"8",-176,5,,3.5,
J2338+0326,"2,5,8",-163,3,,4.4,0.7
J2338+1504,"2,8",-119,3,,46.2,29.2
J2338+2701,"2,5,8",-70,3,,5.8,4.4
J2338+3606,"5,8",24,4,,4.4,2.0
J2338-0801,"5",38,5,,4.5,
J2339+0244,"2,8",-39,2,,3.0,0.9
J2339+3005,"5",-78,5,,14.3,
J2339+5003,"5",98,5,,10.5,
J2339+6010,"2,5,8",-22,3,,4.5,2.1
J2339-1206,"8",14,5,,0.7,
J2339-2310,"2,5,8",-146,4,,4.9,2.4
J2339-3310,"2,5,8",134,3,,3.0,0.8
J2340+0431,"5,8",74,4,,4.5,0.1
J2340+0959,"5,8",82,4,,1.8,0.3
J2340+2641,"8,15",-76,3,,7.1,0.8
J2340+2708,"8",-114,5,,3.1,
J2340+3319,"2,8",-121,3,,3.5,1.5
J2340-0053,"8",53,5,,1.2,
J2341+0018,"2",52,4,,5.4,
J2341+0713,"5,8",24,4,,6.2,4.9
J2341+1928,"2,8",-48,3,,2.2,1.1
J2341-2919,"2,8",-146,3,,9.3,6.9
J2342+2046,"5",147,5,,1.9,
J2342+3628,"5,8",-109,4,,2.9,0.1
J2342+4242,"5,8",111,4,,2.7,0.2
J2342-0322,"2,8",93,3,,5.7,0.5
J2342-0943,"8",-176,5,,11.6,
J2343+1543,"8",-38,5,,0.8,
J2343+2339,"2,8",-4,3,,3.6,2.0
J2343+7003,"2,8",-20,3,,2.3,0.8
J2343-1351,"2,8",-70,3,,17.3,0.7
J2344+0414,"5",-53,5,,10.8,
J2344+0838,"8",-152,5,,7.0,
J2344+2748,"5,8",130,4,,3.7,0.8
J2344+2952,"2,8",-83,3,,7.2,5.3
J2344+8226,"2,8",40,3,,5.7,4.9
J2345-0717,"2,8",-33,3,,6.7,4.4
J2345-1555,"2,5,8,15",-36,3,,1.6,0.7
J2345-2402,"8",70,5,,1.0,
J2346+0705,"2,8",-74,3,,3.8,0.3
J2346+0930,"2,5,8,24",42,3,,3.0,1.2
J2346+3011,"8",-43,5,,18.3,
J2346+4024,"5,8",-18,4,,4.0,1.6
J2346+4519,"8",-148,5,,2.7,
J2346+8007,"2,8",-27,3,,1.1,0.5
J2346-0730,"5",-74,5,,12.3,
J2347+0930,"43",40,10,,1.4,
J2347+2719,"2,8",117,2,,3.0,1.6
J2347+4310,"2,8",-52,3,,5.1,3.2
J2347+5142,"2,8,15",145,3,,1.4,0.5
J2347-1856,"8",-142,5,,23.4,
J2348+0624,"2,5,8",-180,3,,4.3,3.2
J2348-0425,"2,8",-68,3,,2.7,1.1
J2348-1042,"5",148,5,,19.3,
J2348-1631,"1.4,2,5,8,15,43",118,4,,2.0,0.9
J2349+0534,"2,8",92,3,,2.8,2.1
J2349+3849,"2,8,24",-41,3,,1.1,0.4
J2349+4535,"5,8",-9,4,,9.6,0.2
J2349+7517,"8",175,5,,2.5,
J2349-0438,"2,5,8",-77,3,,2.8,0.4
J2350+0227,"2",-23,4,,85.9,
J2350+0812,"2,8",-106,3,,4.7,1.7
J2350+1106,"2,8",26,3,,2.6,0.9
J2350+2331,"5",-81,5,,1.9,
J2350+3600,"8",-143,5,,4.3,
J2350+3622,"5",7,5,,5.0,
J2350+6440,"5",-100,5,,6.4,
J2350-2215,"5,8",-37,4,,1.3,0.6
J2351+3018,"5,8",-29,4,,3.1,0.9
J2351+4518,"5",91,5,,2.2,
J2351-0044,"5,8",1,4,,10.6,6.3
J2351-0109,"2,8",154,3,,7.4,6.0
J2351-2203,"2,8",39,3,,79.5,78.8
J2351-3007,"8",-115,5,,1.4,
J2351-4259,"8",12,5,,3.6,
J2352+1749,"8",-163,5,,2.4,
J2352+3947,"2,8",89,3,,2.0,1.4
J2352+7044,"2,8",-145,3,,10.0,6.6
J2352-3316,"5",-113,5,,4.3,
J2353+3250,"5,8",142,4,,8.4,0.2
J2353+5518,"2,5,8",83,3,,1.1,0.8
J2353+6642,"8",-67,5,,8.4,
J2353-3037,"8",-173,5,,4.0,
J2354+4553,"2,5,8,15",-73,3,,3.7,1.6
J2354-0019,"2,8",150,3,,6.8,0.9
J2354-0652,"5,8",12,4,,9.6,0.3
J2354-0817,"8",-103,5,,1.4,
J2354-0957,"5,8",18,4,,3.2,1.9
J2354-1513,"2,5,8,43",-33,4,,4.0,3.3
J2355+0307,"5",-106,5,,3.1,
J2355+1541,"8",-177,14,,2.3,
J2355+1906,"5,8",15,4,,2.0,0.4
J2355+2711,"8",127,5,,2.5,
J2355+2835,"8",-117,5,,2.6,
J2355+4950,"2,5,8,15",-21,3,,2.5,0.1
J2355-0729,"5,8",141,4,,3.3,0.7
J2355-1834,"5",-17,5,,14.2,
J2355-2125,"2",180,4,,21.0,
J2356+3840,"5",-80,5,,30.2,
J2356+8152,"2,5,8,15,24",-27,3,,0.9,0.3
J2357+1402,"5",-152,5,,2.4,
J2357+1446,"5",111,5,,1.4,
J2357+2645,"5",3,5,,3.6,
J2357+2747,"5,8",-16,4,,22.0,0.2
J2357-0152,"8",38,5,,1.0,
J2357-0731,"5,8",-150,4,,4.4,1.2
J2357-1125,"2,5,8",5,3,,6.8,3.7
J2357-2451,"2,8",-146,5,,3.1,0.4
J2358+0430,"2,8",11,1,,8.8,7.1
J2358+1442,"8",-31,5,,33.0,
J2358+1541,"5",58,5,,10.2,
J2358+1955,"2,8,15",-169,3,,14.1,1.0
J2358+3557,"5",-32,5,,4.5,
J2358+3828,"8",-13,5,,2.0,
J2358+3922,"2,8",-134,3,,4.9,3.1
J2358+4921,"2,8",62,3,,1.8,1.1
J2358-0831,"5",2,5,,42.4,
J2358-1020,"2,5,8,24",164,9,,2.5,2.0
J2358-1807,"8",-155,5,,48.1,
J2358-2853,"2,8",-128,3,,4.9,0.6
J2359+1719,"5",84,5,,4.6,
J2359+2214,"5",89,5,,6.7,
J2359+3850,"2,8",-168,6,,1.7,0.2
J2359+3924,"8",-77,5,,48.3,
J2359+4452,"8",99,5,,2.5,
J2359+4707,"5",-63,5,,2.5,
J2359+5237,"8",71,5,,9.4,
J2359+7028,"5",8,5,,9.3,
J2359-0639,"2,5,8",147,3,,8.2,0.3
J2359-3133,"2,5,8",-5,4,,4.6,3.7

